Reconstruction of curves from their theta hyperplanes in genera $6$ and $7$

We derive a formula for reconstructing a generic complex canonical curve $C$ of genus 6 and 7 in terms of the theta hyperplanes of $C$. Hence, we get a generic inverse to the Torelli map, as well as a complete description of the Schottky locus in these genera. The computational part of the proof relies on a certified numerical argument.

==> anc/FrickeMacbeath_dim_intersection_Steiner.cc <==
// Copyright 2022-3 David Lehavi & Turku Ozlum-Celik
/*
 There are three types of functions below:
  - Service functions: e.g. "read_array_cmplx" which reads an array of complex
  numbers from a file, or "det_mat" which computes the determinant of a matrix.
  - Functions which deal with the group action: e.g. "D14linear_action" which
  takes an element in the symmetric group D_14 and gives its projective linear
  action on the canonical system of the Fricke-Macbeath curve.
  - Functions in the certification code: e.g.
  "certify_pt_on_H_cap_C_and_compute_M_T", which does exactly what its name
  suggests, namely certifying that an input point $P'$ is close both to a
  hyperplane H' and to the curve, and computing the matrix M_{T'}.

  As the code computes numerical estimations, there are a lot of numbers
  involved:
  - The dimensions of spaces involved, such as DIM_H0_2K dim H^0(K_C).
  - Bounds used in hard asserts such as PT_HYPERPLANE_INCIDENCE_EPSILON which
  all of the input data have to pass.
  - Soft bounds used to decide whether some input datum is accurate enough,
  such as GOOD_MAX_EPSILON_0. We discard data which does not pass these bounds.
  These constants are preceded by the prefix GOOD_.
  - Bounds such as SERVICE_DISTINCT_PTS_COORDINATES_MIN_DIFF which is used to
  check whether points are distinct. These later pass the hard assert
  IDENTICAL_PTS_EPSILON which is several orders of magnitudes smaller.
  Similarly, we have bounds like SERVICE_FOUR_THETAS_GAP_LOOK_UP, which
  indicates the spectral gap we look for. These constants are preceded by the
  prefix SERVICE_.
  - The maximal error in computing the singular values of the matrices such as
  M_{T'} or J_{F'}, which is gathered in the class "VerifiedZSVD" and its
  member functions.
  - The top singular value, the lowest numerically non-trivial singular value
  and the one following it, for the matrix arising in certifying the
  intersection of all Steiner systems,
  and the maximum of these values for the matrices involved in all incarnations
  in the certification of one Steiner system. We expect the location of the
  last numerically non-trivial singular value to agree with the theoretical
  rank computations.

  The code outputs some auxiliary information:
  - The group orbits of hyperplanes.
  - The points together with their hyperplanes.
  - The inverse of the above: the theta hyperplanes that are accurate enough
  with their points.
  - The orbit of the automorphism group action on the two-torsion points. We
  use only certain part of the group: the dihedral group D_{14} for the Fricke-Macbeath curve.

 */

#include <assert.h>
#include <cmath>
#include <algorithm>
#include <array>
#include <bitset>
#include <cmath>
#include <complex>
#include <functional>
#include <fstream>
#include <iostream>
#include <limits>
#include <numeric>
#include <random>
#include <sstream>
#include <stack>
#include <string>
#include <thread>
#include <tuple>
#include <vector>
#include <unordered_map>
#include <unordered_set>
#include <utility>

using std::array;
using std::bitset;
using std::back_inserter;
using std::complex;
using std::copy;
using std::cout;
using std::fill;
using std::find_if;
using std::flush;
using std::ifstream;
using std::inner_product;
using std::lower_bound;
using std::make_pair;
using std::make_tuple;
using std::max_element;
using std::min_element;
using std::minmax;
using std::numeric_limits;
using std::ostream;
using std::pair;
using std::sort;
using std::string;
using std::stringstream;
using std::swap;
using std::transform;
using std::thread;
using std::tuple;
using std::unordered_map;
using std::unordered_set;
using std::vector;

typedef complex<double> cmplx;

char cN = 'N', cO = 'O', cA = 'A', cS = 'S', cC = 'C', cU = 'U', cT = 'T',
  cE = 'E', cL= 'L', cR = 'R';
constexpr cmplx cd0(0.0, 0.0);
constexpr cmplx cd1(1.0, 0.0);
constexpr cmplx cd_n1(-1.0, 0.0);
constexpr cmplx cd_inf(numeric_limits<double>::infinity(),
                       numeric_limits<double>::infinity());
constexpr double sqrt7 = 2.6457513110645905905016157536392604257102591830824;
constexpr double sqrt1_7 = 0.3779644730092272272145165362341800608157513118689;
constexpr double cos_2Pi_7(
    0.623489801858733530525004884004239810632274730896402105365);
constexpr double sin_2Pi_7(
    0.781831482468029808708444526674057750232334518708687528980);
constexpr cmplx xsi7(cos_2Pi_7, sin_2Pi_7);  // xsi^7-1=0, xsi != 1
const cmplx xsi7_2(xsi7 * xsi7), xsi7_3(xsi7_2 * xsi7), xsi7_4(conj(xsi7_3)),
  xsi7_5(conj(xsi7_2)), xsi7_6(conj(xsi7));

const array<unsigned, 7> diag_xsi_powers_action{0, 2, 4, 6, 1, 3, 5};
const array<cmplx, 7> xsi_powers{
  cd1, xsi7, xsi7_2, xsi7_3, xsi7_4, xsi7_5, xsi7_6};

#define PLANAR_GP_SIZE 14
#define GENUS 7
int genus = GENUS;
int int1 = 1;
#define DIM_S2H0K ((GENUS * (GENUS + 1)) >> 1)
#define DIM_S2S2H0K ((DIM_S2H0K * (DIM_S2H0K + 1)) >> 1)
#define DIM_H0_2K (3 * GENUS - 3)
#define DIM_I2 (DIM_S2H0K - DIM_H0_2K)
#define DIM_S4H0K  ((GENUS * (GENUS + 1) * (GENUS + 2) * (GENUS + 3)) / 24)
#define DIM_H0_4K (7 * (GENUS - 1))
#define DIM_I4 (DIM_S4H0K - DIM_H0_4K)
#define DIM_S2H0_2K ((DIM_H0_2K * (DIM_H0_2K + 1)) >> 1)
#define DIM_H0K_plus_a (GENUS - 1)
#define DIM_S2H0K_plus_a ((DIM_H0K_plus_a *  (DIM_H0K_plus_a + 1)) >> 1)
#define DIM_S2S2H0K_plus_a ((DIM_S2H0K_plus_a *  (DIM_S2H0K_plus_a + 1)) >> 1)
#define VERONESE_RELS                                                   \
  (((DIM_H0K_plus_a * (DIM_H0K_plus_a - 1)) >> 1) +                     \
   DIM_H0K_plus_a * (((DIM_H0K_plus_a - 1) * (DIM_H0K_plus_a - 2)) >> 1) + \
   2 * (DIM_H0K_plus_a * (DIM_H0K_plus_a - 1) * (DIM_H0K_plus_a - 2) *  \
        (DIM_H0K_plus_a - 3)) / 24)
#define EXPECTED_CODIM (VERONESE_RELS - (DIM_S2S2H0K_plus_a - DIM_S2H0_2K))

#define DEG_K (2 * GENUS - 2)
#define NUM_2_TORSION (1 << (2 * GENUS))

#define POINT_ON_QUADRIC_EPSILON 1e-10
#define MATRICES_M_M_T_MIN_NON_TRIVIAL_SING_VAL .1
#define MATRICES_M_M_T_MAX_NON_TRIVIAL_SING_VAL 10
#define MATRIX_M_R_MIN_NON_TRIVIAL_SING_VAL .7
#define MATRICES_M_M_T_M_R_MAX_TRIVIAL_SING_VAL 1e-10
#define MATRIX_M_Qi_T_MAX_TOP_SING_VAL 5
#define MIN_NORM_W_T_W_R .01
#define MAX_NORM_W_T_W_R 10
#define GOOD_MAX_NORM_R 5
#define GOOD_MIN_NORM_R .2
#define GOOD_MAX_EPSILON_12 1e-11
#define MAX_EPSILON_J_F 5e-11
#define GOOD_MAX_EPSILON_0 1e-13
#define GOOD_MAX_SQRT_SUM_i_Hk_DOT_Tki_SQ 1e-6
#define GOOD_MAX_SQRT_SUM_i_WEDGE_Pki_DOT_Tki_SQ 7e-8
#define GRAD_DESCENT_MIN_IMPROVEMENT .85
#define MAX_HYPERPLANE_IMPROVEMENT 5e-16
#define MAX_X_PRIME_NORM 3e-7
#define MIN_WEDGE .01
#define MAX_WEDGE 1
#define EPSILON_AZYGECY_TRIVIAL_BOUND 1e-12
#define GOOD_EPSILON_SYZYGECY_TRIVIAL_BOUND 1e-8
#define SERVICE_FOUR_THETAS_GAP_LOOK_UP 1e-4
#define FOUR_THETAS_MAX_TOP_SING_VAL 3
#define FOUR_THETAS_MIN_TOP_SING_VAL 1
#define FOUR_THETAS_MIN_NON_TRIVIAL_SING_VAL .01
#define SERVICE_MIN_FUBINI_STUDY_HYPERPLANES_DISTANCE 1e-5
#define FUBINI_STUDY_HYPERPLANES_EPSILON 1e-12
#define PT_HYPERPLANE_INCIDENCE_EPSILON 1e-11
#define GOOD_INPUT_PT_HYPERPLANE_INCIDENCE_EPSILON 1e-11
#define SERVICE_NEW_PT_IS_DISTINCT_THRESHOLD 1e-4
#define EPSILON_SYZYGECY_GAP 1e-6
#define GOOD_EPSILON_SYZYGECY_GAP 1e-7
#define A_AZYGECY .2
#define GOOD_MIN_B 2e-4
#define MIN_B 2e-5
#define MAX_B 2
#define AZYGECY_GAP 1e-10
#define GOOD_CONIC_APPROXIMATION_J_F_MAX_SING_VAL 2
#define GOOD_CONIC_APPROXIMATION_J_F_MIN_SING_VAL .05
#define SERVICE_DISTINCT_PTS_COORDINATES_MIN_DIFF 5e-4
#define IDENTICAL_PTS_EPSILON 1e-12
#define SERVICE_ONE_STEINER_GAP_LOOK_UP 1e-3
#define SERVICE_ALL_STEINER_GAP_LOOK_UP 1

extern "C" {
  // LAPACK functions
  void zgesvd_(char* jobu, char* jobvt, int* M, int* N, cmplx* A, int* lda,
               double* S, cmplx* U, int* ldu, cmplx* VT, int* ldvt,
               cmplx* work, int* lwork, double* rwork, int* info);
  void zgelss_(const int *M, const int *N, const int *nrhs, cmplx *A,
               const int* lda, cmplx *B, const int *ldb, double *s,
               double *rcond, int *rank, cmplx *work, int *lwork,
               double *rwork, int*info);
  double dlamch_(const char *cmach);
  void ddisna_(const char *job, const int *m, const int *n, const double *d,
               double *sep, int* info);

  // BLAS functions
  void zgemm_(const char *transa, const char *transb, int *m, int *n, int *k,
              const cmplx *alpha, const cmplx *a, int *lda, const cmplx *b,
              int *ldb, const cmplx *beta, cmplx *c, int *ldc);
  void zgemv_(const char *trans, const int *m, const int *n, const cmplx *alpha,
              const cmplx *a, const int *lda, const cmplx *x, const int *incx,
              const cmplx *beta, cmplx *y,const int *incy);
  void zgetrf_(const int *m, const int *n, cmplx *a, const int *lda,
               int *ipiv, int *info);
}

template<typename T, size_t N>
ostream& operator<<(ostream& out, const array<T, N>& x) {
  out << "[";
  for (unsigned i = 0; i + 1 < x.size(); ++i)
    out << x[i] << ", ";
  out << x.back() << "]";
  return out;
}

template<typename T>
ostream& operator<<(ostream& out, const vector<T>& x) {
  out << "(";
  for (unsigned i = 0; i + 1 < x.size(); ++i)
    out << x[i] << ", ";
  out << x.back() << ")";
  return out;
}

cmplx det_mat(cmplx *a) {
  array<int, GENUS> ipiv;
  int dim = GENUS, info = 0;
  /*
    This is a blas level 3 (i.e. matrix matrix operation) function, just
    like zgemm. I.e. there is no heurstic involved. So, unlike zgesvd or
    zgelss (which are proper heurstic lapack functions), I'm *not*
    verifying the output - there should be a limit to every paranoia.
  */
  zgetrf_(&dim, &dim, a, &dim, ipiv.data(), &info);
  assert(info >= 0);
  cmplx ret = 1;
  for (unsigned i = 0; i < GENUS; ++i)
    ret *= a[i * (GENUS + 1)] * (ipiv[i] == i ? 1. : - 1);
  return ret;
}

// this is a "general" svd struct I wrote, which I addapted to our case
// by adding a few assserts.
struct VerifiedZSVD {
  int lwork_ = 1 << 17;
  vector<cmplx> work_;
  vector<double> rwork_;
  int info_;
  array<double, DIM_S2S2H0K> s_;
  vector<cmplx> m_, u_, vt_;
  unordered_map<string, double> serrors_;
  double epsmch_ = dlamch_(&cE);
  VerifiedZSVD() {
    m_.resize(1 << 22);
    u_.resize(1 << 22);
    vt_.resize(1 << 22);
    work_.resize(lwork_);
    rwork_.resize(lwork_);
  }
  void run(string name, int rows, int cols, const cmplx *m) {
    assert(std::min(rows, cols) <= s_.size());
    int ldm = rows;  // leading dimension m
    for (unsigned short i = 0; i < cols; ++i)
      copy(m + ldm * i, m + ldm * i + rows, m_.begin() + i * rows);
    zgesvd_(&cA, &cS, &rows, &cols, m_.data(), &rows, s_.data(), u_.data(),
            &rows, vt_.data(), &rows, work_.data(), &lwork_, rwork_.data(),
            &info_);
    if (info_ != 0)
      cout << "info = " << info_ << "\n" << flush;
    assert(info_ == 0);
    double serrbd = epsmch_ * s_[0];
    auto current = serrors_.find(name);
    if (current == serrors_.end()) {
      serrors_[name] = serrbd;
      return;
    }
    current->second = std::max(current->second, serrbd);
  }
  void lss(string name, int rows, int cols, const cmplx *m, cmplx *rhs) {
    assert(std::min(rows, cols) <= s_.size());
    int nrhs = 1;
    int rank = 0;
    double rcond = 0;
    int ldm = rows;
    for (unsigned short i = 0; i < cols; ++i)
      copy(m + ldm * i, m + ldm * i + rows, m_.begin() + i * rows);
    zgelss_(&rows, &cols, &nrhs, m_.data(), &ldm,
            rhs, &ldm, s_.data(), &rcond, &rank, work_.data(),
            &lwork_, rwork_.data() ,&info_);
    if (info_ != 0)
      cout << "info = " << info_ << "\n" << flush;
    assert(info_ == 0);
    double serrbd = epsmch_ * s_[0];
    auto current = serrors_.find(name);
    if (current == serrors_.end()) {
      serrors_[name] = serrbd;
      return;
    }
    current->second = std::max(current->second, serrbd);
  }
};

/*
  Note that both elements in JC[2] and theta characteristics are
  represented using integres between 0 and 2^(2 * genus) -1, which is just a
  representation of 2 * genus digit base 2 numbers.
*/

bool parity(unsigned theta_char) {
  /*
    Example explaining the line below in genus 7:
    Assume we we a theta charactersitc 1011001, 1000110
    It will be encoded as i = 10110011000110 is base 2
    i >> 7 = 1011001
    (i & 0x7f) = (10110011000110 & 00000001111111) = 1000110
    1011001 & 1000110 = 1000000
    popcout just count the number of ones
  */
  return (__builtin_popcount((theta_char >> GENUS) &
                             (theta_char & ((1 << GENUS) -1))) & 1) != 0;
}

template<size_t SZ>
void read_array_cmplx(std::istringstream *iss_ptr, array<cmplx, SZ> *x_ptr) {
  auto &x = *x_ptr;
  auto &iss = *iss_ptr;
  double xr, xi;
  for (unsigned i = 0; i < SZ; ++i) {
    assert(iss >> xr);
    if (iss.peek() == ',') {
      iss.ignore();
      x[i] = cmplx(xr, 0);
    } else if (iss.peek() == '_') {
      iss.ignore();
      assert(iss.peek() == ',');
      iss.ignore();
      x[i] = cmplx(0, xr);
    } else {
      assert(iss >> xi);
      assert(iss.peek() == '_');
      iss.ignore();
      assert(iss.peek() == ',');
      iss.ignore();
      x[i] = cmplx(xr, xi);
    }
  }
}

/*
  Given a point on a curve C which is th intersection of quadrics Q_i,
  and a hyperplane which is *supposed* to be the tangent (where the point is
  *not* a hyperflex) to the curve at the point we do the following:
  * verify that the suspected tangent is numerically a tangent.
  * find the conic approximation of the curve at the point as follows:
  1. finding another point on the tangent line at the point
  This can be seen both as intersection of tangent hyperplanes (to the
  equations in I_2(c) )
  or as simmulatnous solution of
  0 = d/dx (pt + x T)^t Q (pt + x T) = 2pt^t Q T
  and also dot(other, pt) = 0 (so we concat conj(pt) to the equations coming
  from I_2
  2. Now we have to solve 2 * R^t Q pt + T^t Q T = 0
  because that's the second derivative of
  d/d^x v^t Q v = 0 for v = pt + x T + x^2 R
  We also want the condition dot(T, pt)=0 as above, and we also note (this
  is tricky) that the matrix  pt^T Q has a kernel, since "other" solves it,
  So, we are looking for the shortest solution (which will then be orthogonal)
*/
void certify_pt_on_H_cap_C_and_compute_M_T(
    const array<cmplx, GENUS> &hyperplane,
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    const array<cmplx, GENUS> &pt,
    VerifiedZSVD *svd_ptr,
    double *epsilon_0,
    double *q_m,
    array<array<cmplx, GENUS>, DIM_I2 + 2> *grads_conj_pt_and_conj_t_ptr) {
  assert(quadrics.size() == DIM_I2);
  auto &svd = *svd_ptr;
  auto &grads_and_conj_pt = *grads_conj_pt_and_conj_t_ptr;
  *q_m = 0.;
  double epsilon = 0;
  for (unsigned i = 0; i < DIM_I2; ++i) {
    cmplx val = 0;
    double norm_quad = 0;
    auto &grad = grads_and_conj_pt[i];
    fill(grad.begin(), grad.end(), 0.);
    for (const auto &[powers, coef] : quadrics[i]) {
      val += coef * pt[powers[0]] * pt[powers[1]];
      grad[powers[0]] += coef * pt[powers[1]];
      grad[powers[1]] += coef * pt[powers[0]];
      norm_quad += coef * coef;
    }
    epsilon += std::norm(val);
    *q_m += norm_quad;
    norm_quad = sqrt(norm_quad);
    assert(norm_quad < 12 && norm_quad > 1);
    assert(std::abs(val) / norm_quad< POINT_ON_QUADRIC_EPSILON);
  }  // i
  *q_m = sqrt(*q_m);
  epsilon = sqrt(epsilon);
  cmplx val = inner_product(pt.begin(), pt.end(), hyperplane.begin(), cd0);
  assert(std::abs(val) < PT_HYPERPLANE_INCIDENCE_EPSILON);
  svd.run("M", GENUS, DIM_I2, grads_and_conj_pt[0].data());
  double machine_E = dlamch_(&cE); // this is what denote by E in the paper
  double sigma_g_minus_2_M_minus = svd.s_[GENUS - 3] - svd.s_[0] * machine_E;
  assert(sigma_g_minus_2_M_minus >
         MATRICES_M_M_T_MIN_NON_TRIVIAL_SING_VAL);
  assert(svd.s_[0] + svd.s_[0] * machine_E <
         MATRICES_M_M_T_MAX_NON_TRIVIAL_SING_VAL);
  assert(svd.s_[GENUS - 2] + svd.s_[0] * machine_E <
         MATRICES_M_M_T_M_R_MAX_TRIVIAL_SING_VAL);
  *epsilon_0 = 1.1 * epsilon / sigma_g_minus_2_M_minus;
  assert(*epsilon_0 >
         (epsilon + (*q_m) * (*epsilon_0) * (*epsilon_0)) /
         sigma_g_minus_2_M_minus);
  *epsilon_0 = std::max((*epsilon_0), epsilon);
  for (unsigned i = 0; i < GENUS; ++i)
    grads_and_conj_pt[DIM_I2][i] = conj(pt[i]);
}

void compute_T_and_extend_M_T_to_M_R(
    double q_m,
    double epsilon_0,
    array<array<cmplx, GENUS>, DIM_I2 + 2> *grads_conj_pt_and_conj_t_ptr,
    VerifiedZSVD *svd_ptr,
    double *epsilon_1,
    double *epsilon_M_T,
    array<cmplx, GENUS> *t_ptr) {
  auto &svd = *svd_ptr;
  auto &grads_and_conj_pt = *grads_conj_pt_and_conj_t_ptr;
  double machine_E = dlamch_(&cE); // this is what denote by E in the paper
  svd.run("M_T", GENUS, DIM_I2 + 1, grads_and_conj_pt[0].data());
  assert(svd.s_[GENUS - 2] - svd.s_[0] * machine_E >
         MATRICES_M_M_T_MIN_NON_TRIVIAL_SING_VAL &&
         svd.s_[0] + svd.s_[0] * machine_E <
         MATRICES_M_M_T_MAX_NON_TRIVIAL_SING_VAL &&
         svd.s_[GENUS - 1] + svd.s_[0] * machine_E <
         MATRICES_M_M_T_M_R_MAX_TRIVIAL_SING_VAL);
  double delta_M_T = svd.s_[0] * machine_E;
  *epsilon_M_T = epsilon_0 * sqrt(
      q_m * q_m + DIM_I2 * GENUS * machine_E);
  double M_T_sing_vals_accuracy = delta_M_T + (*epsilon_M_T);
  copy(svd.u_.begin() + GENUS * (GENUS - 1),
       svd.u_.begin() + GENUS * GENUS,
       grads_and_conj_pt.back().begin());
  int cols_M_T_trans = DIM_I2 + 1;
  int rows_M_T_trans = GENUS;
  int info = 0;
  array<double, GENUS> sep;
  ddisna_(&cL, &rows_M_T_trans, &cols_M_T_trans, svd.s_.data(), sep.data(),
          &info);
  assert(info == 0);
  *epsilon_1 = 0;
  for (const cmplx &t_j : grads_and_conj_pt.back())
    *epsilon_1 += std::norm(t_j);
  // now  (*epsilon_1 is just ||T'||^2
  *epsilon_1 = 1. + sqrt(*epsilon_1) -
                    2. * cos(machine_E * svd.s_[0] / sep[GENUS - 1]) +
                    (svd.s_[GENUS - 1] + svd.s_[0] * machine_E) /
                    (svd.s_[GENUS - 2] - svd.s_[0] * machine_E);
  transform(grads_and_conj_pt.back().begin(),
            grads_and_conj_pt.back().end(),
            t_ptr->begin(), [](cmplx x){return conj(x);});
}  // compute_T_and_extend_M_T_to_M_R

void compute_R(
    double q_m,
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    const array<cmplx, GENUS> &t_vec,
    array<array<cmplx, GENUS>, DIM_I2 + 2> *grads_conj_pt_and_conj_t_ptr,
    VerifiedZSVD *svd_ptr,
    double epsilon_1,
    double epsilon_M_T,
    array<cmplx, GENUS> *r_ptr,
    double *epsilon_2) {
  double machine_E = dlamch_(&cE); // this is what denote by E in the paper
  auto &svd = *svd_ptr;
  auto &grads_and_conj_pt = *grads_conj_pt_and_conj_t_ptr;
  // This is the transpose of the matrix whose rows are the
  // matrix representing Q_i times p_t_r[1];
  vector<cmplx> mat_q_t(DIM_I2 * GENUS, cd0);
  for (unsigned i = 0, p = 0; i < DIM_I2; ++i, p += GENUS) {
    for (const auto &[powers, coef] : quadrics[i]) {
      mat_q_t[p + powers[1]] += .5 * coef * t_vec[powers[0]];
      mat_q_t[p + powers[0]] += .5 * coef * t_vec[powers[1]];
    }  // powers, coef
  }  // i
  svd.run("M_Qi_T", GENUS, DIM_I2, mat_q_t.data());
  double xi_1 = svd.s_[0] * (1 + machine_E);
  assert(xi_1 < MATRIX_M_Qi_T_MAX_TOP_SING_VAL);
  int rows_M_R = DIM_I2 + 2 , cols_M_R = GENUS;
  vector<cmplx> grads_trans(cols_M_R * rows_M_R);
  for (unsigned c = 0, p = 0; c < GENUS; ++c)
    for (unsigned r = 0; r < rows_M_R; ++r, ++p)
      grads_trans[p] = grads_and_conj_pt[r][c];
  array<cmplx, DIM_I2 + 2> rhs;
  std::fill(rhs.begin(), rhs.end(), cd0);
  double norm_rhs = 0;
  for (unsigned i = 0; i < DIM_I2; ++i) {
    for (const auto &[powers, coef] : quadrics[i]) {
      rhs[i] += coef * t_vec[powers[0]] * t_vec[powers[1]];
    }  // powers, coef
    rhs[i] *= -.5;
    norm_rhs += norm(rhs[i]);
  }  // i
  norm_rhs = sqrt(norm_rhs);
  svd.lss("M_R", rows_M_R, cols_M_R, grads_trans.data(), rhs.data());
  double sigma_g_M_R_minus = svd.s_[GENUS - 1] - svd.s_[0] * machine_E;
  assert(sigma_g_M_R_minus > MATRIX_M_R_MIN_NON_TRIVIAL_SING_VAL);
  double epsilon_M_R =
      (1 + 2 * machine_E) *
      sqrt(epsilon_M_T * epsilon_M_T + epsilon_1 * epsilon_1);
  double delta_R = 0;
  for (unsigned i = cols_M_R; i < rows_M_R; ++i)
    delta_R += std::norm(rhs[i]);  // recall that std::norm is norm^2
  delta_R = sqrt(delta_R);  // this is the error per lapack doc
  delta_R *= (1 + (rows_M_R - cols_M_R) * machine_E);
  double gamma_R = xi_1 * epsilon_1 + .5 * q_m * epsilon_1 * epsilon_1;
  *epsilon_2 = norm_rhs * (
      epsilon_M_R / (sigma_g_M_R_minus * (sigma_g_M_R_minus - epsilon_M_R)) +
      (gamma_R + delta_R) / (sigma_g_M_R_minus - epsilon_M_R));
  std::copy(rhs.begin(), rhs.begin() + GENUS, r_ptr->begin());
}  // compute_R

void compute_norm_W_T_W_R(
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    const array<cmplx, GENUS> &t_vec,
    const array<cmplx, GENUS> &r_vec) {
  double norm_W_T = 0;
  double norm_W_R = 0;
  for (unsigned i = 0; i < DIM_I2; ++i) {
    cmplx ith_entry_of_W_T = cd0;
    cmplx ith_entry_of_W_R = cd0;
    for (const auto &[powers, coef] : quadrics[i]) {
      ith_entry_of_W_T +=
          .5 * coef *
          (t_vec[powers[0]] * r_vec[powers[1]] +
           t_vec[powers[1]] * r_vec[powers[0]]);
      ith_entry_of_W_R += coef * r_vec[powers[0]] * r_vec[powers[1]];
    }  // powers, coef
    norm_W_T  += std::norm(ith_entry_of_W_T);
    norm_W_R += std::norm(ith_entry_of_W_R);
  }  // i
  auto mnx = std::minmax(norm_W_T, norm_W_R);
  assert(mnx.first > MIN_NORM_W_T_W_R * MIN_NORM_W_T_W_R &&
         mnx.second < MAX_NORM_W_T_W_R * MAX_NORM_W_T_W_R);
}  // compute_norm_W_T_W_R


/*
  Recall that given conic approximations:
  f_i:0-eighorhood -> C^{n+1}
  x_i -> P_i + x_i T_i + c_i x_i^2 R_i + u_i(x)

  we define
  F: product of 0-neighborhoods -> C^n
  (x_1,...x_n) -> dot(df/dx_i, wedge(f(x_i)))

  After which we solve the linear approximation problem

  0 = dot(wedge P_j ,H')(\wedge_j T_j \wedge H') + J_F x

  In this function we check that the matrix dF/d(x_1,\ldots x_n) is "nice"
  by checking it's singular values.
  (the expression for this matrix is developed in the paper).
  We then verify that solvin the equation improves on H'
*/
bool verify_conic_approximation_1st_order_invertibility(
    VerifiedZSVD *svd_ptr,
    const array<cmplx, GENUS> &theta_hyperplane,
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    const array<array<cmplx, GENUS>, GENUS - 1> &normalized_P,
    const array<array<cmplx, GENUS>, GENUS - 1> &normalized_T,
    const array<array<cmplx, GENUS>, GENUS - 1> &vec_R) {
  array<cmplx, GENUS - 1> dot_Hk_Tki;
  double orig_dot_Hk_Tki_norm = 0;
  for (unsigned i = 0; i < GENUS - 1; ++i) {
    dot_Hk_Tki[i] = inner_product(
        normalized_T[i].begin(), normalized_T[i].end(),
        theta_hyperplane.begin(), cd0);
    orig_dot_Hk_Tki_norm += std::norm(dot_Hk_Tki[i]);
  }
  array<cmplx, GENUS * GENUS> tmp_mat_for_det_computations;
  std::copy(normalized_P.front().data(),
            normalized_P.back().data() + GENUS,
            tmp_mat_for_det_computations.begin());
  transform(theta_hyperplane.begin(), theta_hyperplane.end(),
            tmp_mat_for_det_computations.begin() + GENUS * (GENUS - 1),
            [](const cmplx &a){return std::conj(a);});
  cmplx wedge = det_mat(tmp_mat_for_det_computations.data());
  assert(std::abs(wedge) > MIN_WEDGE && std::abs(wedge) < MAX_WEDGE);
  array<cmplx, (GENUS - 1) * (GENUS - 1)> mat;
  for (unsigned j = 0, p = 0; j < GENUS - 1; ++j) {
    for (unsigned k = 0; k < GENUS - 1; ++k, ++p) {
      // this is k'th row j'th column, which is the derivative of the k'th
      // entry by th j'th variable.
      for (unsigned i = 0; i < GENUS - 1; ++i)
        copy(normalized_P[i].begin(), normalized_P[i].end(),
             tmp_mat_for_det_computations.begin() + (i + 1) * GENUS);
      if (j == k) {
        // 2 c_i det(R_k, P_1,....P_n)
        transform(vec_R[j].begin(), vec_R[j].end(),
                  tmp_mat_for_det_computations.begin(),
                  [](const cmplx &a){return 2.0 * a;});
      } else {
        // det(T_k, P_1,...T_j,...P_n)
        copy(normalized_T[k].begin(), normalized_T[k].end(),
             tmp_mat_for_det_computations.begin());
        copy(normalized_T[j].begin(), normalized_T[j].end(),
             tmp_mat_for_det_computations.begin() + (j + 1) * GENUS);
      }
      mat[p] = det_mat(tmp_mat_for_det_computations.data());
    }  // k
  }  // j
  svd_ptr->lss("conic approximation", GENUS - 1, GENUS - 1, mat.data(),
               dot_Hk_Tki.data());
  if (svd_ptr->s_[GENUS - 2] < GOOD_CONIC_APPROXIMATION_J_F_MIN_SING_VAL ||
      svd_ptr->s_.front() > GOOD_CONIC_APPROXIMATION_J_F_MAX_SING_VAL)
    return false;
  double x_prime_norm_divided_by_wedge = sqrt(std::accumulate(
      dot_Hk_Tki.begin(), dot_Hk_Tki.end(), 0.,
      [](double a, cmplx &b)->double{return a + std::norm(b);}));
  array<array<cmplx, GENUS>, GENUS - 1> new_normalized_P, new_normalized_T;
  double hand_tailored_coef = .2;
  for (unsigned i = 0; i < GENUS - 1; ++i) {
    double nr0 = 0, nr1 = 1;
    for (unsigned j = 0; j < GENUS; ++j) {
      new_normalized_P[i][j] =
          normalized_P[i][j]
          - hand_tailored_coef * wedge * dot_Hk_Tki[i] * normalized_T[i][j];
      // In principle we could have added the order 2 correction, but it's
      // really only order 2
      nr0 += std::norm(new_normalized_P[i][j]);
      new_normalized_T[i][j] =
          normalized_T[i][j] - hand_tailored_coef *
          wedge * 2. * dot_Hk_Tki[i] * vec_R[i][j];
      nr1 += std::norm(new_normalized_T[i][j]);
    }
    nr0 = sqrt(nr0);
    nr1 = sqrt(nr1);
    for (unsigned j = 0; j < GENUS; ++j) {
      new_normalized_P[i][j] /= nr0;
      new_normalized_T[i][j] /= nr1;
    }
  }
  svd_ptr->run("new hyperplane", GENUS, GENUS - 1,
               new_normalized_P.front().data());
  array<cmplx, GENUS> new_hyperplane;
  cmplx dt = 0;
  for (unsigned i = 0; i < GENUS; ++i) {
    new_hyperplane[i] = conj(svd_ptr->u_[GENUS * (GENUS - 1) + i]);
    dt += theta_hyperplane[i] * conj(new_hyperplane[i]);
  }
  assert(std::abs(std::abs(dt) - 1.) < MAX_HYPERPLANE_IMPROVEMENT);
  double new_dot_Hk_Tki_norm = 0;
  for (unsigned i = 0; i < GENUS -1; ++i) {
    dot_Hk_Tki[i] = inner_product(
        new_normalized_T[i].begin(), new_normalized_T[i].end(),
        new_hyperplane.begin(), cd0);
    new_dot_Hk_Tki_norm += std::norm(dot_Hk_Tki[i]);
  }
  assert(std::sqrt(new_dot_Hk_Tki_norm) / std::sqrt(orig_dot_Hk_Tki_norm) <
         GRAD_DESCENT_MIN_IMPROVEMENT);
  assert(std::abs(wedge) * x_prime_norm_divided_by_wedge < MAX_X_PRIME_NORM);
  if (sqrt(orig_dot_Hk_Tki_norm) < GOOD_MAX_SQRT_SUM_i_Hk_DOT_Tki_SQ)
    assert(std::abs(wedge * sqrt(orig_dot_Hk_Tki_norm)) <
           GOOD_MAX_SQRT_SUM_i_WEDGE_Pki_DOT_Tki_SQ);
  return sqrt(orig_dot_Hk_Tki_norm) < GOOD_MAX_SQRT_SUM_i_Hk_DOT_Tki_SQ;
}  // verify_conic_approximation_1st_order_invertibility

/*
  The expected input is four theta characteristics of the curve; each
  epxressed as (g-1) points.
  The function computes the essential dimension of the quadrics containing
  these 4g-4 points.
  Since we care about the essential dimension, we only care about the location
  of the spectral gap, and only about some of the the singular values:

  sv_0.....sv_{gap - 1},sv_gap

  Since the points are on the curve, and since we are not dealing with the
  case of multiple points, We really expect only two possible gap places
  (see calls to this function below): either the essential dimension
  is I2_DIM, or it is I2_DIM + 1
*/
void four_thetas_constraints(
    const vector<array<array<cmplx, GENUS>, GENUS - 1> > &tangency_pts,
    const array<unsigned, 4> &indices,
    VerifiedZSVD *svd_ptr,
    unsigned *gap_place,
    double *gap,
    double *trivial) {
  auto &svd = *svd_ptr;
  array<cmplx, 4 * (GENUS - 1) * DIM_S2H0K> mat;
  for (unsigned j = 0, p = 0; j < GENUS; ++j) {
    for (unsigned k = j; k < GENUS; ++k) {
      for (unsigned theta_i : indices) {
        const auto &t = tangency_pts[theta_i];
        for (unsigned p_i = 0; p_i < GENUS - 1; ++p_i, ++p) {
          mat[p] = t[p_i][j] * t[p_i][k];
        }
      }
    }
  }
  svd.run("four thetas", 4 * (GENUS - 1), DIM_S2H0K, mat.data());
  array<double, DIM_S2H0K> tmp_sing;
  copy(svd.s_.begin(), svd.s_.end(), tmp_sing.begin());
  auto place = lower_bound(tmp_sing.rbegin(), tmp_sing.rend(),
                           SERVICE_FOUR_THETAS_GAP_LOOK_UP);
  *gap_place = place - tmp_sing.rbegin();
  *gap = *(place - 1) / *place;
  assert(tmp_sing[0] > FOUR_THETAS_MIN_TOP_SING_VAL &&
         tmp_sing[0] < FOUR_THETAS_MAX_TOP_SING_VAL &&
         tmp_sing[(*gap_place) -1] > FOUR_THETAS_MIN_NON_TRIVIAL_SING_VAL);
  *trivial = *(place - 1);
}

/*
  the witness for being epsilon syzygetic is the 1-dim space spanned by
  W = quadrics_trivial_on_2_theta / basis I_2

  We evaluate on the 2g - 2 points in the two theta on the quadrics in
  span(W x H2K + I_4)^\perp

  The first step of the computation is to compute W.
  To this end:
  W = (quadrics_trivial_on_2_theta ^ perp + I2)^perp
*/

double four_theta_on_quartics(
    const vector<array<array<cmplx, GENUS>, GENUS - 1> > &tangency_pts,
    const array<unsigned, 4> &indices,
    const vector<cmplx> &i4_quartics,
    const vector<cmplx> &perp_to_quadrics_trivial_on_4theta,
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    VerifiedZSVD *svd_ptr){
  auto &svd = *svd_ptr;
  assert(perp_to_quadrics_trivial_on_4theta.size() ==
         (DIM_H0_2K -  1) * DIM_S2H0K);
  assert(i4_quartics.size() == DIM_I4 * DIM_S4H0K);
  array<cmplx, DIM_I2 * DIM_S2H0K> basis_i2;
  std::fill(basis_i2.begin(), basis_i2.end(), cd0);
  array<cmplx, DIM_H0_2K * DIM_S2H0K> basis_h0_2k;
  for (unsigned i = 0, p = 0; i < DIM_I2; ++i, p += DIM_S2H0K) {
    for (const auto &[powers, coef] : quadrics[i]) {
      unsigned place = 0;
      // TODO(David): write the sum below in a sane way.
      for (unsigned j = 0; j < powers[0]; ++j)
        place += GENUS - j;
      place += powers[1] - powers[0];
      basis_i2[p + place] = coef;
    }  // powers, coef
  }  // i
  svd.run("H0(2K) basis", DIM_S2H0K, DIM_I2, basis_i2.data());
  std::copy(svd.u_.begin() + basis_i2.size(),
            svd.u_.begin() + DIM_S2H0K * DIM_S2H0K,
            basis_h0_2k.begin());
  array<cmplx, DIM_S2H0K * (DIM_S2H0K - 1)> w_perp;
  std::copy(perp_to_quadrics_trivial_on_4theta.begin(),
            perp_to_quadrics_trivial_on_4theta.end(),
            w_perp.begin());
  std::copy(basis_i2.begin(), basis_i2.end(),
            w_perp.begin() + perp_to_quadrics_trivial_on_4theta.size());
  svd.run("w_perp", DIM_S2H0K, DIM_S2H0K - 1, w_perp.data());
  std::array<cmplx, DIM_S2H0K> w;
  std::copy(svd.u_.begin() + w_perp.size(),
            svd.u_.begin() + w_perp.size() + DIM_S2H0K,
            w.begin());
  vector<cmplx> big_space((DIM_H0_2K + DIM_I4) * DIM_S4H0K, cd0);
  // The code below is the same as in the reader
  unordered_map<string, unsigned> code_to_place;
  string code = "aaaa";
  for (unsigned p = 0; code[0] - 'a' < GENUS; ++code[0])
    for (code[1] = code[0]; code[1] - 'a' < GENUS; ++code[1])
      for (code[2] = code[1]; code[2] - 'a' < GENUS; ++code[2])
        for (code[3] = code[2]; code[3] - 'a' < GENUS; ++code[3], ++p)
          code_to_place[code] = p;
  for (unsigned i = 0; i < DIM_H0_2K; ++i) {
    // compute the product of w and the i'th basis element
    for (unsigned j0 = 0, p0 = 0; j0 < GENUS; ++j0) {
      for (unsigned k0 = j0; k0 < GENUS; ++k0, ++p0) {
        for (unsigned j1 = 0, p1 = 0; j1 < GENUS; ++j1) {
          for (unsigned k1 = j1; k1 < GENUS; ++k1, ++p1) {
            array<unsigned, 4> indices{j0, k0, j1, k1};
            sort(indices.begin(), indices.end());
            string code("aaaa");
            for (unsigned m = 0; m < 4; ++m)
              code[m] += indices[m];
            auto place = code_to_place.find(code);
            assert(place != code_to_place.end());
            big_space[i * DIM_S4H0K + place->second]
                = basis_h0_2k[i * DIM_S2H0K + p0] * w[p1];
          }  // k1
        }  // j1
      }  // k0
    }  // j0
  }  // i
  std::copy(i4_quartics.begin(), i4_quartics.end(),
            big_space.begin() + DIM_H0_2K * DIM_S4H0K);
  svd.run("big space perp", DIM_S4H0K, DIM_H0_2K + DIM_I4, big_space.data());
  array<cmplx, 16 * (GENUS - 1) * (GENUS - 1)> mat;
  std::fill(mat.begin(), mat.end(), cd0);
  for (unsigned quartic_i = 0; quartic_i < 4 * (GENUS - 1); ++quartic_i) {
    for (unsigned i0 = 0, p_in = 0; i0 < GENUS; ++i0) {
      for (unsigned i1 = i0; i1 < GENUS; ++i1) {
        for (unsigned i2 = i1; i2 < GENUS; ++i2) {
          for (unsigned i3 = i2; i3 < GENUS; ++i3, ++p_in) {
            cmplx coef = svd.u_[
                big_space.size() + quartic_i * DIM_S4H0K + p_in];
            unsigned p_out = quartic_i * 4 * (GENUS - 1);
            for (unsigned theta_i : indices) {
              const auto &t = tangency_pts[theta_i];
              for (unsigned p_i = 0; p_i < GENUS - 1; ++p_i, ++p_out) {
                mat[p_out] +=
                    coef * t[p_i][i0] * t[p_i][i1] * t[p_i][i2] * t[p_i][i3];
              }  // p_i
            }  // theta_i
          }  // i3
        }  // i2
      }  // i1
    }  // i0
  }  // quartic_i;
  svd.run("four thetas quartic", 4 * (GENUS - 1), 4 * (GENUS - 1), mat.data());
  assert(svd.s_[4 * (GENUS - 1) - 1] > MIN_B &&
         svd.s_[4 * (GENUS - 1) - 1] < MAX_B);
  return svd.s_[4 * (GENUS - 1) - 1];
}  // four_theta_on_quartics

unsigned coor_flip(unsigned c) {return c ? (7 - c) : 0;}

void D14linear_action(unsigned g, const cmplx *in, cmplx *out) {
  unsigned flip = g >= 7;
  unsigned rot = g - 7 * flip;
  for (unsigned i = 0; i < 7; ++i) {
    out[flip ? coor_flip(i) : i] =
        in[i] * xsi_powers[(rot * diag_xsi_powers_action[i]) % 7];
  }
}

unsigned D14inv(unsigned g){return g == 0 || g >= 7 ? g : 7 - g;}

unsigned D14conj(unsigned g){
  unsigned flip = g >= 7;
  return ((7 - (g - 7 * flip)) % 7) + 7 * flip;
}

unsigned D14mul(unsigned g1, unsigned g2) {
  unsigned f1 = g1 >= 7, f2 = g2 >= 7, r1 = g1 - 7 * f1, r2 = g2 - 7 * f2;
  unsigned rot = (r2 + (f2 ? ((7 - r1) % 7) : r1)) % 7;
  return (f1 ^ f2) * 7 + rot;
}

void verify_D14_action_on_quadrics(
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    VerifiedZSVD *svd) {
  unsigned sz = quadrics.size();
  vector<array<cmplx, GENUS * (GENUS + 1) / 2> > all_q(3 * sz);
  for (auto &q : all_q)
    for (auto &x : q)
      x = cd0;
  for (unsigned i_q = 0; i_q < sz; ++i_q) {
    for (const auto &[powers, coef] : quadrics[i_q]) {
      unsigned place = 0;
      // TODO(David): write the sum below in a sane way.
      for (unsigned j = 0; j < powers[0]; ++j)
        place += GENUS - j;
      place += powers[1] - powers[0];
      all_q[i_q][place] = coef;
      all_q[i_q + sz][place] = coef * xsi_powers[
          (diag_xsi_powers_action[powers[0]] +
           diag_xsi_powers_action[powers[1]]) % 7];
      place = 0;
      unsigned p0 = coor_flip(powers[0]), p1 = coor_flip(powers[1]);
      if (p1 < p0)
        swap(p0, p1);
      for (unsigned j = 0; j < p0; ++j)
        place += GENUS - j;
      place += p1 - p0;
      all_q[i_q + 2 * sz][place] = coef;
    }  // powers, coef
  }  // i_q
  svd->run("verify I_2(C)", GENUS * (GENUS + 1) / 2, 3 * sz, all_q[0].data());
  assert(svd->s_[sz] / svd->s_[sz - 1] < 1e-15);
  cout << "verified group action on I_2(C)\n";
}

void read_hyperplanes(
    const string &theta_hyperplanes_file_name,
    vector<array<cmplx, GENUS> > *theta_hyperplanes_eqs_ptr) {
  ifstream theta_hyperplanes_file(theta_hyperplanes_file_name);
  auto &theta_hyperplanes_eqs = *theta_hyperplanes_eqs_ptr;
  string line;
  for (auto &hyp : theta_hyperplanes_eqs)
    fill(hyp.begin(), hyp.end(), cd_inf);
  unsigned line_count = 0;
  while (std::getline(theta_hyperplanes_file, line)) {
    std::istringstream iss(line);
    array<cmplx, GENUS> x;
    read_array_cmplx(&iss, &x);
    double nr = 0;
    for (const cmplx &x_i : x)
      nr += std::norm(x_i);
    nr = sqrt(nr);
    for (cmplx &x_i : x)
      x_i /= nr;
    unsigned y = 0, yi;
    // here we represent the theta characteristic as
    // 2^(2*genus - 1) * e_0 + 2^(genus - 2) *e_1 + .... 2^0 * d_genus
    for (unsigned i = 0; i < 2 * GENUS; ++i) {
      assert(iss >> yi);
      if (i + 1 < 2 * GENUS) {
        assert(iss.peek() == ',');
        iss.ignore();
      }
      y = y * 2 + yi;
    }
    theta_hyperplanes_eqs[y].swap(x);
  } // while on line in theta hyperplanes
  cout << "read all hypeplanes\n" << flush;
}  //

void read_I4_quartics(const string &filename, vector<cmplx> *i4_quartics) {
  unordered_map<string, unsigned> code_to_place;
  string code = "aaaa";
  for (unsigned p = 0; code[0] - 'a' < GENUS; ++code[0])
    for (code[1] = code[0]; code[1] - 'a' < GENUS; ++code[1])
      for (code[2] = code[1]; code[2] - 'a' < GENUS; ++code[2])
        for (code[3] = code[2]; code[3] - 'a' < GENUS; ++code[3], ++p)
          code_to_place[code] = p;
  i4_quartics->resize(DIM_S4H0K * DIM_I4, cd0);
  ifstream f(filename);
  string line, word;
  unsigned j = 0;
  while (getline(f, line)) {
    assert(j < DIM_I4);
    stringstream linestream(line);
    double coef = 1.0;
    for(unsigned i = 0; linestream >> word; ++i) {
      if (i & 1) {
        assert (word == "-" || word == "+");
        coef = word == "-" ? -1.0 : 1.0;
        continue;
      }
      auto monom_place = code_to_place.find(string(word.end() - 4, word.end()));
      assert(monom_place != code_to_place.end());
      if (word.size() > 4) {
        string head(word.begin(), word.end() - 5);
        auto place = std::min(head.find('/'), head.size());
        coef *= std::stoi(string(head.begin(), head.begin() + place));
        if (place != head.size())
          coef /= std::stoi(string(head.begin() + place + 1, head.end()));
      }
      (*i4_quartics)[j * DIM_S4H0K + monom_place->second] = coef;
    }  // word, i
    ++j;
  }  // line
  assert(j == DIM_I4);
}

void group_action_on_hyperplanes(
    const vector<array<cmplx, GENUS> > &theta_hyperplanes_eqs,
    unordered_map<unsigned,  unordered_map<unsigned, vector<unsigned> > >
    *all_actions) {
  int planar_gp_size = PLANAR_GP_SIZE;
  vector<unsigned> parent(theta_hyperplanes_eqs.size(), 0xdeadbeef);
  for (unsigned y = 0; y < theta_hyperplanes_eqs.size(); ++y) {
    if (!parity(y) || parent[y] != 0xdeadbeef)
      continue;
    array<array<cmplx, GENUS>, PLANAR_GP_SIZE> pre_res;
    array<cmplx, PLANAR_GP_SIZE> res;
    for (unsigned i = 0; i < PLANAR_GP_SIZE; ++i)
      D14linear_action(i, theta_hyperplanes_eqs[y].data(),
                       pre_res[i].data());
    unordered_map<unsigned, vector<unsigned> > &current_action =
        (*all_actions)[y];
    unsigned total = 0;
    for (unsigned y1 = y; y1 < theta_hyperplanes_eqs.size(); ++y1) {
      if (!parity(y1))
        continue;
      zgemv_(&cC, &genus, &planar_gp_size, &cd1, pre_res.front().data(), &genus,
             theta_hyperplanes_eqs[y1].data(), &int1,
             &cd0, res.data(), &int1);
      for (unsigned i = 0; i < PLANAR_GP_SIZE; ++i) {
        double dist = std::abs(std::abs(res[i]) - 1);
        if (dist < SERVICE_MIN_FUBINI_STUDY_HYPERPLANES_DISTANCE) {
          assert(dist < FUBINI_STUDY_HYPERPLANES_EPSILON);
          current_action[y1].push_back(i);
          parent[y1] = y;
          ++total;
        }
      }  // i
    }  // y1
    cout << "hyperplane group orbit ";
    for (const auto &y1_is : current_action)
      cout << y1_is.first << ": " << y1_is.second << ", ";
    cout << "\n" << flush;
    assert(total == PLANAR_GP_SIZE);
  }  // y
  cout << "checked for group action in hyperplanes\n" << flush;
}  // group_action_on_hyperplanes

void read_tangency_pts(
    const vector<array<cmplx, GENUS> > &theta_hyperplanes_eqs,
    const string &tangency_pts_file_name,
    unordered_map<unsigned, vector<array<cmplx, GENUS> > > *tmp_tangency_pts) {
  ifstream tangency_pts_file(tangency_pts_file_name);
  unsigned y = 0;
  string line;
  array<cmplx, GENUS> pt;
  while (std::getline(tangency_pts_file, line)) {
    for (;!parity(y); ++y)
    {}
    assert(y < theta_hyperplanes_eqs.size());
    bitset<2 * GENUS> by(y);  // fixing the wrong indexing of the points
    unsigned y1 = 0;
    for (unsigned i = 0; i < 2 * GENUS; ++i)
      y1 = y1 * 2 + by[i];
    assert(parity(y1));
    auto &x = theta_hyperplanes_eqs[y];
    assert(x.front() != cd_inf);
    std::istringstream iss2(line);
    int num_pts;
    iss2 >> num_pts;
    num_pts -= 1;
    num_pts /= GENUS - 1;
    for (unsigned i = 0; i < num_pts; ++i) {
      array<cmplx, GENUS - 1> tmp;
      read_array_cmplx(&iss2, &tmp);
      pt[0] = tmp[0];
      pt[1] = cd1;
      copy(tmp.begin() + 1, tmp.end(), pt.begin() + 2);
      double nr = 0;
      for (const cmplx &x_i : pt)
        nr += std::norm(x_i);
      nr = sqrt(nr);
      for (cmplx &x_i : pt)
        x_i /= nr;
      cmplx val = inner_product(
          pt.begin(), pt.end(), theta_hyperplanes_eqs[y1].begin(), cd0);
      if (std::abs(val) < GOOD_INPUT_PT_HYPERPLANE_INCIDENCE_EPSILON)
        (*tmp_tangency_pts)[y1].push_back(pt);
    }
    ++y;
  }  // getline
}  // read_tangency_pts

/*
  The verficiation is done on one theta characteristic per D14 orbit; to this
  end we collect points from the entire oribt.

  After this theta hyperplane is verified we take the points and copy them (with
  a group action to the entire orbit).
*/
void verify_and_uniqify_pts(
    const vector<array<cmplx, GENUS> > &theta_hyperplanes_eqs,
    const unordered_map<unsigned, unordered_map<unsigned, vector<unsigned> > >
    &all_actions,
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    const unordered_map<unsigned, vector<array<cmplx, GENUS> > >
    &tmp_tangency_pts,
    VerifiedZSVD *svd_ptr,
    vector<array<array<cmplx, GENUS>, GENUS - 1> > *tangency_pts_ptr) {
  auto &tangency_pts = *tangency_pts_ptr;
  for (auto &all_pts : tangency_pts)
    for (auto &pt : all_pts)
      fill(pt.begin(), pt.end(), cd_inf);
  for (const auto &parent_orbit : all_actions) {
    unsigned parent = parent_orbit.first;
    unsigned last = 0;
    array<array<cmplx, GENUS>, GENUS - 1> normalized_P, normalized_T, vec_R;
    array<array<double, 3>, GENUS - 1> epsilon_012;
    array<array<cmplx, GENUS>, DIM_I2 + 2> grads_conj_pt_and_conj_t;
    for (const auto &element_gp: parent_orbit.second) {
      unsigned element = element_gp.first;
      for (const unsigned gp : element_gp.second) {
        auto element_place = tmp_tangency_pts.find(element);
        if (element_place == tmp_tangency_pts.end())
          continue;
        for (const auto &current_pt : element_place->second) {
          cmplx val = inner_product(
              current_pt.begin(), current_pt.end(),
              theta_hyperplanes_eqs[element].begin(), cd0);
          assert(std::abs(val) < PT_HYPERPLANE_INCIDENCE_EPSILON);
          auto &tmp_pt = normalized_P[last];
          // 0 = ((Xh^T)^T) p =h(x^Tp)
          // The action via the transpose is the conjugate of the action via
          // the inverse
          D14linear_action(
              D14inv(D14conj(gp)), current_pt.data(), tmp_pt.data());
          bool new_pt_is_distinct = true;
          for (unsigned j = 0; new_pt_is_distinct && j < last; ++j) {
            cmplx dot = inner_product(
                tmp_pt.begin(), tmp_pt.end(), normalized_P[j].begin(), cd0,
                std::plus<cmplx>(), [](cmplx a, cmplx b){return a * conj(b);});
            new_pt_is_distinct = std::abs(1 - std::abs(dot)) >
                                 SERVICE_NEW_PT_IS_DISTINCT_THRESHOLD;
          }
          if (new_pt_is_distinct) {
            double q_m;
            certify_pt_on_H_cap_C_and_compute_M_T(
                theta_hyperplanes_eqs[parent], quadrics, tmp_pt, svd_ptr,
                &(epsilon_012[last][0]), &q_m, &grads_conj_pt_and_conj_t);
            double epsilon_M_T;
            compute_T_and_extend_M_T_to_M_R(
                q_m, epsilon_012[last][0], &grads_conj_pt_and_conj_t, svd_ptr,
                &(epsilon_012[last][1]), &epsilon_M_T, &(normalized_T[last]));
            compute_R(q_m, quadrics, normalized_T[last],
                      &grads_conj_pt_and_conj_t,
                      svd_ptr, epsilon_012[last][1], epsilon_M_T,
                      &(vec_R[last]), &(epsilon_012[last][2]));
            compute_norm_W_T_W_R(quadrics, normalized_T[last], vec_R[last]);
            if (double norm_r_sq =
                std::accumulate(
                    vec_R[last].begin(), vec_R[last].end(), 0.,
                    [](double a, cmplx &b)->double{return a + std::norm(b);});
                norm_r_sq > GOOD_MAX_NORM_R * GOOD_MAX_NORM_R ||
                norm_r_sq < GOOD_MIN_NORM_R * GOOD_MIN_NORM_R)
              continue;
            if (std::max(epsilon_012[last][1], epsilon_012[last][2]) >
                GOOD_MAX_EPSILON_12)
              continue;
            if (epsilon_012[last][0] > GOOD_MAX_EPSILON_0)
              continue;
            last++;
            if (last == GENUS - 1)
              goto after_3_loops;
          }  // if new_pt_is_distinct
        }  // current_pt
      }  // gp
    }  // element_gp
 after_3_loops:
    if (last == GENUS - 1 &&
        verify_conic_approximation_1st_order_invertibility(
            svd_ptr, theta_hyperplanes_eqs[parent], quadrics,
            normalized_P, normalized_T, vec_R)) {
      double epsilon_j_f = 0;
      for (unsigned i = 0; i < GENUS - 1; ++i) {
        double prod = 1;
        for (unsigned k = 0; k < GENUS - 1; ++k)
          if (i != k)
            prod *= 1 + epsilon_012[k][0];
        epsilon_j_f +=
            2 * epsilon_012[i][2] * (1 + epsilon_012[i][2]) * prod;
        epsilon_j_f +=
            2 * ((1 +  epsilon_012[i][2]) * (1 + epsilon_012[i][2]) * prod - 1);
        for (unsigned j = 0; j < GENUS - 1; ++j) {
          prod = 1;
          for (unsigned k = 0; k < GENUS - 1; ++k) {
            if (i != k && j != k)
              prod *= (1 + epsilon_012[k][0]);
          }
          epsilon_j_f +=
              (1 + epsilon_012[j][1]) * (1 + epsilon_012[i][1]) * prod - 1;
        }  // j
      }  // i
      epsilon_j_f *= (1 + (GENUS * (GENUS + 3) * dlamch_(&cE)));
      assert(epsilon_j_f < MAX_EPSILON_J_F);
      for (const auto &element_gp: parent_orbit.second) {
        unsigned element = element_gp.first;
        unsigned gp = element_gp.second.front();
        // 0 = hp =hX^T (X^T)^{-1}p =((Xh^T)^T) (X^T)^{-1}p
        // which is -- sadly -- the conj (and not transpose conj) of X
        for (unsigned i = 0; i < GENUS - 1; ++i) {
          D14linear_action(
              D14conj(gp), normalized_P[i].data(),
              tangency_pts[element][i].data());
        }
      } // element_gp
    }  // if
  }  // parent_orbit
}  // verify_and_uniqify_pts

/*
  The code in the function four_thetas_constriants relies on the 4g-4 points
  appearing in a 4-tuple of theta characteristics having no multiplicities. This
  requirement can be mitigated using lagrange multipliers (and bordered hessian
  if one wants to go into higher multiplicities than 2), but there is another
  issue: from a numerical point of view, even having close points is problematic.

  To resolve this issue: we cluster the points.
  We use a very crude form of clustering:
  1. First the points are normalized, and, since they have complex coordinate
  we set the first non (numerically) trivial coordinate to be real.
  2. Two points are in the same cluster if
  for all i in [0, GENUS - 1]: the difference between both real and complex parts
  of the i'th coordinate is < 1e-3.
  To get the clusters we take the transitive closure.

  Algorithmically, we don't cluster, but rather partition:
  We start by sorting the 0th coordiate by it's real value, and
  "breaking to mega clusters" everytime we find a gap > 1e-3 on this coordinate.
  Each mega cluster can then be broken to smaller clusters according to gaps in
  either the real or complex part of one of the coordinates
  The data structure maintaing this "breaking tasks" is called "left_right_coor"

  At the end of all this we find that points which are close (up to
  DISTINCT_PTS_COORDINATES_MIN_DIFF on
  all coordinates) are actually numerically identical (up to
  IDENTICAL_PTS_EPSILON)
*/

void build_pts_neighborhood_codes(
    const vector<array<cmplx, GENUS> > &theta_hyperplanes_eqs,
    vector<array<array<cmplx, GENUS>, GENUS - 1> > *tangency_pts_ptr,
    vector<array<unsigned, GENUS - 1> > *pts_codes_ptr,
    vector<vector<unsigned> > *code2theta_hyperplanes){
  auto &tangency_pts = *tangency_pts_ptr;
  auto &pts_codes = *pts_codes_ptr;
  vector<tuple<double, unsigned, unsigned> > pts_by_coor;
  pts_by_coor.reserve((GENUS - 1) * (1 << (GENUS - 1)) * ((1 << GENUS) - 1));
  for (unsigned theta_char = 0;
       theta_char < NUM_2_TORSION; ++theta_char) {
    // sanity check: I filled exactly the places where the parity is odd
    assert((parity(theta_char)) ==
           std::isfinite(theta_hyperplanes_eqs[theta_char][0].real()));
    if (parity(theta_char)) {
      for (unsigned pt_i = 0; pt_i < GENUS - 1; ++pt_i) {
        auto &pt = tangency_pts[theta_char][pt_i];
        if (pt[0].real() > 10000)
          continue;
        unsigned place = 0;
        for (; std::abs(pt[place]) < 1e-6; ++place)
        {}
        cmplx val = pt[place];
        for (auto &x : pt)
          x /= val;
        double nr = std::accumulate(
            pt.begin(), pt.end(), 0.,
            [](double a, cmplx &b)->double{return a + std::norm(b);});
        double factor = 1 / sqrt(nr);
        for (auto &x : pt) {
          x *= factor;
        }
        pts_by_coor.push_back(
            make_tuple(numeric_limits<double>::infinity(),
                       theta_char, pt_i));
      }  // pt
    }  /// parity(theta_char)
  }  // theta_char
  std::stack<array<unsigned, 3> > left_right_coor;
  left_right_coor.push(array<unsigned, 3>{
      0, static_cast<unsigned>(pts_by_coor.size()), 0});
  unsigned code = 0;
  for (auto &x : pts_codes)
    for (auto &y : x)
      y = 0xdeadbeef;
  while (!left_right_coor.empty()) {
    auto lrc = left_right_coor.top();
    left_right_coor.pop();
    for (unsigned i = lrc[0]; i < lrc[1]; ++i) {
      const auto &tmp = tangency_pts[std::get<1>(pts_by_coor[i])][
          std::get<2>(pts_by_coor[i])][lrc[2] / 2];
      std::get<0>(pts_by_coor[i]) = (lrc[2] & 1) ? tmp.imag() : tmp.real();
    }
    std::sort(pts_by_coor.begin() + lrc[0], pts_by_coor.begin() + lrc[1]);
    for (unsigned i = lrc[0]; i < lrc[1]; ) {
      unsigned j = i + 1;
      // the bound should not be about point being "the same",
      // but rather about being "numerically close"
      for (; j < lrc[1] &&
               std::get<0>(pts_by_coor[j]) -
               std::get<0>(pts_by_coor[j - 1]) <
               SERVICE_DISTINCT_PTS_COORDINATES_MIN_DIFF; ++j)
      {}
      if (lrc[2] < 2 * GENUS - 1)
        left_right_coor.push(array<unsigned, 3>{i, j, lrc[2] + 1});
      else {
        const auto &pt_i = tangency_pts[std::get<1>(pts_by_coor[i])]
                           [std::get<2>(pts_by_coor[i])];
        for (unsigned k = i + 1; k < j; ++k) {
          const auto &pt_k = tangency_pts[std::get<1>(pts_by_coor[k])]
                             [std::get<2>(pts_by_coor[k])];
          cmplx a = inner_product(
              pt_k.begin(), pt_k.end(), pt_i.begin(), cd0,
              std::plus<cmplx>(), [](cmplx a, cmplx b){return a * conj(b);});
          assert(std::abs(std::abs(a) - 1) < IDENTICAL_PTS_EPSILON);
        }
        cout << pt_i << "appears " << j - i << " times : ";
        code2theta_hyperplanes->push_back(vector<unsigned>());
        for (unsigned k = i; k < j; ++k) {
          cout << std::get<1>(pts_by_coor[k]) << " "
               << std::get<2>(pts_by_coor[k]) << (k + 1 < j ? "; " : "");
          pts_codes[std::get<1>(pts_by_coor[k])][std::get<2>(pts_by_coor[k])] =
              code;
          code2theta_hyperplanes->back().push_back(std::get<1>(pts_by_coor[k]));
        }
        cout << "\n";
        ++code;
      }
      i = j;
    }
  }
  for (unsigned i = 0; i < NUM_2_TORSION; ++i) {
    if (parity(i)) {
      auto &x = pts_codes[i];
      std::sort(x.begin(), x.end());
      cout << i << " : points codes = " << x << "\n";
      if (std::unique(x.begin(), x.end()) != x.end())
        fill(x.begin(), x.end(), 0xdeadbeef);
    }
  }
}  // build_pts_neighborhood_codes

template<typename T1, typename T2>
bool sorted_union(const T1 &a, const T1 &b, T2 *c) {
  c->clear();
  std::merge(a.begin(), a.end(), b.begin(), b.end(),
             back_inserter(*c));
  return std::adjacent_find(c->begin(), c->end()) == c->end();
}

void build_good_pairs(
    unsigned two_torsion,
    const vector<array<unsigned, GENUS - 1> > &pts_codes,
    vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >
    *current_good_pairs) {
  vector<unsigned> both;
  for (unsigned theta_char = 0; theta_char < NUM_2_TORSION; ++theta_char) {
    unsigned theta_char_plus_2torsion = two_torsion ^ theta_char;
    if (theta_char_plus_2torsion < theta_char)
      continue;
    if (!(parity(theta_char) && parity(theta_char_plus_2torsion)))
      continue;
    if (pts_codes[theta_char][0] == 0xdeadbeef ||
        pts_codes[theta_char_plus_2torsion][0] == 0xdeadbeef)
      continue;
    if (sorted_union(pts_codes[theta_char], pts_codes[theta_char_plus_2torsion],
                     &both)) {
      current_good_pairs->push_back(pair(
          array<unsigned, 2>{theta_char, theta_char_plus_2torsion},
          array<unsigned, DEG_K>()));
      copy(both.begin(), both.end(),
           current_good_pairs->back().second.begin());
    }
  } // theta_char
  assert(current_good_pairs->size() >= DIM_S2S2H0K);
}

bool theta_chars_intersect(const array<unsigned, DEG_K> &a,
                           const array<unsigned, DEG_K> &b) {
  vector<unsigned> inter;
  std::set_intersection(
      a.begin(), a.end(), b.begin(), b.end(), back_inserter(inter));
  return inter.size() > 0;
}

void certify_one_steiner(
    const vector<array<array<cmplx, GENUS>, GENUS - 1> > &tangency_pts,
    const vector<cmplx> &i4_quartics,
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >
    *current_good_pairs_ptr,
    unsigned lead,
    VerifiedZSVD *svd_ptr) {
  auto &current_good_pairs = *current_good_pairs_ptr;
  vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >
      very_good_pairs;
  very_good_pairs.push_back(current_good_pairs[lead]);
  const auto &[pair_a, pts_a] = current_good_pairs[lead];
  unsigned gap_place;
  double gap, trivial;
  for (const auto &[pair_b, pts_b] : current_good_pairs) {
    if (theta_chars_intersect(pts_a, pts_b))
      continue;
    four_thetas_constraints(
        tangency_pts, {pair_a[0], pair_a[1], pair_b[0], pair_b[1]},
        svd_ptr, &gap_place, &gap, &trivial);
    assert(gap_place == DIM_I2 + 1 && gap < EPSILON_SYZYGECY_GAP);
    if (trivial < GOOD_EPSILON_SYZYGECY_TRIVIAL_BOUND
        && gap < GOOD_EPSILON_SYZYGECY_GAP) {
      // IMPORTANT: we assume that some of the output
      // returns in the row vectors of svd.vt_
      vector<cmplx> perp_to_quadrics_trivial_on_4theta(
          (DIM_H0_2K - 1) * DIM_S2H0K);
      for (unsigned i = 0, p = 0; i < DIM_H0_2K - 1; ++i) {
        for (unsigned j = 0; j < DIM_S2H0K; ++j, ++p) {
          perp_to_quadrics_trivial_on_4theta[p] =
              conj(svd_ptr->vt_[j * DIM_S2H0K + i]);
        }  // j
      }  // i;
      if (four_theta_on_quartics(
              tangency_pts, {pair_a[0], pair_a[1], pair_b[0], pair_b[1]},
              i4_quartics,
              perp_to_quadrics_trivial_on_4theta,
              quadrics,
              svd_ptr) > GOOD_MIN_B)
        very_good_pairs.push_back(make_pair(pair_b, pts_b));
    }
  }  // b in current_good_pairs
  current_good_pairs_ptr->swap(very_good_pairs);
}  // certify_one_steiner

void fill_torsion_action_table_and_one_rep_per_steiner(
    const vector<array<unsigned, PLANAR_GP_SIZE> > &action_table,
    const vector<array<unsigned, GENUS - 1> > &pts_codes,
    const vector<array<array<cmplx, GENUS>, GENUS - 1> > &tangency_pts,
    const vector<vector<unsigned> > &code2theta_hyperplanes,
    VerifiedZSVD *svd_ptr,
    vector<array<unsigned, PLANAR_GP_SIZE> > *torsion_action_table_ptr,
    vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >
    *one_rep_per_steiner_ptr) {
  auto &torsion_action_table  = *torsion_action_table_ptr;
  auto &one_rep_per_steiner = *one_rep_per_steiner_ptr;
  vector<bool> theta_hyperplane_w_no_multiple_pts(1 << (2 * GENUS), true);
  for (const vector<unsigned> &hyperplanes : code2theta_hyperplanes)
    if (hyperplanes.size() > 1)
      for (unsigned h : hyperplanes)
        theta_hyperplane_w_no_multiple_pts[h] = false;
  for (unsigned two_torsion = 0; two_torsion < (1 << 2* GENUS); ++two_torsion) {
    one_rep_per_steiner[two_torsion].first =
        array<unsigned, 2>{0xdeadbeef, 0xdeadbeef};
    fill(torsion_action_table[two_torsion].begin(),
         torsion_action_table[two_torsion].end(), 0xdeadbeef);
  }
  unsigned total_non_skip = 0;
  cout << "two torion  pts group action table:\n";
  for (unsigned two_torsion = 1; two_torsion < (1 << 2* GENUS); ++two_torsion) {
    if (one_rep_per_steiner[two_torsion].first[0] != 0xdeadbeef)
      continue;
    bool found = false;
    for (unsigned theta_char = 0; !found && theta_char < NUM_2_TORSION;
         ++theta_char) {
      unsigned theta_char_plus_2torsion = two_torsion ^ theta_char;
      if (theta_char_plus_2torsion < theta_char)
        continue;
      if (!(parity(theta_char) && parity(theta_char_plus_2torsion)))
        continue;
      if (pts_codes[theta_char][0] == 0xdeadbeef ||
          pts_codes[theta_char_plus_2torsion][0] == 0xdeadbeef)
        continue;
      if (!theta_hyperplane_w_no_multiple_pts[theta_char] ||
          !theta_hyperplane_w_no_multiple_pts[theta_char_plus_2torsion])
        continue;
      for (unsigned i = 0; i < PLANAR_GP_SIZE; ++i) {
        unsigned gp_theta_char = action_table[theta_char][i];
        unsigned gp_theta_char_plus_2torsion =
            action_table[theta_char_plus_2torsion][i];
        assert(parity(theta_char) && parity(theta_char_plus_2torsion));
        unsigned gp_two_torsion =
            gp_theta_char ^ gp_theta_char_plus_2torsion;
        torsion_action_table[two_torsion][i] = gp_two_torsion;
        if (one_rep_per_steiner[gp_two_torsion].first[0] == 0xdeadbeef) {
          one_rep_per_steiner[gp_two_torsion].first =
              array<unsigned, 2>{gp_theta_char, gp_theta_char_plus_2torsion};
          vector<unsigned> both;
          sorted_union(pts_codes[gp_theta_char],
                       pts_codes[gp_theta_char_plus_2torsion],
                       &both);
          copy(both.begin(), both.end(),
               one_rep_per_steiner[gp_two_torsion].second.begin());
        }  // if
      }  // i
      cout <<  torsion_action_table[two_torsion] << "\n";
      for (unsigned i = 1; i < PLANAR_GP_SIZE; ++i) {
        for (unsigned j = 0; j < PLANAR_GP_SIZE; ++j) {
          torsion_action_table[
              torsion_action_table[two_torsion][i]][j] =
              torsion_action_table[two_torsion][D14mul(i, j)];
        }  // j
      }  // i
      found = true;
    } // theta_char
    assert(found);
  }  // two_torsion
  for (unsigned two_torsion = 1;
       two_torsion < NUM_2_TORSION; ++two_torsion) {
    unsigned non_skip_count = 0;
    bool skip = false;
    for (unsigned i = 0; !skip && i < PLANAR_GP_SIZE; ++i)
      skip = torsion_action_table[two_torsion][i] < two_torsion;
    if (skip)
      continue;
    for (unsigned other = two_torsion + 1; other < NUM_2_TORSION;
         ++other) {
      for (unsigned i = 0; !skip && i < PLANAR_GP_SIZE; ++i)
        skip = torsion_action_table[other][i] < two_torsion;
      for (unsigned i = 0; !skip && i < 4; ++i)
        skip = one_rep_per_steiner[two_torsion].first[i & 1] ==
               one_rep_per_steiner[other].first[i / 2];
      if (!skip){
        unsigned gap_place;
        double gap, trivial;
        non_skip_count++;
        four_thetas_constraints(
            tangency_pts, array<unsigned, 4>{
              one_rep_per_steiner[two_torsion].first[0],
              one_rep_per_steiner[two_torsion].first[1],
              one_rep_per_steiner[other].first[0],
              one_rep_per_steiner[other].first[1]},
            svd_ptr, &gap_place, &gap, &trivial);
        // WARNING: we use the "output" of svd_ptr state here
        assert(gap_place == DIM_I2 && gap < AZYGECY_GAP
               && trivial < EPSILON_AZYGECY_TRIVIAL_BOUND
               && svd_ptr->s_[DIM_I2 - 1] > A_AZYGECY);
      }
    }  // other
    total_non_skip += non_skip_count;
  }  // two_torsion
  cout << "total_non_skip = " << total_non_skip << "\n";
}

void fill_all_good_pairs(
    const vector<array<unsigned, GENUS - 1> > &pts_codes,
    const vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >
    &one_rep_per_steiner,
    const vector<array<array<cmplx, GENUS>, GENUS - 1> > &tangency_pts,
    const vector<array<unsigned, PLANAR_GP_SIZE> > &action_table,
    const vector<array<unsigned, PLANAR_GP_SIZE> > &torsion_action_table,
    const vector<cmplx> &i4_quartics,
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    VerifiedZSVD *svd_ptr,
    array<vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >,
    4 * PLANAR_GP_SIZE> *good_pairs_ptr) {
  auto &good_pairs = *good_pairs_ptr;
  unsigned gap_place;
  double gap, trivial;
  array<unsigned, 4> pre_list{398, 919, 1052, 419};
  for (unsigned i = 0; i < pre_list.size(); ++i) {
    unsigned current_two_tor = pre_list[i];
    auto &good_pairs_i = good_pairs[i * PLANAR_GP_SIZE];
    build_good_pairs(current_two_tor, pts_codes, &good_pairs_i);
    unsigned lead_i = 0xdeadbeef;
    for (unsigned test_i = 0;
         lead_i == 0xdeadbeef && test_i < good_pairs_i.size(); ++test_i) {
      unsigned other_two_tor = 1;
      for (; other_two_tor < NUM_2_TORSION; ++other_two_tor) {
        if (other_two_tor != current_two_tor &&
            theta_chars_intersect(
                good_pairs_i[test_i].second,
                one_rep_per_steiner[other_two_tor].second))
          break;
      }
      if (other_two_tor == NUM_2_TORSION)
        lead_i = test_i;
    }
    assert(lead_i != 0xdeadbeef);
    certify_one_steiner(
        tangency_pts, i4_quartics, quadrics, &good_pairs_i, lead_i, svd_ptr);
    for (unsigned other_two_tor = 1;
         other_two_tor < NUM_2_TORSION; ++other_two_tor){
      if (other_two_tor != current_two_tor) {
        four_thetas_constraints(
            tangency_pts, array<unsigned, 4>{
              one_rep_per_steiner[other_two_tor].first[0],
              one_rep_per_steiner[other_two_tor].first[1],
              good_pairs_i.front().first[0],
              good_pairs_i.front().first[1]},
            svd_ptr, &gap_place, &gap, &trivial);
        assert(gap_place == DIM_I2 && gap < AZYGECY_GAP &&
               trivial < EPSILON_AZYGECY_TRIVIAL_BOUND);
      }
    }
    for (unsigned j = 1; j < PLANAR_GP_SIZE; ++j) {
      unsigned gp_current_two_tor = torsion_action_table[current_two_tor][j];
      assert(gp_current_two_tor != current_two_tor);
      auto &current_good_pairs = good_pairs[i * PLANAR_GP_SIZE + j];
      for (const auto p : good_pairs_i) {
        assert((p.first[0] ^ p.first[1]) == current_two_tor);
        unsigned theta_char = action_table[p.first[0]][j];
        unsigned theta_char_plus_2torsion = action_table[p.first[1]][j];
        assert((theta_char_plus_2torsion ^ theta_char) == gp_current_two_tor);
        vector<unsigned> both;
        bool its_ok = sorted_union(
            pts_codes[theta_char], pts_codes[theta_char_plus_2torsion], &both);
        assert(its_ok);
        current_good_pairs.push_back(pair(
            array<unsigned, 2>{theta_char, theta_char_plus_2torsion},
            array<unsigned, DEG_K>()));
        copy(both.begin(), both.end(),
             current_good_pairs.back().second.begin());
      }  // p
    }  // j
  }  // i
}  // fill_all_good_pairs;

int main(int argv, char** argc) {
  cout << "dim H^0(2K) = " << DIM_H0_2K << "\n"
       << "dim I2 = " << DIM_I2 << "\n"
       << "dim S^2H^0(2K) = " << DIM_S2H0_2K << "\n"
       << "dim S^2S^2 H^0(K) = " << DIM_S2S2H0K << "\n"
       << "dim H^0(2K+a) = " << DIM_H0K_plus_a << "\n"
       << "dim S^2H^0(2K+a) = " << DIM_S2H0K_plus_a << "\n"
       << "num veronse rels of S^2H^0(2K+a) in it's S^2 = "
       << VERONESE_RELS << "\n"
       << "num expected relations = " << EXPECTED_CODIM << "\n" << flush;
  VerifiedZSVD svd;
  vector<vector<pair<array<unsigned, 2>, double> > > quadrics;
  ifstream quad_file("genus7quadrics_coors.txt");
  string quad_line;
  while (std::getline(quad_file, quad_line)) {
    quadrics.resize(quadrics.size() + 1);
    std::istringstream iss(quad_line);
    unsigned a, b;
    double c;
    while (iss >> a >> b >> c) {
      quadrics.back().push_back(make_pair(array<unsigned, 2>{a, b}, c));
      cout << c << "x" << a << "x" << b << " + ";
    }
    cout << "\n";
  }
  cout << "diag_xsi_powers_action = " << diag_xsi_powers_action << "\n";
  verify_D14_action_on_quadrics(quadrics, &svd);
  string theta_hyperplanes_file_name(
      "output/genus7thetaHyperplanes_semi_parsed.txt");
  string tangency_pts_file_name("output/genus7tangencyPoints_semi_parsed.txt");
  string i4_quartics_file_name("output/quartics7_semi_parsed.txt");
  // 1 << x == 2^x
  vector<array<cmplx, GENUS> > theta_hyperplanes_eqs(NUM_2_TORSION);
  read_hyperplanes(theta_hyperplanes_file_name, &theta_hyperplanes_eqs);
  unordered_map<unsigned,  unordered_map<unsigned, vector<unsigned> > >
      all_actions;
  group_action_on_hyperplanes(theta_hyperplanes_eqs, &all_actions);
  unordered_map<unsigned, vector<array<cmplx, GENUS> > > tmp_tangency_pts;
  read_tangency_pts(theta_hyperplanes_eqs, tangency_pts_file_name,
                    &tmp_tangency_pts);
  vector<array<array<cmplx, GENUS>, GENUS - 1> > tangency_pts(NUM_2_TORSION);
  verify_and_uniqify_pts(theta_hyperplanes_eqs, all_actions, quadrics,
                         tmp_tangency_pts, &svd, &tangency_pts);
  vector<cmplx> i4_quartics;
  read_I4_quartics(i4_quartics_file_name, &i4_quartics);
  cout << "before action table\n" << flush;
  vector<array<unsigned, PLANAR_GP_SIZE> > action_table(NUM_2_TORSION);
  for (auto &a : all_actions) {
    for (auto &b0 : a.second) {
      for (auto &b1 : a.second) {
        for (unsigned g0 : b0.second) {
          for (unsigned g1 : b1.second) {
            assert(b0.first < action_table.size());
            assert(D14mul(g0, D14inv(g1)) < PLANAR_GP_SIZE);
            action_table[b0.first][D14mul(g0, D14inv(g1))] = b1.first;
          }  // g1 (group element)
        }  // g0 (geoup element)
      }  // b1
    }  // b0
  }  // a in al_actions
  for (unsigned theta = 0; theta < NUM_2_TORSION; ++theta) {
    if (parity(theta))
      for (unsigned g1 = 0; g1 < PLANAR_GP_SIZE; ++g1)
        for (unsigned g2 = 0; g2 < PLANAR_GP_SIZE; ++g2)
          assert(action_table[action_table[theta][g1]][g2] ==
                 action_table[theta][D14mul(g1, g2)]);
  }
  cout << "after action table\n" << flush;
  vector<array<unsigned, GENUS - 1> > pts_codes(NUM_2_TORSION);
  vector<vector<unsigned> > code2theta_hyperplanes;
  build_pts_neighborhood_codes(
      theta_hyperplanes_eqs, &tangency_pts, &pts_codes,
      &code2theta_hyperplanes);
  cout << "after neighborhoods codes\n" << flush;
  vector<array<unsigned, PLANAR_GP_SIZE> >
      torsion_action_table(NUM_2_TORSION);
  vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >
      one_rep_per_steiner(NUM_2_TORSION);
  fill_torsion_action_table_and_one_rep_per_steiner(
      action_table, pts_codes, tangency_pts, code2theta_hyperplanes,
      &svd, &torsion_action_table, &one_rep_per_steiner);
  cout << "after fill torsion action table and one per Steiner\n" << flush;
  array<vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >,
        4 * PLANAR_GP_SIZE> good_pairs;
  fill_all_good_pairs(
      pts_codes, one_rep_per_steiner, tangency_pts, action_table,
      torsion_action_table, i4_quartics, quadrics, &svd, &good_pairs);
  cout << "after fill all good pairs\n" << flush;
  // the rows are images in S^2S^2H^0(K) of the pairs of hyperplanes in
  // a Steiner system.
  // the number of pairs of hyperplanes in the Steiner system
  int num_pairs_in_steiner_system =
      (1 << (GENUS - 2)) * ((1 << (GENUS - 1)) - 1);
  cout << "size = " << DIM_S2S2H0K * num_pairs_in_steiner_system << "\n";
  vector<cmplx> mat(num_pairs_in_steiner_system * DIM_S2S2H0K);
  cout << "num steiner system used = " << good_pairs.size() << "\n";
  // in step2 we "collect" all the unitary complements of the spans
  // of the Steiner systems
  vector<cmplx> step2(EXPECTED_CODIM * good_pairs.size() * DIM_S2S2H0K);
  // In this loop we compute the unitary complement in S^2S^2H^0(K)
  // of only a few Steiner systems
  unsigned ii = 0;
  double one_steiner_max_sing_val = 0;
  double one_steiner_min_non_trivial_sing_val = numeric_limits<double>::max();
  double one_steiner_max_trivial_sing_val = 0;
  for (const auto & good_pair : good_pairs) {
    assert(good_pair.size() >= DIM_S2S2H0K + 2);  // 2 for stability
    unsigned count = 0;
    for (const auto &[pair, pts]: good_pair) {
      vector<cmplx> prod_of_linear_forms(DIM_S2H0K);
      for (unsigned a = 0, p = 0; a < GENUS; ++a) {
        for (unsigned b = a; b < GENUS; ++b, ++p) {
          prod_of_linear_forms[p] = (a == b ? .5 : 1.) * (
              theta_hyperplanes_eqs[pair[0]][a] *
              theta_hyperplanes_eqs[pair[1]][b] +
              theta_hyperplanes_eqs[pair[1]][a] *
              theta_hyperplanes_eqs[pair[0]][b]);
        }  // b in [a, GENUS - 1]
      }  // a in [0, GENUS - 1]
      vector<cmplx> veronese_of_quadric_form(DIM_S2S2H0K);
      for (unsigned a = 0, p = 0; a < DIM_S2H0K; ++a) {
        for (unsigned b = a; b < DIM_S2H0K; ++b, ++p) {
          veronese_of_quadric_form[p] = (a == b ? 1. : 2.) * (
              prod_of_linear_forms[a] * prod_of_linear_forms[b]);
        }  // b in [a, GENUS - 1]
      }  // a in [0, GENUS - 1]
      // put this quartic form in a matrix
      copy(veronese_of_quadric_form.begin(),
           veronese_of_quadric_form.end(),
           mat.begin() + count * DIM_S2S2H0K);
      ++count;
    }  // good_pair
    svd.run("one steiner", DIM_S2S2H0K, good_pair.size(), mat.data());
    auto place = lower_bound(svd.s_.rbegin(), svd.s_.rend(),
                             SERVICE_ONE_STEINER_GAP_LOOK_UP);
    unsigned u_place = place - svd.s_.rbegin();
    assert(u_place = EXPECTED_CODIM);
    one_steiner_max_sing_val = std::max(
        one_steiner_max_sing_val, svd.s_.front());
    one_steiner_max_trivial_sing_val = std::max(
        one_steiner_max_trivial_sing_val,  *(place - 1));
    one_steiner_min_non_trivial_sing_val = std::min(
        one_steiner_min_non_trivial_sing_val, *place);
    unsigned start = DIM_S2S2H0K - u_place;
    copy(svd.u_.begin() + start * DIM_S2S2H0K,
         svd.u_.begin() + DIM_S2S2H0K * DIM_S2S2H0K,
         step2.begin() + ii * EXPECTED_CODIM * DIM_S2S2H0K);
    ++ii;
  }  // i
  cout << "one_steiner_max_sing_val = " << one_steiner_max_sing_val
       << ", one_steiner_min_non_trivial_sing_val = "
       << one_steiner_min_non_trivial_sing_val
       << ", one_steiner_max_trivial_sing_val = "
       << one_steiner_max_trivial_sing_val << "\n";
  cout << "final results : " << flush;
  svd.run("all steiner", DIM_S2S2H0K, EXPECTED_CODIM * good_pairs.size(),
          step2.data());
  auto place = lower_bound(svd.s_.rbegin(), svd.s_.rend(),
                           SERVICE_ALL_STEINER_GAP_LOOK_UP);
  unsigned u_place = place - svd.s_.rbegin();
  cout << "\n " << u_place << " " << DIM_S2S2H0K  << "\n" << flush;
  assert(u_place + DIM_S2H0_2K == DIM_S2S2H0K);
  cout << "sing[0] = " << svd.s_.front()
       << " sing[" << (DIM_S2H0_2K - 1) << "]  = "
       << *place << " svd.s_[" << DIM_S2H0_2K<< "] = " << *(place -1)
       << "\n" << flush;
  for (auto svd_err : svd.serrors_)
    cout << svd_err.first << ": " <<svd_err.second <<"\n";
}


==> anc/Wiman_sextic_dim_intersection_Steiner.cc <==
// Copyright 2022-3 David Lehavi & Turku Ozlum-Celik
/*
  There are three types of functions below:
  - Service functions: e.g. "read_array_cmplx" which reads an array of complex
  numbers from a file, or "det_mat" which computes the determinant of a matrix.
  - Functions which deal with the group action: e.g. "S4linear_action" which
  takes an element in the symmetric group S_4 and gives its projective linear
  action on the canonical system of Wiman's sextic.
  - Functions in the certification code: e.g.
  "certify_pt_on_H_cap_C_and_compute_M_T", which does exactly what its name
  suggests, namely certifying that an input point P' is close both to a
  hyperplane H' and to the curve, and computing the matrix M_{T'}.

  As the code computes numerical estimations, there are a lot of numbers
  involved:
  - The dimensions of spaces involved, such as DIM_H0_2K dim H^0(K_C).
  - Bounds used in hard asserts such as PT_HYPERPLANE_INCIDENCE_EPSILON which
  all of the input data have to pass.
  - Soft bounds used to decide whether some input datum is accurate enough,
  such as GOOD_MAX_EPSILON_0. We discard data which does not pass these bounds.
  These constants are preceded by the prefix GOOD_.
  - Bounds such as SERVICE_DISTINCT_PTS_COORDINATES_MIN_DIFF which is used to
  check whether points are distinct. These later pass the hard assert
  IDENTICAL_PTS_EPSILON which is several orders of magnitudes smaller.
  Similarly, we have bounds like SERVICE_FOUR_THETAS_GAP_LOOK_UP, which
  indicates the spectral gap we look for. These constants are preceded by the
  prefix SERVICE_.
  - The maximal error in computing the singular values of the matrices such as
  M_{T'} or J_{F'}, which is gathered in the class "VerifiedZSVD" and its
  member functions.
  - The top singular value, the lowest numerically non-trivial singular value
  and the one following it, for the matrix arising in certifying the
  intersection of all Steiner systems,
  and the maximum of these values for the matrices involved in all incarnations
  in the certification of one Steiner system. We expect the location of the
  last numerically non-trivial singular value to agree with the theoretical
  rank computations.

  The code outputs some auxiliary information:
  - The group orbits of hyperplanes.
  - The points together with their hyperplanes.
  - The inverse of the above: the theta hyperplanes that are accurate enough
  with their points.
  - The orbit of the automorphism group action on the two-torsion points. We
  use only certain part of the group: the symmetric group S_4 for Wiman's
  sextic.
 */
#include <assert.h>
#include <cmath>
#include <algorithm>
#include <array>
#include <bitset>
#include <cmath>
#include <complex>
#include <fstream>
#include <iostream>
#include <limits>
#include <numeric>
#include <random>
#include <sstream>
#include <stack>
#include <string>
#include <thread>
#include <tuple>
#include <vector>
#include <unordered_map>
#include <unordered_set>
#include <utility>

using std::array;
using std::bitset;
using std::back_inserter;
using std::complex;
using std::copy;
using std::cout;
using std::fill;
using std::find_if;
using std::flush;
using std::ifstream;
using std::inner_product;
using std::lower_bound;
using std::make_pair;
using std::make_tuple;
using std::max_element;
using std::min_element;
using std::minmax;
using std::numeric_limits;
using std::ostream;
using std::pair;
using std::sort;
using std::string;
using std::stringstream;
using std::swap;
using std::transform;
using std::thread;
using std::tuple;
using std::unordered_map;
using std::unordered_set;
using std::vector;

typedef complex<double> cmplx;

char cN = 'N', cO = 'O', cA = 'A', cS = 'S', cC = 'C', cU = 'U', cT = 'T',
  cE = 'E', cL= 'L', cR = 'R';
constexpr cmplx cd0(0.0, 0.0);
constexpr cmplx cd1(1.0, 0.0);
constexpr cmplx cd_n1(-1.0, 0.0);
constexpr cmplx cd_inf(numeric_limits<double>::infinity(),
                       numeric_limits<double>::infinity());

#define PLANAR_GP_SIZE 24
#define GENUS 6
int genus = GENUS;
int int1 = 1;
#define DIM_S2H0K ((GENUS * (GENUS + 1)) >> 1)
#define DIM_S2S2H0K ((DIM_S2H0K * (DIM_S2H0K + 1)) >> 1)
#define DIM_H0_2K (3 * GENUS - 3)
#define DIM_I2 (DIM_S2H0K - DIM_H0_2K)
#define DIM_S4H0K  ((GENUS * (GENUS + 1) * (GENUS + 2) * (GENUS + 3)) / 24)
#define DIM_H0_4K (7 * (GENUS - 1))
#define DIM_I4 (DIM_S4H0K - DIM_H0_4K)
#define DIM_S2H0_2K ((DIM_H0_2K * (DIM_H0_2K + 1)) >> 1)
#define DIM_H0K_plus_a (GENUS - 1)
#define DIM_S2H0K_plus_a ((DIM_H0K_plus_a *  (DIM_H0K_plus_a + 1)) >> 1)
#define DIM_S2S2H0K_plus_a ((DIM_S2H0K_plus_a *  (DIM_S2H0K_plus_a + 1)) >> 1)
#define VERONESE_RELS                                                   \
  (((DIM_H0K_plus_a * (DIM_H0K_plus_a - 1)) >> 1) +                     \
   DIM_H0K_plus_a * (((DIM_H0K_plus_a - 1) * (DIM_H0K_plus_a - 2)) >> 1) + \
   2 * (DIM_H0K_plus_a * (DIM_H0K_plus_a - 1) * (DIM_H0K_plus_a - 2) *  \
        (DIM_H0K_plus_a - 3)) / 24)
#define EXPECTED_CODIM (VERONESE_RELS - (DIM_S2S2H0K_plus_a - DIM_S2H0_2K))

#define DEG_K (2 * GENUS - 2)
#define NUM_2_TORSION (1 << (2 * GENUS))

#define POINT_ON_QUADRIC_EPSILON 1e-10
#define MATRICES_M_M_T_MIN_NON_TRIVIAL_SING_VAL .1
#define MATRICES_M_M_T_MAX_NON_TRIVIAL_SING_VAL 50
#define MATRIX_M_R_MIN_NON_TRIVIAL_SING_VAL .3
#define MATRICES_M_M_T_M_R_MAX_TRIVIAL_SING_VAL 1e-11
#define MATRIX_M_Qi_T_MAX_TOP_SING_VAL 10
#define MIN_NORM_W_T_W_R .01
#define MAX_NORM_W_T_W_R 10
#define GOOD_MAX_NORM_R 5
#define GOOD_MIN_NORM_R .2
#define GOOD_MAX_EPSILON_12 1e-10
#define MAX_EPSILON_J_F 1e-9
#define GOOD_MAX_EPSILON_0 1e-13
#define GOOD_MAX_SQRT_SUM_i_Hk_DOT_Tki_SQ 1e-6
#define GOOD_MAX_SQRT_SUM_i_WEDGE_Pki_DOT_Tki_SQ 3e-8
#define GRAD_DESCENT_MIN_IMPROVEMENT .85
#define MAX_HYPERPLANE_IMPROVEMENT 5e-16
#define MAX_X_PRIME_NORM 3e-7
#define MIN_WEDGE .05
#define MAX_WEDGE 1
#define EPSILON_AZYGECY_TRIVIAL_BOUND 1e-12
#define GOOD_EPSILON_SYZYGECY_TRIVIAL_BOUND 1e-8
#define SERVICE_FOUR_THETAS_GAP_LOOK_UP 1e-4
#define FOUR_THETAS_MAX_TOP_SING_VAL 3
#define FOUR_THETAS_MIN_TOP_SING_VAL 1
#define FOUR_THETAS_MIN_NON_TRIVIAL_SING_VAL .01
#define SERVICE_MIN_FUBINI_STUDY_HYPERPLANES_DISTANCE 1e-5
#define FUBINI_STUDY_HYPERPLANES_EPSILON 1e-11
#define PT_HYPERPLANE_INCIDENCE_EPSILON 1e-11
#define GOOD_INPUT_PT_HYPERPLANE_INCIDENCE_EPSILON 1e-11
#define SERVICE_NEW_PT_IS_DISTINCT_THRESHOLD 1e-4
#define EPSILON_SYZYGECY_GAP 1e-7
#define GOOD_EPSILON_SYZYGECY_GAP 1e-8
#define A_AZYGECY .2
#define GOOD_MIN_B 2e-4
#define MIN_B 1e-5
#define MAX_B 1
#define AZYGECY_GAP 1e-10
#define GOOD_CONIC_APPROXIMATION_J_F_MAX_SING_VAL 2
#define GOOD_CONIC_APPROXIMATION_J_F_MIN_SING_VAL .05
#define SERVICE_DISTINCT_PTS_COORDINATES_MIN_DIFF 1e-3
#define IDENTICAL_PTS_EPSILON 1e-13
#define SERVICE_ONE_STEINER_GAP_LOOK_UP 1e-3
#define SERVICE_ALL_STEINER_GAP_LOOK_UP 1

extern "C" {
  // LAPACK functions
  void zgesvd_(char* jobu, char* jobvt, int* M, int* N, cmplx* A, int* lda,
               double* S, cmplx* U, int* ldu, cmplx* VT, int* ldvt,
               cmplx* work, int* lwork, double* rwork, int* info);
  void zgelss_(const int *M, const int *N, const int *nrhs, cmplx *A,
               const int* lda, cmplx *B, const int *ldb, double *s,
               double *rcond, int *rank, cmplx *work, int *lwork,
               double *rwork, int*info);
  double dlamch_(const char *cmach);
  void ddisna_(const char *job, const int *m, const int *n, const double *d,
               double *sep, int* info);

  // BLAS functions
  void zgemm_(const char *transa, const char *transb, int *m, int *n, int *k,
              const cmplx *alpha, const cmplx *a, int *lda, const cmplx *b,
              int *ldb, const cmplx *beta, cmplx *c, int *ldc);
  void zgemv_(const char *trans, const int *m, const int *n, const cmplx *alpha,
              const cmplx *a, const int *lda, const cmplx *x, const int *incx,
              const cmplx *beta, cmplx *y,const int *incy);
  void zgetrf_(const int *m, const int *n, cmplx *a, const int *lda,
               int *ipiv, int *info);
}

template<>
struct std::hash<array<unsigned short, 4> > {
  unsigned long operator()(const array<unsigned short, 4>& x) const{
    return (static_cast<unsigned long>(x[0]) << 48) +
        (static_cast<unsigned long>(x[1]) << 32) +
        (static_cast<unsigned long>(x[2]) << 16) +
        static_cast<unsigned long>(x[3]);
  }
};

template<typename T, size_t N>
ostream& operator<<(ostream& out, const array<T, N>& x) {
  out << "[";
  for (unsigned i = 0; i + 1 < x.size(); ++i)
    out << x[i] << ", ";
  out << x.back() << "]";
  return out;
}

template<typename T>
ostream& operator<<(ostream& out, const vector<T>& x) {
  out << "(";
  for (unsigned i = 0; i + 1 < x.size(); ++i)
    out << x[i] << ", ";
  out << x.back() << ")";
  return out;
}

cmplx det_mat(cmplx *a) {
  array<int, GENUS> ipiv;
  int dim = GENUS, info = 0;
  /*
    This is a blas level 3 (i.e. matrix matrix operation) function, just
    like zgemm. I.e. there is no heurstic involved. So, unlike zgesvd or
    zgelss (which are proper heurstic lapack functions), I'm *not*
    verifying the output - there should be a limit to every paranoia.
  */
  zgetrf_(&dim, &dim, a, &dim, ipiv.data(), &info);
  assert(info >= 0);
  cmplx ret = 1;
  for (unsigned i = 0; i < GENUS; ++i)
    ret *= a[i * (GENUS + 1)] * (ipiv[i] == i ? 1. : - 1);
  return ret;
}

// this is a "general" svd struct I wrote, which I addapted to our case
// by adding a few assserts.
struct VerifiedZSVD {
  int lwork_ = 1 << 17;
  vector<cmplx> work_;
  vector<double> rwork_;
  int info_;
  array<double, DIM_S2S2H0K> s_;
  vector<cmplx> m_, u_, vt_;
  unordered_map<string, double> serrors_;
  double epsmch_ = dlamch_(&cE);
  VerifiedZSVD() {
    m_.resize(1 << 22);
    u_.resize(1 << 22);
    vt_.resize(1 << 22);
    work_.resize(lwork_);
    rwork_.resize(lwork_);
  }
  void run(string name, int rows, int cols, const cmplx *m) {
    assert(std::min(rows, cols) <= s_.size());
    int ldm = rows;  // leading dimension m
    for (unsigned short i = 0; i < cols; ++i)
      copy(m + ldm * i, m + ldm * i + rows, m_.begin() + i * rows);
    zgesvd_(&cA, &cS, &rows, &cols, m_.data(), &rows, s_.data(), u_.data(),
            &rows, vt_.data(), &rows, work_.data(), &lwork_, rwork_.data(),
            &info_);
    if (info_ != 0)
      cout << "info = " << info_ << "\n" << flush;
    assert(info_ == 0);
    double serrbd = epsmch_ * s_[0];
    auto current = serrors_.find(name);
    if (current == serrors_.end()) {
      serrors_[name] = serrbd;
      return;
    }
    current->second = std::max(current->second, serrbd);
  }
  void lss(string name, int rows, int cols, const cmplx *m, cmplx *rhs) {
    assert(std::min(rows, cols) <= s_.size());
    int nrhs = 1;
    int rank = 0;
    double rcond = 0;
    int ldm = rows;
    for (unsigned short i = 0; i < cols; ++i)
      copy(m + ldm * i, m + ldm * i + rows, m_.begin() + i * rows);
    zgelss_(&rows, &cols, &nrhs, m_.data(), &ldm,
            rhs, &ldm, s_.data(), &rcond, &rank, work_.data(),
            &lwork_, rwork_.data() ,&info_);
    if (info_ != 0)
      cout << "info = " << info_ << "\n" << flush;
    assert(info_ == 0);
    double serrbd = epsmch_ * s_[0];
    auto current = serrors_.find(name);
    if (current == serrors_.end()) {
      serrors_[name] = serrbd;
      return;
    }
    current->second = std::max(current->second, serrbd);
  }
};

/*
  Note that both elements in JC[2] and theta characteristics are
  represented using integres between 0 and 2^(2 * genus) -1, which is just a
  representation of 2 * genus digit base 2 numbers.
*/

bool parity(unsigned theta_char) {
  /*
    Example explaining the line below in genus 7:
    Assume we we a theta charactersitc 1011001, 1000110
    It will be encoded as i = 10110011000110 is base 2
    i >> 7 = 1011001
    (i & 0x7f) = (10110011000110 & 00000001111111) = 1000110
    1011001 & 1000110 = 1000000
    popcout just count the number of ones
  */
  return (__builtin_popcount((theta_char >> GENUS) &
                             (theta_char & ((1 << GENUS) -1))) & 1) != 0;
}

template<size_t SZ>
void read_array_cmplx(std::istringstream *iss_ptr, array<cmplx, SZ> *x_ptr) {
  auto &x = *x_ptr;
  auto &iss = *iss_ptr;
  double xr, xi;
  for (unsigned i = 0; i < SZ; ++i) {
    assert(iss >> xr);
    if (iss.peek() == ',') {
      iss.ignore();
      x[i] = cmplx(xr, 0);
    } else if (iss.peek() == '_') {
      iss.ignore();
      assert(iss.peek() == ',');
      iss.ignore();
      x[i] = cmplx(0, xr);
    } else {
      assert(iss >> xi);
      assert(iss.peek() == '_');
      iss.ignore();
      assert(iss.peek() == ',');
      iss.ignore();
      x[i] = cmplx(xr, xi);
    }
  }
}

/*
  Given a point on a curve C which is th intersection of quadrics Q_i,
  and a hyperplane which is *supposed* to be the tangent (where the point is
  *not* a hyperflex) to the curve at the point we do the following:
  * verify that the suspected tangent is numerically a tangent.
  * find the conic approximation of the curve at the point as follows:
  1. finding another point on the tangent line at the point
  This can be seen both as intersection of tangent hyperplanes (to the
  equations in I_2(c) )
  or as simmulatnous solution of
  0 = d/dx (pt + x T)^t Q (pt + x T) = 2pt^t Q T
  and also dot(other, pt) = 0 (so we concat conj(pt) to the equations coming
  from I_2
  2. Now we have to solve 2 * R^t Q pt + T^t Q T = 0
  because that's the second derivative of
  d/d^x v^t Q v = 0 for v = pt + x T + x^2 R
  We also want the condition dot(T, pt)=0 as above, and we also note (this
  is tricky) that the matrix  pt^T Q has a kernel, since "other" solves it,
  So, we are looking for the shortest solution (which will then be orthogonal)
*/
void certify_pt_on_H_cap_C_and_compute_M_T(
    const array<cmplx, GENUS> &hyperplane,
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    const array<cmplx, GENUS> &pt,
    VerifiedZSVD *svd_ptr,
    double *epsilon_0,
    double *q_m,
    array<array<cmplx, GENUS>, DIM_I2 + 2> *grads_conj_pt_and_conj_t_ptr) {
  assert(quadrics.size() == DIM_I2);
  auto &svd = *svd_ptr;
  auto &grads_and_conj_pt = *grads_conj_pt_and_conj_t_ptr;
  *q_m = 0.;
  double epsilon = 0;
  for (unsigned i = 0; i < DIM_I2; ++i) {
    cmplx val = 0;
    double norm_quad = 0;
    auto &grad = grads_and_conj_pt[i];
    fill(grad.begin(), grad.end(), 0.);
    for (const auto &[powers, coef] : quadrics[i]) {
      val += coef * pt[powers[0]] * pt[powers[1]];
      grad[powers[0]] += coef * pt[powers[1]];
      grad[powers[1]] += coef * pt[powers[0]];
      norm_quad += coef * coef;
    }
    epsilon += std::norm(val);
    *q_m += norm_quad;
    norm_quad = sqrt(norm_quad);
    assert(norm_quad < 12 && norm_quad > 1);
    assert(std::abs(val) / norm_quad< POINT_ON_QUADRIC_EPSILON);
  }  // i
  *q_m = sqrt(*q_m);
  epsilon = sqrt(epsilon);
  cmplx val = inner_product(pt.begin(), pt.end(), hyperplane.begin(), cd0);
  assert(std::abs(val) < PT_HYPERPLANE_INCIDENCE_EPSILON);
  svd.run("M", GENUS, DIM_I2, grads_and_conj_pt[0].data());
  double machine_E = dlamch_(&cE); // this is what denote by E in the paper
  double sigma_g_minus_2_M_minus = svd.s_[GENUS - 3] - svd.s_[0] * machine_E;
  assert(sigma_g_minus_2_M_minus >
         MATRICES_M_M_T_MIN_NON_TRIVIAL_SING_VAL);
  assert(svd.s_[0] + svd.s_[0] * machine_E <
         MATRICES_M_M_T_MAX_NON_TRIVIAL_SING_VAL);
  assert(svd.s_[GENUS - 2] + svd.s_[0] * machine_E <
         MATRICES_M_M_T_M_R_MAX_TRIVIAL_SING_VAL);
  *epsilon_0 = 1.1 * epsilon / sigma_g_minus_2_M_minus;
  assert(*epsilon_0 >
         (epsilon + (*q_m) * (*epsilon_0) * (*epsilon_0)) /
         sigma_g_minus_2_M_minus);
  *epsilon_0 = std::max((*epsilon_0), epsilon);
  for (unsigned i = 0; i < GENUS; ++i)
    grads_and_conj_pt[DIM_I2][i] = conj(pt[i]);
}

void compute_T_and_extend_M_T_to_M_R(
    double q_m,
    double epsilon_0,
    array<array<cmplx, GENUS>, DIM_I2 + 2> *grads_conj_pt_and_conj_t_ptr,
    VerifiedZSVD *svd_ptr,
    double *epsilon_1,
    double *epsilon_M_T,
    array<cmplx, GENUS> *t_ptr) {
  auto &svd = *svd_ptr;
  auto &grads_and_conj_pt = *grads_conj_pt_and_conj_t_ptr;
  double machine_E = dlamch_(&cE); // this is what denote by E in the paper
  svd.run("M_T", GENUS, DIM_I2 + 1, grads_and_conj_pt[0].data());
  assert(svd.s_[GENUS - 2] - svd.s_[0] * machine_E >
         MATRICES_M_M_T_MIN_NON_TRIVIAL_SING_VAL &&
         svd.s_[0] + svd.s_[0] * machine_E <
         MATRICES_M_M_T_MAX_NON_TRIVIAL_SING_VAL &&
         svd.s_[GENUS - 1] + svd.s_[0] * machine_E <
         MATRICES_M_M_T_M_R_MAX_TRIVIAL_SING_VAL);
  double delta_M_T = svd.s_[0] * machine_E;
  *epsilon_M_T = epsilon_0 * sqrt(
      q_m * q_m + DIM_I2 * GENUS * machine_E);
  double M_T_sing_vals_accuracy = delta_M_T + (*epsilon_M_T);
  copy(svd.u_.begin() + GENUS * (GENUS - 1),
       svd.u_.begin() + GENUS * GENUS,
       grads_and_conj_pt.back().begin());
  int cols_M_T_trans = DIM_I2 + 1;
  int rows_M_T_trans = GENUS;
  int info = 0;
  array<double, GENUS> sep;
  ddisna_(&cL, &rows_M_T_trans, &cols_M_T_trans, svd.s_.data(), sep.data(),
          &info);
  assert(info == 0);
  *epsilon_1 = 0;
  for (const cmplx &t_j : grads_and_conj_pt.back())
    *epsilon_1 += std::norm(t_j);
  // now  (*epsilon_1 is just ||T'||^2
  *epsilon_1 = 1. + sqrt(*epsilon_1) -
                    2. * cos(machine_E * svd.s_[0] / sep[GENUS - 1]) +
                    (svd.s_[GENUS - 1] + svd.s_[0] * machine_E) /
                    (svd.s_[GENUS - 2] - svd.s_[0] * machine_E);
  transform(grads_and_conj_pt.back().begin(),
            grads_and_conj_pt.back().end(),
            t_ptr->begin(), [](cmplx x){return conj(x);});
}  // compute_T_and_extend_M_T_to_M_R

void compute_R(
    double q_m,
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    const array<cmplx, GENUS> &t_vec,
    array<array<cmplx, GENUS>, DIM_I2 + 2> *grads_conj_pt_and_conj_t_ptr,
    VerifiedZSVD *svd_ptr,
    double epsilon_1,
    double epsilon_M_T,
    array<cmplx, GENUS> *r_ptr,
    double *epsilon_2) {
  double machine_E = dlamch_(&cE); // this is what denote by E in the paper
  auto &svd = *svd_ptr;
  auto &grads_and_conj_pt = *grads_conj_pt_and_conj_t_ptr;
  // This is the transpose of the matrix whose rows are the
  // matrix representing Q_i times p_t_r[1];
  vector<cmplx> mat_q_t(DIM_I2 * GENUS, cd0);
  for (unsigned i = 0, p = 0; i < DIM_I2; ++i, p += GENUS) {
    for (const auto &[powers, coef] : quadrics[i]) {
      mat_q_t[p + powers[1]] += .5 * coef * t_vec[powers[0]];
      mat_q_t[p + powers[0]] += .5 * coef * t_vec[powers[1]];
    }  // powers, coef
  }  // i
  svd.run("M_Qi_T", GENUS, DIM_I2, mat_q_t.data());
  double xi_1 = svd.s_[0] * (1 + machine_E);
  assert(xi_1 < MATRIX_M_Qi_T_MAX_TOP_SING_VAL);
  int rows_M_R = DIM_I2 + 2 , cols_M_R = GENUS;
  vector<cmplx> grads_trans(cols_M_R * rows_M_R);
  for (unsigned c = 0, p = 0; c < GENUS; ++c)
    for (unsigned r = 0; r < rows_M_R; ++r, ++p)
      grads_trans[p] = grads_and_conj_pt[r][c];
  array<cmplx, DIM_I2 + 2> rhs;
  std::fill(rhs.begin(), rhs.end(), cd0);
  double norm_rhs = 0;
  for (unsigned i = 0; i < DIM_I2; ++i) {
    for (const auto &[powers, coef] : quadrics[i]) {
      rhs[i] += coef * t_vec[powers[0]] * t_vec[powers[1]];
    }  // powers, coef
    rhs[i] *= -.5;
    norm_rhs += norm(rhs[i]);
  }  // i
  norm_rhs = sqrt(norm_rhs);
  svd.lss("M_R", rows_M_R, cols_M_R, grads_trans.data(), rhs.data());
  double sigma_g_M_R_minus = svd.s_[GENUS - 1] - svd.s_[0] * machine_E;
  assert(sigma_g_M_R_minus > MATRIX_M_R_MIN_NON_TRIVIAL_SING_VAL);
  double epsilon_M_R =
      (1 + 2 * machine_E) *
      sqrt(epsilon_M_T * epsilon_M_T + epsilon_1 * epsilon_1);
  double delta_R = 0;
  for (unsigned i = cols_M_R; i < rows_M_R; ++i)
    delta_R += std::norm(rhs[i]);  // recall that std::norm is norm^2
  delta_R = sqrt(delta_R);  // this is the error per lapack doc
  delta_R *= (1 + (rows_M_R - cols_M_R) * machine_E);
  double gamma_R = xi_1 * epsilon_1 + .5 * q_m * epsilon_1 * epsilon_1;
  *epsilon_2 = norm_rhs * (
      epsilon_M_R / (sigma_g_M_R_minus * (sigma_g_M_R_minus - epsilon_M_R)) +
      (gamma_R + delta_R) / (sigma_g_M_R_minus - epsilon_M_R));
  std::copy(rhs.begin(), rhs.begin() + GENUS, r_ptr->begin());
}  // compute_R

void compute_norm_W_T_W_R(
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    const array<cmplx, GENUS> &t_vec,
    const array<cmplx, GENUS> &r_vec) {
  double norm_W_T = 0;
  double norm_W_R = 0;
  for (unsigned i = 0; i < DIM_I2; ++i) {
    cmplx ith_entry_of_W_T = cd0;
    cmplx ith_entry_of_W_R = cd0;
    for (const auto &[powers, coef] : quadrics[i]) {
      ith_entry_of_W_T +=
          .5 * coef *
          (t_vec[powers[0]] * r_vec[powers[1]] +
           t_vec[powers[1]] * r_vec[powers[0]]);
      ith_entry_of_W_R += coef * r_vec[powers[0]] * r_vec[powers[1]];
    }  // powers, coef
    norm_W_T  += std::norm(ith_entry_of_W_T);
    norm_W_R += std::norm(ith_entry_of_W_R);
  }  // i
  auto mnx = std::minmax(norm_W_T, norm_W_R);
  assert(mnx.first > MIN_NORM_W_T_W_R * MIN_NORM_W_T_W_R &&
         mnx.second < MAX_NORM_W_T_W_R * MAX_NORM_W_T_W_R);
}  // compute_norm_W_T_W_R


/*
  Recall that given conic approximations:
  f_i:0-eighorhood -> C^{n+1}
  x_i -> P_i + x_i T_i + c_i x_i^2 R_i + u_i(x)

  we define
  F: product of 0-neighborhoods -> C^n
  (x_1,...x_n) -> dot(df/dx_i, wedge(f(x_i)))

  After which we solve the linear approximation problem

  0 = dot(wedge P_j ,H')(\wedge_j T_j \wedge H') + J_F x

  In this function we check that the matrix dF/d(x_1,\ldots x_n) is "nice"
  by checking it's singular values.
  (the expression for this matrix is developed in the paper).
  We then verify that solvin the equation improves on H'
*/
bool verify_conic_approximation_1st_order_invertibility(
    VerifiedZSVD *svd_ptr,
    const array<cmplx, GENUS> &theta_hyperplane,
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    const array<array<cmplx, GENUS>, GENUS - 1> &normalized_P,
    const array<array<cmplx, GENUS>, GENUS - 1> &normalized_T,
    const array<array<cmplx, GENUS>, GENUS - 1> &vec_R) {
  array<cmplx, GENUS - 1> dot_Hk_Tki;
  double orig_dot_Hk_Tki_norm = 0;
  for (unsigned i = 0; i < GENUS - 1; ++i) {
    dot_Hk_Tki[i] = inner_product(
        normalized_T[i].begin(), normalized_T[i].end(),
        theta_hyperplane.begin(), cd0);
    orig_dot_Hk_Tki_norm += std::norm(dot_Hk_Tki[i]);
  }
  array<cmplx, GENUS * GENUS> tmp_mat_for_det_computations;
  std::copy(normalized_P.front().data(),
            normalized_P.back().data() + GENUS,
            tmp_mat_for_det_computations.begin());
  transform(theta_hyperplane.begin(), theta_hyperplane.end(),
            tmp_mat_for_det_computations.begin() + GENUS * (GENUS - 1),
            [](const cmplx &a){return std::conj(a);});
  cmplx wedge = det_mat(tmp_mat_for_det_computations.data());
  assert(std::abs(wedge) > MIN_WEDGE && std::abs(wedge) < MAX_WEDGE);
  array<cmplx, (GENUS - 1) * (GENUS - 1)> mat;
  for (unsigned j = 0, p = 0; j < GENUS - 1; ++j) {
    for (unsigned k = 0; k < GENUS - 1; ++k, ++p) {
      // this is k'th row j'th column, which is the derivative of the k'th
      // entry by th j'th variable.
      for (unsigned i = 0; i < GENUS - 1; ++i)
        copy(normalized_P[i].begin(), normalized_P[i].end(),
             tmp_mat_for_det_computations.begin() + (i + 1) * GENUS);
      if (j == k) {
        // 2 c_i det(R_k, P_1,....P_n)
        transform(vec_R[j].begin(), vec_R[j].end(),
                  tmp_mat_for_det_computations.begin(),
                  [](const cmplx &a){return 2.0 * a;});
      } else {
        // det(T_k, P_1,...T_j,...P_n)
        copy(normalized_T[k].begin(), normalized_T[k].end(),
             tmp_mat_for_det_computations.begin());
        copy(normalized_T[j].begin(), normalized_T[j].end(),
             tmp_mat_for_det_computations.begin() + (j + 1) * GENUS);
      }
      mat[p] = det_mat(tmp_mat_for_det_computations.data());
    }  // k
  }  // j
  svd_ptr->lss("conic approximation", GENUS - 1, GENUS - 1, mat.data(),
               dot_Hk_Tki.data());
  if (svd_ptr->s_[GENUS - 2] < GOOD_CONIC_APPROXIMATION_J_F_MIN_SING_VAL ||
      svd_ptr->s_.front() > GOOD_CONIC_APPROXIMATION_J_F_MAX_SING_VAL)
    return false;
  double x_prime_norm_divided_by_wedge = sqrt(std::accumulate(
      dot_Hk_Tki.begin(), dot_Hk_Tki.end(), 0.,
      [](double a, cmplx &b)->double{return a + std::norm(b);}));
  array<array<cmplx, GENUS>, GENUS - 1> new_normalized_P, new_normalized_T;
  double hand_tailored_coef = .2;
  for (unsigned i = 0; i < GENUS - 1; ++i) {
    double nr0 = 0, nr1 = 1;
    for (unsigned j = 0; j < GENUS; ++j) {
      new_normalized_P[i][j] =
          normalized_P[i][j]
          - hand_tailored_coef * wedge * dot_Hk_Tki[i] * normalized_T[i][j];
      // In principle we could have added the order 2 correction, but it's
      // really only order 2
      nr0 += std::norm(new_normalized_P[i][j]);
      new_normalized_T[i][j] =
          normalized_T[i][j] - hand_tailored_coef *
          wedge * 2. * dot_Hk_Tki[i] * vec_R[i][j];
      nr1 += std::norm(new_normalized_T[i][j]);
    }
    nr0 = sqrt(nr0);
    nr1 = sqrt(nr1);
    for (unsigned j = 0; j < GENUS; ++j) {
      new_normalized_P[i][j] /= nr0;
      new_normalized_T[i][j] /= nr1;
    }
  }
  svd_ptr->run("new hyperplane", GENUS, GENUS - 1,
               new_normalized_P.front().data());
  array<cmplx, GENUS> new_hyperplane;
  cmplx dt = 0;
  for (unsigned i = 0; i < GENUS; ++i) {
    new_hyperplane[i] = conj(svd_ptr->u_[GENUS * (GENUS - 1) + i]);
    dt += theta_hyperplane[i] * conj(new_hyperplane[i]);
  }
  assert(std::abs(std::abs(dt) - 1.) < MAX_HYPERPLANE_IMPROVEMENT);
  double new_dot_Hk_Tki_norm = 0;
  for (unsigned i = 0; i < GENUS -1; ++i) {
    dot_Hk_Tki[i] = inner_product(
        new_normalized_T[i].begin(), new_normalized_T[i].end(),
        new_hyperplane.begin(), cd0);
    new_dot_Hk_Tki_norm += std::norm(dot_Hk_Tki[i]);
  }
  assert(std::sqrt(new_dot_Hk_Tki_norm) / std::sqrt(orig_dot_Hk_Tki_norm) <
         GRAD_DESCENT_MIN_IMPROVEMENT);
  assert(std::abs(wedge) * x_prime_norm_divided_by_wedge < MAX_X_PRIME_NORM);
  if (sqrt(orig_dot_Hk_Tki_norm) < GOOD_MAX_SQRT_SUM_i_Hk_DOT_Tki_SQ)
    assert(std::abs(wedge * sqrt(orig_dot_Hk_Tki_norm)) <
           GOOD_MAX_SQRT_SUM_i_WEDGE_Pki_DOT_Tki_SQ);
  return sqrt(orig_dot_Hk_Tki_norm) < GOOD_MAX_SQRT_SUM_i_Hk_DOT_Tki_SQ;
}  // verify_conic_approximation_1st_order_invertibility

/*
  The expected input is four theta characteristics of the curve; each
  epxressed as (g-1) points.
  The function computes the essential dimension of the quadrics containing
  these 4g-4 points.
  Since we care about the essential dimension, we only care about the location
  of the spectral gap, and only about some of the the singular values:

  sv_0.....sv_{gap - 1},sv_gap

  Since the points are on the curve, and since we are not dealing with the
  case of multiple points, We really expect only two possible gap places
  (see calls to this function below): either the essential dimension
  is I2_DIM, or it is I2_DIM + 1
*/
void four_thetas_constraints(
    const vector<array<array<cmplx, GENUS>, GENUS - 1> > &tangency_pts,
    const array<unsigned, 4> &indices,
    VerifiedZSVD *svd_ptr,
    unsigned *gap_place,
    double *gap,
    double *trivial) {
  auto &svd = *svd_ptr;
  array<cmplx, 4 * (GENUS - 1) * DIM_S2H0K> mat;
  for (unsigned j = 0, p = 0; j < GENUS; ++j) {
    for (unsigned k = j; k < GENUS; ++k) {
      for (unsigned theta_i : indices) {
        const auto &t = tangency_pts[theta_i];
        for (unsigned p_i = 0; p_i < GENUS - 1; ++p_i, ++p) {
          mat[p] = t[p_i][j] * t[p_i][k];
        }
      }
    }
  }
  svd.run("four thetas", 4 * (GENUS - 1), DIM_S2H0K, mat.data());
  array<double, DIM_S2H0K> tmp_sing;
  copy(svd.s_.begin(), svd.s_.end(), tmp_sing.begin());
  auto place = lower_bound(tmp_sing.rbegin(), tmp_sing.rend(),
                           SERVICE_FOUR_THETAS_GAP_LOOK_UP);
  *gap_place = place - tmp_sing.rbegin();
  *gap = *(place - 1) / *place;
  assert(tmp_sing[0] > FOUR_THETAS_MIN_TOP_SING_VAL &&
         tmp_sing[0] < FOUR_THETAS_MAX_TOP_SING_VAL &&
         tmp_sing[(*gap_place) -1] > FOUR_THETAS_MIN_NON_TRIVIAL_SING_VAL);
  *trivial = *(place - 1);
}

/*
  the witness for being epsilon syzygetic is the 1-dim space spanned by
  W = quadrics_trivial_on_2_theta / basis I_2

  We evaluate on the 2g - 2 points in the two theta on the quadrics in
  span(W x H2K + I_4)^\perp

  The first step of the computation is to compute W.
  To this end:
  W = (quadrics_trivial_on_2_theta ^ perp + I2)^perp
*/

double four_theta_on_quartics(
    const vector<array<array<cmplx, GENUS>, GENUS - 1> > &tangency_pts,
    const array<unsigned, 4> &indices,
    const vector<cmplx> &i4_quartics,
    const vector<cmplx> &perp_to_quadrics_trivial_on_4theta,
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    VerifiedZSVD *svd_ptr){
  auto &svd = *svd_ptr;
  assert(perp_to_quadrics_trivial_on_4theta.size() ==
         (DIM_H0_2K -  1) * DIM_S2H0K);
  assert(i4_quartics.size() == DIM_I4 * DIM_S4H0K);
  array<cmplx, DIM_I2 * DIM_S2H0K> basis_i2;
  std::fill(basis_i2.begin(), basis_i2.end(), cd0);
  array<cmplx, DIM_H0_2K * DIM_S2H0K> basis_h0_2k;
  for (unsigned i = 0, p = 0; i < DIM_I2; ++i, p += DIM_S2H0K) {
    for (const auto &[powers, coef] : quadrics[i]) {
      unsigned place = 0;
      // TODO(David): write the sum below in a sane way.
      for (unsigned j = 0; j < powers[0]; ++j)
        place += GENUS - j;
      place += powers[1] - powers[0];
      basis_i2[p + place] = coef;
    }  // powers, coef
  }  // i
  svd.run("H0(2K) basis", DIM_S2H0K, DIM_I2, basis_i2.data());
  std::copy(svd.u_.begin() + basis_i2.size(),
            svd.u_.begin() + DIM_S2H0K * DIM_S2H0K,
            basis_h0_2k.begin());
  array<cmplx, DIM_S2H0K * (DIM_S2H0K - 1)> w_perp;
  std::copy(perp_to_quadrics_trivial_on_4theta.begin(),
            perp_to_quadrics_trivial_on_4theta.end(),
            w_perp.begin());
  std::copy(basis_i2.begin(), basis_i2.end(),
            w_perp.begin() + perp_to_quadrics_trivial_on_4theta.size());
  svd.run("w_perp", DIM_S2H0K, DIM_S2H0K - 1, w_perp.data());
  std::array<cmplx, DIM_S2H0K> w;
  std::copy(svd.u_.begin() + w_perp.size(),
            svd.u_.begin() + w_perp.size() + DIM_S2H0K,
            w.begin());
  vector<cmplx> big_space((DIM_H0_2K + DIM_I4) * DIM_S4H0K, cd0);
  // The code below is the same as in the reader
  unordered_map<string, unsigned> code_to_place;
  string code = "aaaa";
  for (unsigned p = 0; code[0] - 'a' < GENUS; ++code[0])
    for (code[1] = code[0]; code[1] - 'a' < GENUS; ++code[1])
      for (code[2] = code[1]; code[2] - 'a' < GENUS; ++code[2])
        for (code[3] = code[2]; code[3] - 'a' < GENUS; ++code[3], ++p)
          code_to_place[code] = p;
  for (unsigned i = 0; i < DIM_H0_2K; ++i) {
    // compute the product of w and the i'th basis element
    for (unsigned j0 = 0, p0 = 0; j0 < GENUS; ++j0) {
      for (unsigned k0 = j0; k0 < GENUS; ++k0, ++p0) {
        for (unsigned j1 = 0, p1 = 0; j1 < GENUS; ++j1) {
          for (unsigned k1 = j1; k1 < GENUS; ++k1, ++p1) {
            array<unsigned, 4> indices{j0, k0, j1, k1};
            sort(indices.begin(), indices.end());
            string code("aaaa");
            for (unsigned m = 0; m < 4; ++m)
              code[m] += indices[m];
            auto place = code_to_place.find(code);
            assert(place != code_to_place.end());
            big_space[i * DIM_S4H0K + place->second]
                = basis_h0_2k[i * DIM_S2H0K + p0] * w[p1];
          }  // k1
        }  // j1
      }  // k0
    }  // j0
  }  // i
  std::copy(i4_quartics.begin(), i4_quartics.end(),
            big_space.begin() + DIM_H0_2K * DIM_S4H0K);
  svd.run("big space perp", DIM_S4H0K, DIM_H0_2K + DIM_I4, big_space.data());
  array<cmplx, 16 * (GENUS - 1) * (GENUS - 1)> mat;
  std::fill(mat.begin(), mat.end(), cd0);
  for (unsigned quartic_i = 0; quartic_i < 4 * (GENUS - 1); ++quartic_i) {
    for (unsigned i0 = 0, p_in = 0; i0 < GENUS; ++i0) {
      for (unsigned i1 = i0; i1 < GENUS; ++i1) {
        for (unsigned i2 = i1; i2 < GENUS; ++i2) {
          for (unsigned i3 = i2; i3 < GENUS; ++i3, ++p_in) {
            cmplx coef = svd.u_[
                big_space.size() + quartic_i * DIM_S4H0K + p_in];
            unsigned p_out = quartic_i * 4 * (GENUS - 1);
            for (unsigned theta_i : indices) {
              const auto &t = tangency_pts[theta_i];
              for (unsigned p_i = 0; p_i < GENUS - 1; ++p_i, ++p_out) {
                mat[p_out] +=
                    coef * t[p_i][i0] * t[p_i][i1] * t[p_i][i2] * t[p_i][i3];
              }  // p_i
            }  // theta_i
          }  // i3
        }  // i2
      }  // i1
    }  // i0
  }  // quartic_i;
  svd.run("four thetas quartic", 4 * (GENUS - 1), 4 * (GENUS - 1), mat.data());
  assert(svd.s_[4 * (GENUS - 1) - 1] > MIN_B &&
         svd.s_[4 * (GENUS - 1) - 1] < MAX_B);
  return svd.s_[4 * (GENUS - 1) - 1];
}  // four_theta_on_quartics

/*
  We have an S4 action, which naturally comes from the
  semi-direct product given by the split exact sequence
  (Z/2)^2 -> S_4 -> S_3
  This comes from the action on the coordinates of
  X^6+Y^6+Z^6+(X^2+Y^2+Z^2)(X^4+Y^4+Z^4)-12X^2Y^2Z^2=0.
  Where S_3 acts on the coordinates, and (ZZ/2)^3 / (ZZ/2) = (ZZ/2)^2 acts
  projectively (hence the division by ZZ/2) by multipliying each coordinates
  by -1.


  In the canonical coordinates, the S3 generators are
  A=(X, Z) : x1<->-x5, x4*=-1, x0->x3-x5, x2->x2-x4, x3->x0-x1
  B=(X, Y) : x0<->x1, x2<->x5, x3<->x4
  The enumeration is
  0=Id, 1=A, 2=B, 3=ABA (Y, Z), 4=AB (X,Z)(x,Y)=(X, Y, Z),
  5=BA (X,Y)(X,Z)=(X, Z, Y)

  The (Z/2)^2 elements are:
  X*=-1 : x3->-x3, x5->-x5
  Y*=-1 : x2->-x2, x4->-x4

  In terms of permutations on X,Y,Z vs permutation on the tetrahedron:
  X=(0,1), (2,3)
  Y=(0,2), (1,3)
  Z=(0,3), (1,2)

  (0,1) takes Y <--> Z
  (0,2) takes X <--> Z
*/

array<unsigned short, 4> S4code2perm(unsigned g) {
  array<unsigned short, 4> perm{0, 1, 2, 3};
  for (unsigned i = 0; i < 3; ++i) {
    unsigned q = g / (4 - i);
    swap(perm[i], perm[(g - q * (4 - i)) + i]);
    g = q;
  }
  return perm;
}

// This is the action of S_4 on 4 elements : (AB)(x)=A(B(x))
array<unsigned short, 4> S4perm_mul(
    const array<unsigned short, 4> &a, const array<unsigned short, 4> &b) {
  return array<unsigned short, 4>{a[b[0]], a[b[1]], a[b[2]], a[b[3]]};
}

array<unsigned short, 4> S4perm_inv(const array<unsigned short, 4> &a) {
  array<unsigned short, 4> b;
  for (unsigned i = 0; i < 4; ++i)
    b[a[i]] = i;
  return b;
}

/*
  This is the action of S4 on the six pair of {0,1,3,4} choose 2.
  Which docoposes via the action on the 3 pairs of pairs, and can be
  see as the action on the tetrahedron in R^3.

  Each group element is f * g,
  Where f preserves the pair structure, ang g fixes 0.
 */
pair<array<unsigned short, 3>,  unsigned> S4perm2PSL(
    const array<unsigned short, 4> &perm) {
  // {01, 23} = X or 1, {02, 13} = Y or 2, {03, 12} = Z or 3
  array<unsigned short, 3> image_0i; // actually i + 1
  for (unsigned i = 0; i < 3; ++i) {
    image_0i[i] = perm[0] + perm[i + 1];
    image_0i[i] = std::min(image_0i[i],
                           static_cast<unsigned short>(6 - image_0i[i]));
  }
  array<unsigned short, 4> tmp{0, image_0i[0], image_0i[1], image_0i[2]};
  array<unsigned short, 4> z2z2 = S4perm_mul(perm, S4perm_inv(tmp));
  array<unsigned short, 4> test_perm = S4perm_mul(z2z2, tmp);
  for (unsigned i = 0; i < 4; ++i)
    assert(test_perm[i] == perm[i]);
  return make_pair(image_0i, z2z2[0]);
}

void S4linear_action(unsigned g, const cmplx *in, cmplx *out, bool transpose) {
  array<unsigned short, 4> perm = S4code2perm(g);
  auto [image_0i, flip] = S4perm2PSL(perm);
  string action = image_0i[0] == 1 ? (image_0i[1] == 2 ? "" : "ABA") :
                  (image_0i[0] == 2 ? (image_0i[1] == 1 ? "B" : "BA") :
                   (image_0i[1] == 2 ? "A" : "AB"));
  array<cmplx, GENUS> x;
  copy(in, in + GENUS, x.begin());
  for (unsigned i = 0; i < 2; ++i) {
    if ((i == 0) == transpose) {  // TODO(David): == or !=
      if (flip & 1) {  // the (z/2)^3 perm (0,1)(2,3) == X->-X
        x[3] *= -1;
        x[5] *= -1;
      }
      if (flip & 2) {  //  the (z/2)^3 perm(0,2)(1,3) == Y->-Y
        x[2] *= -1;
        x[4] *= -1;
      }
    } else {
      int j_begin = transpose ? action.size() - 1: 0;
      int j_end = transpose ? -1 : action.size();
      int j_step = transpose ? -1 : 1;
      for (int j = j_begin; j != j_end; j += j_step) {
        x = (action[j] == 'B') ?
            array<cmplx, GENUS>{x[1], x[0], x[5], x[4], x[3], x[2]} :
        (transpose ? array<cmplx, GENUS>{
          x[3], - x[3] - x[5], x[2], x[0], -x[2] -x[4], -x[0] -x[1]} :
          array<cmplx, GENUS>{
            x[3] - x[5], -x[5], x[2] - x[4], x[0] - x[1], -x[4], -x[1]});
      } // for j
    }  // else
  }  // for i
  copy(x.begin(), x.end(), out);
}

unsigned S4inv(unsigned g,
               const unordered_map<array<unsigned short, 4>, unsigned> &p2g) {
  return p2g.find(S4perm_inv(S4code2perm(g)))->second;}


unsigned S4mul(unsigned g1, unsigned g2,
               const unordered_map<array<unsigned short, 4>, unsigned> &p2g) {
  return p2g.find(S4perm_mul(S4code2perm(g1), S4code2perm(g2)))->second;
}

void verify_s4() {
  unordered_map<array<unsigned short, 4>, unsigned> p2g;
  for (unsigned g = 0; g < PLANAR_GP_SIZE; ++g) {
    p2g[S4code2perm(g)] = g;
  }
  // associativity
  for (unsigned i = 0; i < PLANAR_GP_SIZE; ++i)
    for (unsigned j = 0; j < PLANAR_GP_SIZE; ++j)
      for (unsigned k = 0; k < PLANAR_GP_SIZE; ++k)
        assert(S4mul(i, S4mul(j, k, p2g), p2g) ==
               S4mul(S4mul(i, j, p2g), k, p2g));
  // g * g^{-1} = g^{-1} * g = 1
  for (unsigned i = 0; i < PLANAR_GP_SIZE; ++i)
    assert(S4mul(S4inv(i, p2g), i, p2g) == 0 &&
           S4mul(i, S4inv(i, p2g), p2g) == 0);
  // order distribution
  array<unsigned, 4> orders{1, 0, 0, 0};
  for (unsigned i = 1; i < PLANAR_GP_SIZE; ++i) {
    unsigned ord = 0;
    for (unsigned prod = i; prod != 0; prod = S4mul(prod, i, p2g), ++ord)
    {}
    assert(ord < 4);
    orders[ord]++;
  }
  cout << "orders = " << orders << "\n" << flush;
  assert(orders[0] == 1 && orders[1] == 6 + 3 && orders[2] == 8 &&
         orders[3] == 6);
  // action
  for (unsigned i = 0; i < PLANAR_GP_SIZE; ++i) {
    for (unsigned j = 0; j < PLANAR_GP_SIZE; ++j) {
      unsigned ij = S4mul(i, j, p2g);
      int sgn = 0;
      for (unsigned k = 0; k  < GENUS; ++k) {
        for (unsigned trans = 0; trans < 2; ++trans) {
          array<cmplx, GENUS> a{0, 0, 0, 0, 0, 0};
          a[k] = cd1;
          array<cmplx, GENUS> j_a, i_j_a, ij_a;
          S4linear_action(j, a.begin(), j_a.begin(), false);
          S4linear_action(i, j_a.begin(), i_j_a.begin(), false);
          S4linear_action(ij, a.begin(), ij_a.begin(), false);
          for (unsigned m = 0; m < GENUS; ++m) {
            if (ij_a[m] * i_j_a[m] == cd0)
              assert(ij_a[m] == cd0 && i_j_a[m] == cd0);
            else {
              if (sgn == 0) {
                sgn = static_cast<int>(ij_a[m].real() / i_j_a[m].real());
                assert(std::abs(sgn) == 1);
              }
              assert(ij_a[m] == static_cast<cmplx>(sgn) * i_j_a[m]);
            }
          }  // m
        }  // trans
      }  // k
    }  // j
  }  // i
  cout << "verfied action \n" << flush;
  // action and dual action
  for (unsigned i = 0; i < PLANAR_GP_SIZE; ++i) {
    for (unsigned j = 0; j < GENUS; ++j) {
      for (unsigned k = 0; k < GENUS; ++k) {
        array<cmplx, GENUS> a{0, 0, 0, 0, 0, 0}, b{0, 0, 0, 0, 0, 0};
        a[j] = cd1;
        b[k] = cd1;
        array<cmplx, GENUS> i_a, it_b;
        S4linear_action(i, a.begin(), i_a.begin(), false);
        S4linear_action(i, b.begin(), it_b.begin(), true);
        cmplx sum1 = 0, sum2 = 0;
        for (unsigned m = 0; m < GENUS; ++m) {
          sum1 += i_a[m] * b[m];
          sum2 += a[m] * it_b[m];
        }
        assert(sum1 == sum2);
      }
    }
  }
  cout << "verfied dual action \n" << flush;
}  // verify_s4

void read_hyperplanes(
    const string &theta_hyperplanes_file_name,
    vector<array<cmplx, GENUS> > *theta_hyperplanes_eqs_ptr) {
  ifstream theta_hyperplanes_file(theta_hyperplanes_file_name);
  auto &theta_hyperplanes_eqs = *theta_hyperplanes_eqs_ptr;
  string line;
  for (auto &hyp : theta_hyperplanes_eqs)
    fill(hyp.begin(), hyp.end(), cd_inf);
  unsigned line_count = 0;
  while (std::getline(theta_hyperplanes_file, line)) {
    std::istringstream iss(line);
    array<cmplx, GENUS> x;
    read_array_cmplx(&iss, &x);
    double nr = 0;
    for (const cmplx &x_i : x)
      nr += std::norm(x_i);
    nr = sqrt(nr);
    for (cmplx &x_i : x)
      x_i /= nr;
    unsigned y = 0, yi;
    // here we represent the theta characteristic as
    // 2^(2*genus - 1) * e_0 + 2^(genus - 2) *e_1 + .... 2^0 * d_genus
    for (unsigned i = 0; i < 2 * GENUS; ++i) {
      assert(iss >> yi);
      if (i + 1 < 2 * GENUS) {
        assert(iss.peek() == ',');
        iss.ignore();
      }
      y = y * 2 + yi;
    }
    theta_hyperplanes_eqs[y].swap(x);
  } // while on line in theta hyperplanes
  cout << "read all hypeplanes\n" << flush;
}  //

void read_I4_quartics(const string &filename, vector<cmplx> *i4_quartics) {
  unordered_map<string, unsigned> code_to_place;
  string code = "aaaa";
  for (unsigned p = 0; code[0] - 'a' < GENUS; ++code[0])
    for (code[1] = code[0]; code[1] - 'a' < GENUS; ++code[1])
      for (code[2] = code[1]; code[2] - 'a' < GENUS; ++code[2])
        for (code[3] = code[2]; code[3] - 'a' < GENUS; ++code[3], ++p)
          code_to_place[code] = p;
  i4_quartics->resize(DIM_S4H0K * DIM_I4, cd0);
  ifstream f(filename);
  string line, word;
  unsigned j = 0;
  while (getline(f, line)) {
    assert(j < DIM_I4);
    stringstream linestream(line);
    double coef = 1.0;
    for(unsigned i = 0; linestream >> word; ++i) {
      if (i & 1) {
        assert (word == "-" || word == "+");
        coef = word == "-" ? -1.0 : 1.0;
        continue;
      }
      auto monom_place = code_to_place.find(string(word.end() - 4, word.end()));
      assert(monom_place != code_to_place.end());
      if (word.size() > 4) {
        string head(word.begin(), word.end() - 5);
        auto place = std::min(head.find('/'), head.size());
        coef *= std::stoi(string(head.begin(), head.begin() + place));
        if (place != head.size())
          coef /= std::stoi(string(head.begin() + place + 1, head.end()));
      }
      (*i4_quartics)[j * DIM_S4H0K + monom_place->second] = coef;
    }  // word, i
    ++j;
  }  // line
  assert(j == DIM_I4);
}

void group_action_on_hyperplanes(
    const vector<array<cmplx, GENUS> > &theta_hyperplanes_eqs,
    unordered_map<unsigned,  unordered_map<unsigned, vector<unsigned> > >
    *all_actions) {
  int planar_gp_size = PLANAR_GP_SIZE;
  vector<unsigned> parent(theta_hyperplanes_eqs.size(), 0xdeadbeef);
  for (unsigned y = 0; y < theta_hyperplanes_eqs.size(); ++y) {
    if (!parity(y) || parent[y] != 0xdeadbeef)
      continue;
    array<array<cmplx, GENUS>, PLANAR_GP_SIZE> pre_res;
    array<cmplx, PLANAR_GP_SIZE> res;
    for (unsigned i = 0; i < PLANAR_GP_SIZE; ++i) {
      S4linear_action(i, theta_hyperplanes_eqs[y].data(),
                      pre_res[i].data(), true);
      double nr = 0.;
      for (const cmplx &pre_res_i_j : pre_res[i])
        nr += std::norm(pre_res_i_j);
      nr = sqrt(nr);
      for (cmplx &pre_res_i_j : pre_res[i])
        pre_res_i_j /= nr;
    }
    unordered_map<unsigned, vector<unsigned> > &current_action =
        (*all_actions)[y];
    unsigned total = 0;
    for (unsigned y1 = y; y1 < theta_hyperplanes_eqs.size(); ++y1) {
      if (!parity(y1))
        continue;
      zgemv_(&cC, &genus, &planar_gp_size, &cd1, pre_res.front().data(), &genus,
             theta_hyperplanes_eqs[y1].data(), &int1,
             &cd0, res.data(), &int1);
      for (unsigned i = 0; i < PLANAR_GP_SIZE; ++i) {
        double dist = std::abs(std::abs(res[i]) - 1);
        if (dist < SERVICE_MIN_FUBINI_STUDY_HYPERPLANES_DISTANCE) {
          assert(dist < FUBINI_STUDY_HYPERPLANES_EPSILON);
          current_action[y1].push_back(i);
          parent[y1] = y;
          ++total;
        }
      }  // i
    }  // y1
    cout << "hyperplane group orbit ";
    for (const auto &y1_is : current_action)
      cout << y1_is.first << ": " << y1_is.second << ", ";
    cout << "\n" << flush;
    assert(total == PLANAR_GP_SIZE);
  }  // y
  cout << "checked for group action in hyperplanes\n" << flush;
}  // group_action_on_hyperplanes

void read_tangency_pts(
    const vector<array<cmplx, GENUS> > &theta_hyperplanes_eqs,
    const string &tangency_pts_file_name,
    unordered_map<unsigned, vector<array<cmplx, GENUS> > > *tmp_tangency_pts) {
  ifstream tangency_pts_file(tangency_pts_file_name);
  unsigned y = 0;
  string line;
  array<cmplx, GENUS> pt;
  while (std::getline(tangency_pts_file, line)) {
    for (;!parity(y); ++y)
    {}
    assert(y < theta_hyperplanes_eqs.size());
    bitset<2 * GENUS> by(y);  // fixing the wrong indexing of the points
    unsigned y1 = 0;
    for (unsigned i = 0; i < 2 * GENUS; ++i)
      y1 = y1 * 2 + by[i];
    assert(parity(y1));
    auto &x = theta_hyperplanes_eqs[y];
    assert(x.front() != cd_inf);
    std::istringstream iss2(line);
    int num_pts;
    iss2 >> num_pts;
    num_pts -= 1;
    num_pts /= GENUS - 1;
    for (unsigned i = 0; i < num_pts; ++i) {
      array<cmplx, GENUS - 1> tmp;
      read_array_cmplx(&iss2, &tmp);
      pt[0] = tmp[0];
      pt[1] = cd1;
      copy(tmp.begin() + 1, tmp.end(), pt.begin() + 2);
      double nr = 0;
      for (const cmplx &x_i : pt)
        nr += std::norm(x_i);
      nr = sqrt(nr);
      for (cmplx &x_i : pt)
        x_i /= nr;
      cmplx val = inner_product(
          pt.begin(), pt.end(), theta_hyperplanes_eqs[y1].begin(), cd0);
      if (std::abs(val) < GOOD_INPUT_PT_HYPERPLANE_INCIDENCE_EPSILON)
        (*tmp_tangency_pts)[y1].push_back(pt);
    }
    ++y;
  }  // getline
}  // read_tangency_pts

/*
  The verficiation is done on one theta characteristic per S4 orbit; to this
  end we collect points from the entire oribt.

  After this theta hyperplane is verified we take the points and copy them (with
  a group action to the entire orbit).
*/
void verify_and_uniqify_pts(
    const vector<array<cmplx, GENUS> > &theta_hyperplanes_eqs,
    const unordered_map<unsigned, unordered_map<unsigned, vector<unsigned> > >
    &all_actions,
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    const unordered_map<unsigned, vector<array<cmplx, GENUS> > >
    &tmp_tangency_pts,
    VerifiedZSVD *svd_ptr,
    vector<array<array<cmplx, GENUS>, GENUS - 1> > *tangency_pts_ptr) {
  unordered_map<array<unsigned short, 4>, unsigned> p2g;
  for (unsigned g = 0; g < PLANAR_GP_SIZE; ++g) {
    p2g[S4code2perm(g)] = g;
  }
  auto &tangency_pts = *tangency_pts_ptr;
  for (auto &all_pts : tangency_pts)
    for (auto &pt : all_pts)
      fill(pt.begin(), pt.end(), cd_inf);
  for (const auto &parent_orbit : all_actions) {
    unsigned parent = parent_orbit.first;
    unsigned last = 0;
    array<array<cmplx, GENUS>, GENUS - 1> normalized_P, normalized_T, vec_R;
    array<array<double, 3>, GENUS - 1> epsilon_012;
    array<array<cmplx, GENUS>, DIM_I2 + 2> grads_conj_pt_and_conj_t;
    for (const auto &element_gp: parent_orbit.second) {
      unsigned element = element_gp.first;
      for (const unsigned gp : element_gp.second) {
        auto element_place = tmp_tangency_pts.find(element);
        if (element_place == tmp_tangency_pts.end())
          continue;
        for (const auto &current_pt : element_place->second) {
          cmplx val = inner_product(
              current_pt.begin(), current_pt.end(),
              theta_hyperplanes_eqs[element].begin(), cd0);
          assert(std::abs(val) < PT_HYPERPLANE_INCIDENCE_EPSILON);
          auto &tmp_pt = normalized_P[last];
          S4linear_action(gp, current_pt.data(), tmp_pt.data(), false);
          double nr = 0;
          for (const cmplx &tmp_pt_j : tmp_pt)
            nr += std::norm(tmp_pt_j);
          nr = sqrt(nr);
          for (cmplx &tmp_pt_j : tmp_pt)
            tmp_pt_j /= nr;
          bool new_pt_is_distinct = true;
          for (unsigned j = 0; new_pt_is_distinct && j < last; ++j) {
            cmplx dot = inner_product(
                tmp_pt.begin(), tmp_pt.end(), normalized_P[j].begin(), cd0,
                std::plus<cmplx>(), [](cmplx a, cmplx b){return a * conj(b);});
            new_pt_is_distinct = std::abs(1 - std::abs(dot)) >
                                 SERVICE_NEW_PT_IS_DISTINCT_THRESHOLD;
          }
          if (new_pt_is_distinct) {
            double q_m;
            certify_pt_on_H_cap_C_and_compute_M_T(
                theta_hyperplanes_eqs[parent], quadrics, tmp_pt, svd_ptr,
                &(epsilon_012[last][0]), &q_m, &grads_conj_pt_and_conj_t);
            double epsilon_M_T;
            compute_T_and_extend_M_T_to_M_R(
                q_m, epsilon_012[last][0], &grads_conj_pt_and_conj_t, svd_ptr,
                &(epsilon_012[last][1]), &epsilon_M_T, &(normalized_T[last]));
            compute_R(q_m, quadrics, normalized_T[last],
                      &grads_conj_pt_and_conj_t,
                      svd_ptr, epsilon_012[last][1], epsilon_M_T,
                      &(vec_R[last]), &(epsilon_012[last][2]));
            compute_norm_W_T_W_R(quadrics, normalized_T[last], vec_R[last]);
            if (double norm_r_sq =
                std::accumulate(
                    vec_R[last].begin(), vec_R[last].end(), 0.,
                    [](double a, cmplx &b)->double{return a + std::norm(b);});
                norm_r_sq > GOOD_MAX_NORM_R * GOOD_MAX_NORM_R ||
                norm_r_sq < GOOD_MIN_NORM_R * GOOD_MIN_NORM_R)
              continue;
            if (std::max(epsilon_012[last][1], epsilon_012[last][2]) >
                GOOD_MAX_EPSILON_12)
              continue;
            if (epsilon_012[last][0] > GOOD_MAX_EPSILON_0)
              continue;
            last++;
            if (last == GENUS - 1)
              goto after_3_loops;
          }  // if new_pt_is_distinct
        }  // current_pt
      }  // gp
    }  // element_gp
 after_3_loops:
    if (last == GENUS - 1 &&
        verify_conic_approximation_1st_order_invertibility(
            svd_ptr, theta_hyperplanes_eqs[parent], quadrics,
            normalized_P, normalized_T, vec_R)) {
      double epsilon_j_f = 0;
      for (unsigned i = 0; i < GENUS - 1; ++i) {
        double prod = 1;
        for (unsigned k = 0; k < GENUS - 1; ++k)
          if (i != k)
            prod *= 1 + epsilon_012[k][0];
        epsilon_j_f +=
            2 * epsilon_012[i][2] * (1 + epsilon_012[i][2]) * prod;
        epsilon_j_f +=
            2 * ((1 +  epsilon_012[i][2]) * (1 + epsilon_012[i][2]) * prod - 1);
        for (unsigned j = 0; j < GENUS - 1; ++j) {
          prod = 1;
          for (unsigned k = 0; k < GENUS - 1; ++k) {
            if (i != k && j != k)
              prod *= (1 + epsilon_012[k][0]);
          }
          epsilon_j_f +=
              (1 + epsilon_012[j][1]) * (1 + epsilon_012[i][1]) * prod - 1;
        }  // j
      }  // i
      epsilon_j_f *= (1 + (GENUS * (GENUS + 3) * dlamch_(&cE)));
      assert(epsilon_j_f < MAX_EPSILON_J_F);
      for (const auto &element_gp: parent_orbit.second) {
        unsigned element = element_gp.first;
        unsigned gp = element_gp.second.front();
        for (unsigned i = 0; i < GENUS - 1; ++i) {
          S4linear_action(S4inv(gp, p2g), normalized_P[i].data(),
                          tangency_pts[element][i].data(), false);
          double nr = 0;
          for (const cmplx &x_i : tangency_pts[element][i])
            nr += std::norm(x_i);
          nr = sqrt(nr);
          for (cmplx &x_i : tangency_pts[element][i])
            x_i /= nr;
        }
      } // element_gp
    }  // if
  }  // parent_orbit
}  // verify_and_uniqify_pts

/*
  The code in the function four_thetas_constriants relies on the 4g-4 points
  appearing in a 4-tuple of theta characteristics having no multiplicities. This
  requirement can be mitigated using lagrange multipliers (and bordered hessian
  if one wants to go into higher multiplicities than 2), but there is another
  issue: from a numerical point of view, even having close points is problematic.

  To resolve this issue: we cluster the points.
  We use a very crude form of clustering:
  1. First the points are normalized, and, since they have complex coordinate
  we set the first non (numerically) trivial coordinate to be real.
  2. Two points are in the same cluster if
  for all i in [0, GENUS - 1]: the difference between both real and complex parts
  of the i'th coordinate is < 1e-3.
  To get the clusters we take the transitive closure.

  Algorithmically, we don't cluster, but rather partition:
  We start by sorting the 0th coordiate by it's real value, and
  "breaking to mega clusters" everytime we find a gap > 1e-3 on this coordinate.
  Each mega cluster can then be broken to smaller clusters according to gaps in
  either the real or complex part of one of the coordinates
  The data structure maintaing this "breaking tasks" is called "left_right_coor"

  At the end of all this we find that points which are close (up to
  DISTINCT_PTS_COORDINATES_MIN_DIFF on
  all coordinates) are actually numerically identical (up to
  IDENTICAL_PTS_EPSILON)
*/

void build_pts_neighborhood_codes(
    const vector<array<cmplx, GENUS> > &theta_hyperplanes_eqs,
    vector<array<array<cmplx, GENUS>, GENUS - 1> > *tangency_pts_ptr,
    vector<array<unsigned, GENUS - 1> > *pts_codes_ptr,
    vector<vector<unsigned> > *code2theta_hyperplanes){
  auto &tangency_pts = *tangency_pts_ptr;
  auto &pts_codes = *pts_codes_ptr;
  vector<tuple<double, unsigned, unsigned> > pts_by_coor;
  pts_by_coor.reserve((GENUS - 1) * (1 << (GENUS - 1)) * ((1 << GENUS) - 1));
  for (unsigned theta_char = 0;
       theta_char < NUM_2_TORSION; ++theta_char) {
    // sanity check: I filled exactly the places where the parity is odd
    assert((parity(theta_char)) ==
           std::isfinite(theta_hyperplanes_eqs[theta_char][0].real()));
    if (parity(theta_char)) {
      for (unsigned pt_i = 0; pt_i < GENUS - 1; ++pt_i) {
        auto &pt = tangency_pts[theta_char][pt_i];
        if (pt[0].real() > 10000)
          continue;
        unsigned place = 0;
        for (; std::abs(pt[place]) < 1e-6; ++place)
        {}
        cmplx val = pt[place];
        for (auto &x : pt)
          x /= val;
        double nr = std::accumulate(
            pt.begin(), pt.end(), 0.,
            [](double a, cmplx &b)->double{return a + std::norm(b);});
        double factor = 1 / sqrt(nr);
        for (auto &x : pt) {
          x *= factor;
        }
        pts_by_coor.push_back(
            make_tuple(numeric_limits<double>::infinity(),
                       theta_char, pt_i));
      }  // pt
    }  /// parity(theta_char)
  }  // theta_char
  std::stack<array<unsigned, 3> > left_right_coor;
  left_right_coor.push(array<unsigned, 3>{
      0, static_cast<unsigned>(pts_by_coor.size()), 0});
  unsigned code = 0;
  for (auto &x : pts_codes)
    for (auto &y : x)
      y = 0xdeadbeef;
  while (!left_right_coor.empty()) {
    auto lrc = left_right_coor.top();
    left_right_coor.pop();
    for (unsigned i = lrc[0]; i < lrc[1]; ++i) {
      const auto &tmp = tangency_pts[std::get<1>(pts_by_coor[i])][
          std::get<2>(pts_by_coor[i])][lrc[2] / 2];
      std::get<0>(pts_by_coor[i]) = (lrc[2] & 1) ? tmp.imag() : tmp.real();
    }
    std::sort(pts_by_coor.begin() + lrc[0], pts_by_coor.begin() + lrc[1]);
    for (unsigned i = lrc[0]; i < lrc[1]; ) {
      unsigned j = i + 1;
      // the bound should not be about point being "the same",
      // but rather about being "numerically close"
      for (; j < lrc[1] &&
               std::get<0>(pts_by_coor[j]) -
               std::get<0>(pts_by_coor[j - 1]) <
               SERVICE_DISTINCT_PTS_COORDINATES_MIN_DIFF; ++j)
      {}
      if (lrc[2] < 2 * GENUS - 1)
        left_right_coor.push(array<unsigned, 3>{i, j, lrc[2] + 1});
      else {
        const auto &pt_i = tangency_pts[std::get<1>(pts_by_coor[i])]
                           [std::get<2>(pts_by_coor[i])];
        for (unsigned k = i + 1; k < j; ++k) {
          const auto &pt_k = tangency_pts[std::get<1>(pts_by_coor[k])]
                             [std::get<2>(pts_by_coor[k])];
          cmplx a = inner_product(
              pt_k.begin(), pt_k.end(), pt_i.begin(), cd0,
              std::plus<cmplx>(), [](cmplx a, cmplx b){return a * conj(b);});
          assert(std::abs(std::abs(a) - 1) < IDENTICAL_PTS_EPSILON);
        }
        cout << pt_i << "appears " << j - i << " times : ";
        code2theta_hyperplanes->push_back(vector<unsigned>());
        for (unsigned k = i; k < j; ++k) {
          cout << std::get<1>(pts_by_coor[k]) << " "
               << std::get<2>(pts_by_coor[k]) << (k + 1 < j ? "; " : "");
          pts_codes[std::get<1>(pts_by_coor[k])][std::get<2>(pts_by_coor[k])] =
              code;
          code2theta_hyperplanes->back().push_back(std::get<1>(pts_by_coor[k]));
        }
        cout << "\n";
        ++code;
      }
      i = j;
    }
  }
  for (unsigned i = 0; i < NUM_2_TORSION; ++i) {
    if (parity(i)) {
      auto &x = pts_codes[i];
      std::sort(x.begin(), x.end());
      cout << i << " : points codes = " << x << "\n";
      if (std::unique(x.begin(), x.end()) != x.end())
        fill(x.begin(), x.end(), 0xdeadbeef);
    }
  }
}  // build_pts_neighborhood_codes

template<typename T1, typename T2>
bool sorted_union(const T1 &a, const T1 &b, T2 *c) {
  c->clear();
  std::merge(a.begin(), a.end(), b.begin(), b.end(),
             back_inserter(*c));
  return std::adjacent_find(c->begin(), c->end()) == c->end();
}

void build_good_pairs(
    unsigned two_torsion,
    const vector<array<unsigned, GENUS - 1> > &pts_codes,
    vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >
    *current_good_pairs) {
  vector<unsigned> both;
  for (unsigned theta_char = 0; theta_char < NUM_2_TORSION; ++theta_char) {
    unsigned theta_char_plus_2torsion = two_torsion ^ theta_char;
    if (theta_char_plus_2torsion < theta_char)
      continue;
    if (!(parity(theta_char) && parity(theta_char_plus_2torsion)))
      continue;
    if (pts_codes[theta_char][0] == 0xdeadbeef ||
        pts_codes[theta_char_plus_2torsion][0] == 0xdeadbeef)
      continue;
    if (sorted_union(pts_codes[theta_char], pts_codes[theta_char_plus_2torsion],
                     &both)) {
      current_good_pairs->push_back(pair(
          array<unsigned, 2>{theta_char, theta_char_plus_2torsion},
          array<unsigned, DEG_K>()));
      copy(both.begin(), both.end(),
           current_good_pairs->back().second.begin());
    }
  } // theta_char
  assert(current_good_pairs->size() >= DIM_S2S2H0K);
}

bool theta_chars_intersect(const array<unsigned, DEG_K> &a,
                           const array<unsigned, DEG_K> &b) {
  vector<unsigned> inter;
  std::set_intersection(
      a.begin(), a.end(), b.begin(), b.end(), back_inserter(inter));
  return inter.size() > 0;
}

void certify_one_steiner(
    const vector<array<array<cmplx, GENUS>, GENUS - 1> > &tangency_pts,
    const vector<cmplx> &i4_quartics,
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >
    *current_good_pairs_ptr,
    unsigned lead,
    VerifiedZSVD *svd_ptr) {
  auto &current_good_pairs = *current_good_pairs_ptr;
  vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >
      very_good_pairs;
  very_good_pairs.push_back(current_good_pairs[lead]);
  const auto &[pair_a, pts_a] = current_good_pairs[lead];
  unsigned gap_place;
  double gap, trivial;
  for (const auto &[pair_b, pts_b] : current_good_pairs) {
    if (theta_chars_intersect(pts_a, pts_b))
      continue;
    four_thetas_constraints(
        tangency_pts, {pair_a[0], pair_a[1], pair_b[0], pair_b[1]},
        svd_ptr, &gap_place, &gap, &trivial);
    assert(gap_place == DIM_I2 + 1 && gap < EPSILON_SYZYGECY_GAP);
    if (trivial < GOOD_EPSILON_SYZYGECY_TRIVIAL_BOUND
        && gap < GOOD_EPSILON_SYZYGECY_GAP) {
      // IMPORTANT: we assume that some of the output
      // returns in the row vectors of svd.vt_
      vector<cmplx> perp_to_quadrics_trivial_on_4theta(
          (DIM_H0_2K - 1) * DIM_S2H0K);
      for (unsigned i = 0, p = 0; i < DIM_H0_2K - 1; ++i) {
        for (unsigned j = 0; j < DIM_S2H0K; ++j, ++p) {
          perp_to_quadrics_trivial_on_4theta[p] =
              conj(svd_ptr->vt_[j * DIM_S2H0K + i]);
        }  // j
      }  // i;
      if (four_theta_on_quartics(
              tangency_pts, {pair_a[0], pair_a[1], pair_b[0], pair_b[1]},
              i4_quartics,
              perp_to_quadrics_trivial_on_4theta,
              quadrics,
              svd_ptr) > GOOD_MIN_B)
        very_good_pairs.push_back(make_pair(pair_b, pts_b));
    }
  }  // b in current_good_pairs
  current_good_pairs_ptr->swap(very_good_pairs);
}  // certify_one_steiner

void fill_torsion_action_table_and_one_rep_per_steiner(
    const vector<array<unsigned, PLANAR_GP_SIZE> > &action_table,
    const unordered_map<array<unsigned short, 4>, unsigned> &p2g,
    const vector<array<unsigned, GENUS - 1> > &pts_codes,
    const vector<array<array<cmplx, GENUS>, GENUS - 1> > &tangency_pts,
    const vector<vector<unsigned> > &code2theta_hyperplanes,
    VerifiedZSVD *svd_ptr,
    vector<array<unsigned, PLANAR_GP_SIZE> > *torsion_action_table_ptr,
    vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >
    *one_rep_per_steiner_ptr) {
  auto &torsion_action_table  = *torsion_action_table_ptr;
  auto &one_rep_per_steiner = *one_rep_per_steiner_ptr;
  vector<bool> theta_hyperplane_w_no_multiple_pts(1 << (2 * GENUS), true);
  for (const vector<unsigned> &hyperplanes : code2theta_hyperplanes)
    if (hyperplanes.size() > 1)
      for (unsigned h : hyperplanes)
        theta_hyperplane_w_no_multiple_pts[h] = false;
  for (unsigned two_torsion = 0; two_torsion < (1 << 2* GENUS); ++two_torsion) {
    one_rep_per_steiner[two_torsion].first =
        array<unsigned, 2>{0xdeadbeef, 0xdeadbeef};
    fill(torsion_action_table[two_torsion].begin(),
         torsion_action_table[two_torsion].end(), 0xdeadbeef);
  }
  unsigned total_non_skip = 0;
  cout << "two torion  pts group action table:\n";
  for (unsigned two_torsion = 1; two_torsion < (1 << 2* GENUS); ++two_torsion) {
    if (one_rep_per_steiner[two_torsion].first[0] != 0xdeadbeef)
      continue;
    bool found = false;
    for (unsigned theta_char = 0; !found && theta_char < NUM_2_TORSION;
         ++theta_char) {
      unsigned theta_char_plus_2torsion = two_torsion ^ theta_char;
      if (theta_char_plus_2torsion < theta_char)
        continue;
      if (!(parity(theta_char) && parity(theta_char_plus_2torsion)))
        continue;
      if (pts_codes[theta_char][0] == 0xdeadbeef ||
          pts_codes[theta_char_plus_2torsion][0] == 0xdeadbeef)
        continue;
      if (!theta_hyperplane_w_no_multiple_pts[theta_char] ||
          !theta_hyperplane_w_no_multiple_pts[theta_char_plus_2torsion])
        continue;
      for (unsigned i = 0; i < PLANAR_GP_SIZE; ++i) {
        unsigned gp_theta_char = action_table[theta_char][i];
        unsigned gp_theta_char_plus_2torsion =
            action_table[theta_char_plus_2torsion][i];
        assert(parity(theta_char) && parity(theta_char_plus_2torsion));
        unsigned gp_two_torsion =
            gp_theta_char ^ gp_theta_char_plus_2torsion;
        torsion_action_table[two_torsion][i] = gp_two_torsion;
        if (one_rep_per_steiner[gp_two_torsion].first[0] == 0xdeadbeef) {
          one_rep_per_steiner[gp_two_torsion].first =
              array<unsigned, 2>{gp_theta_char, gp_theta_char_plus_2torsion};
          vector<unsigned> both;
          sorted_union(pts_codes[gp_theta_char],
                       pts_codes[gp_theta_char_plus_2torsion],
                       &both);
          copy(both.begin(), both.end(),
               one_rep_per_steiner[gp_two_torsion].second.begin());
        }  // if
      }  // i
      cout <<  torsion_action_table[two_torsion] << "\n";
      for (unsigned i = 1; i < PLANAR_GP_SIZE; ++i) {
        for (unsigned j = 0; j < PLANAR_GP_SIZE; ++j) {
          torsion_action_table[
              torsion_action_table[two_torsion][i]][j] =
              torsion_action_table[two_torsion][S4mul(i, j, p2g)];
        }  // j
      }  // i
      found = true;
    } // theta_char
    assert(found);
  }  // two_torsion
  for (unsigned two_torsion = 1;
       two_torsion < NUM_2_TORSION; ++two_torsion) {
    unsigned non_skip_count = 0;
    bool skip = false;
    for (unsigned i = 0; !skip && i < PLANAR_GP_SIZE; ++i)
      skip = torsion_action_table[two_torsion][i] < two_torsion;
    if (skip)
      continue;
    for (unsigned other = two_torsion + 1; other < NUM_2_TORSION;
         ++other) {
      for (unsigned i = 0; !skip && i < PLANAR_GP_SIZE; ++i)
        skip = torsion_action_table[other][i] < two_torsion;
      for (unsigned i = 0; !skip && i < 4; ++i)
        skip = one_rep_per_steiner[two_torsion].first[i & 1] ==
               one_rep_per_steiner[other].first[i / 2];
      if (!skip){
        unsigned gap_place;
        double gap, trivial;
        non_skip_count++;
        four_thetas_constraints(
            tangency_pts, array<unsigned, 4>{
              one_rep_per_steiner[two_torsion].first[0],
              one_rep_per_steiner[two_torsion].first[1],
              one_rep_per_steiner[other].first[0],
              one_rep_per_steiner[other].first[1]},
            svd_ptr, &gap_place, &gap, &trivial);
        // WARNING: we use the "output" of svd_ptr state here
        assert(gap_place == DIM_I2 && gap < AZYGECY_GAP
               && trivial < EPSILON_AZYGECY_TRIVIAL_BOUND
               && svd_ptr->s_[DIM_I2 - 1] > A_AZYGECY);
      }
    }  // other
    total_non_skip += non_skip_count;
  }  // two_torsion
  cout << "total_non_skip = " << total_non_skip << "\n";
}

void fill_all_good_pairs(
    const vector<array<unsigned, GENUS - 1> > &pts_codes,
    const vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >
    &one_rep_per_steiner,
    const vector<array<array<cmplx, GENUS>, GENUS - 1> > &tangency_pts,
    const vector<array<unsigned, PLANAR_GP_SIZE> > &action_table,
    const vector<array<unsigned, PLANAR_GP_SIZE> > &torsion_action_table,
    const vector<cmplx> &i4_quartics,
    const vector<vector<pair<array<unsigned, 2>, double> > > &quadrics,
    VerifiedZSVD *svd_ptr,
    array<vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >,
    4 * PLANAR_GP_SIZE> *good_pairs_ptr) {
  auto &good_pairs = *good_pairs_ptr;
  unsigned gap_place;
  double gap, trivial;
  array<unsigned, 4> pre_list{398, 919, 1052, 419};
  for (unsigned i = 0; i < pre_list.size(); ++i) {
    unsigned current_two_tor = pre_list[i];
    auto &good_pairs_i = good_pairs[i * PLANAR_GP_SIZE];
    build_good_pairs(current_two_tor, pts_codes, &good_pairs_i);
    unsigned lead_i = 0xdeadbeef;
    for (unsigned test_i = 0;
         lead_i == 0xdeadbeef && test_i < good_pairs_i.size(); ++test_i) {
      unsigned other_two_tor = 1;
      for (; other_two_tor < NUM_2_TORSION; ++other_two_tor) {
        if (other_two_tor != current_two_tor &&
            theta_chars_intersect(
                good_pairs_i[test_i].second,
                one_rep_per_steiner[other_two_tor].second))
          break;
      }
      if (other_two_tor == NUM_2_TORSION)
        lead_i = test_i;
    }
    assert(lead_i != 0xdeadbeef);
    certify_one_steiner(
        tangency_pts, i4_quartics, quadrics, &good_pairs_i, lead_i, svd_ptr);
    for (unsigned other_two_tor = 1;
         other_two_tor < NUM_2_TORSION; ++other_two_tor){
      if (other_two_tor != current_two_tor) {
        four_thetas_constraints(
            tangency_pts, array<unsigned, 4>{
              one_rep_per_steiner[other_two_tor].first[0],
              one_rep_per_steiner[other_two_tor].first[1],
              good_pairs_i.front().first[0],
              good_pairs_i.front().first[1]},
            svd_ptr, &gap_place, &gap, &trivial);
        assert(gap_place == DIM_I2 && gap < AZYGECY_GAP &&
               trivial < EPSILON_AZYGECY_TRIVIAL_BOUND);
      }
    }
    for (unsigned j = 1; j < PLANAR_GP_SIZE; ++j) {
      unsigned gp_current_two_tor = torsion_action_table[current_two_tor][j];
      assert(gp_current_two_tor != current_two_tor);
      auto &current_good_pairs = good_pairs[i * PLANAR_GP_SIZE + j];
      for (const auto p : good_pairs_i) {
        assert((p.first[0] ^ p.first[1]) == current_two_tor);
        unsigned theta_char = action_table[p.first[0]][j];
        unsigned theta_char_plus_2torsion = action_table[p.first[1]][j];
        assert((theta_char_plus_2torsion ^ theta_char) == gp_current_two_tor);
        vector<unsigned> both;
        bool its_ok = sorted_union(
            pts_codes[theta_char], pts_codes[theta_char_plus_2torsion], &both);
        assert(its_ok);
        current_good_pairs.push_back(pair(
            array<unsigned, 2>{theta_char, theta_char_plus_2torsion},
            array<unsigned, DEG_K>()));
        copy(both.begin(), both.end(),
             current_good_pairs.back().second.begin());
      }  // p
    }  // j
  }  // i
}  // fill_all_good_pairs;

int main(int argv, char** argc) {
  verify_s4();
  unordered_map<array<unsigned short, 4>, unsigned> p2g;
  for (unsigned g = 0; g < PLANAR_GP_SIZE; ++g) {
    p2g[S4code2perm(g)] = g;
  }
  cout << "dim H^0(2K) = " << DIM_H0_2K << "\n"
       << "dim I2 = " << DIM_I2 << "\n"
       << "dim S^2H^0(2K) = " << DIM_S2H0_2K << "\n"
       << "dim S^2S^2 H^0(K) = " << DIM_S2S2H0K << "\n"
       << "dim H^0(2K+a) = " << DIM_H0K_plus_a << "\n"
       << "dim S^2H^0(2K+a) = " << DIM_S2H0K_plus_a << "\n"
       << "num veronse rels of S^2H^0(2K+a) in it's S^2 = "
       << VERONESE_RELS << "\n"
       << "num expected relations = " << EXPECTED_CODIM << "\n" << flush;
  VerifiedZSVD svd;
  vector<vector<pair<array<unsigned, 2>, double> > > quadrics;
  ifstream quad_file("genus6quadrics_coors.txt");
  string quad_line;
  while (std::getline(quad_file, quad_line)) {
    quadrics.resize(quadrics.size() + 1);
    std::istringstream iss(quad_line);
    unsigned a, b;
    double c;
    while (iss >> a >> b >> c) {
      quadrics.back().push_back(make_pair(array<unsigned, 2>{a, b}, c));
      cout << c << "x" << a << "x" << b << " + ";
    }
    cout << "\n";
  }
  string theta_hyperplanes_file_name(
      "output/genus6thetaHyperplanes_semi_parsed.txt");
  string tangency_pts_file_name("output/genus6tangencyPoints_semi_parsed.txt");
  string i4_quartics_file_name("output/quartics6_semi_parsed.txt");
  // 1 << x == 2^x
  vector<array<cmplx, GENUS> > theta_hyperplanes_eqs(NUM_2_TORSION);
  read_hyperplanes(theta_hyperplanes_file_name, &theta_hyperplanes_eqs);
  unordered_map<unsigned,  unordered_map<unsigned, vector<unsigned> > >
      all_actions;
  group_action_on_hyperplanes(theta_hyperplanes_eqs, &all_actions);
  unordered_map<unsigned, vector<array<cmplx, GENUS> > > tmp_tangency_pts;
  read_tangency_pts(theta_hyperplanes_eqs, tangency_pts_file_name,
                    &tmp_tangency_pts);
  vector<array<array<cmplx, GENUS>, GENUS - 1> > tangency_pts(NUM_2_TORSION);
  verify_and_uniqify_pts(theta_hyperplanes_eqs, all_actions, quadrics,
                         tmp_tangency_pts, &svd, &tangency_pts);
  vector<cmplx> i4_quartics;
  read_I4_quartics(i4_quartics_file_name, &i4_quartics);
  cout << "before action table\n" << flush;
  vector<array<unsigned, PLANAR_GP_SIZE> > action_table(NUM_2_TORSION);
  for (auto &a : all_actions) {
    for (auto &b0 : a.second) {
      for (auto &b1 : a.second) {
        for (unsigned g0 : b0.second) {
          for (unsigned g1 : b1.second) {
            assert(b0.first < action_table.size());
            assert(S4mul(S4inv(g0, p2g), g1, p2g) < PLANAR_GP_SIZE);
            action_table[b0.first][S4mul(S4inv(g0, p2g), g1, p2g)] = b1.first;
          }  // g1 (group element)
        }  // g0 (geoup element)
      }  // b1
    }  // b0
  }  // a in al_actions
  for (unsigned theta = 0; theta < NUM_2_TORSION; ++theta) {
    if (parity(theta))
      for (unsigned g1 = 0; g1 < PLANAR_GP_SIZE; ++g1)
        for (unsigned g2 = 0; g2 < PLANAR_GP_SIZE; ++g2)
          assert(action_table[action_table[theta][g1]][g2] ==
                 action_table[theta][S4mul(g1, g2, p2g)]);
  }
  cout << "after action table\n" << flush;
  vector<array<unsigned, GENUS - 1> > pts_codes(NUM_2_TORSION);
  vector<vector<unsigned> > code2theta_hyperplanes;
  build_pts_neighborhood_codes(
      theta_hyperplanes_eqs, &tangency_pts, &pts_codes,
      &code2theta_hyperplanes);
  cout << "after neighborhoods codes\n" << flush;
  vector<array<unsigned, PLANAR_GP_SIZE> >
      torsion_action_table(NUM_2_TORSION);
  vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >
      one_rep_per_steiner(NUM_2_TORSION);
  fill_torsion_action_table_and_one_rep_per_steiner(
      action_table, p2g, pts_codes, tangency_pts, code2theta_hyperplanes,
      &svd, &torsion_action_table, &one_rep_per_steiner);
  cout << "after fill torsion action table and one per Steiner\n" << flush;
  array<vector<pair<array<unsigned, 2>, array<unsigned, DEG_K> > >,
        4 * PLANAR_GP_SIZE> good_pairs;
  fill_all_good_pairs(
      pts_codes, one_rep_per_steiner, tangency_pts, action_table,
      torsion_action_table, i4_quartics, quadrics, &svd, &good_pairs);
  cout << "after fill all good pairs\n" << flush;
  // the rows are images in S^2S^2H^0(K) of the pairs of hyperplanes in
  // a Steiner system.
  // the number of pairs of hyperplanes in the Steiner system
  int num_pairs_in_steiner_system =
      (1 << (GENUS - 2)) * ((1 << (GENUS - 1)) - 1);
  cout << "size = " << DIM_S2S2H0K * num_pairs_in_steiner_system << "\n";
  vector<cmplx> mat(num_pairs_in_steiner_system * DIM_S2S2H0K);
  cout << "num steiner system used = " << good_pairs.size() << "\n";
  // in step2 we "collect" all the unitary complements of the spans
  // of the Steiner systems
  vector<cmplx> step2(EXPECTED_CODIM * good_pairs.size() * DIM_S2S2H0K);
  // In this loop we compute the unitary complement in S^2S^2H^0(K)
  // of only a few Steiner systems
  unsigned ii = 0;
  double one_steiner_max_sing_val = 0;
  double one_steiner_min_non_trivial_sing_val = numeric_limits<double>::max();
  double one_steiner_max_trivial_sing_val = 0;
  for (const auto & good_pair : good_pairs) {
    assert(good_pair.size() >= DIM_S2S2H0K + 2);  // 2 for stability
    unsigned count = 0;
    for (const auto &[pair, pts]: good_pair) {
      vector<cmplx> prod_of_linear_forms(DIM_S2H0K);
      for (unsigned a = 0, p = 0; a < GENUS; ++a) {
        for (unsigned b = a; b < GENUS; ++b, ++p) {
          prod_of_linear_forms[p] = (a == b ? .5 : 1.) * (
              theta_hyperplanes_eqs[pair[0]][a] *
              theta_hyperplanes_eqs[pair[1]][b] +
              theta_hyperplanes_eqs[pair[1]][a] *
              theta_hyperplanes_eqs[pair[0]][b]);
        }  // b in [a, GENUS - 1]
      }  // a in [0, GENUS - 1]
      vector<cmplx> veronese_of_quadric_form(DIM_S2S2H0K);
      for (unsigned a = 0, p = 0; a < DIM_S2H0K; ++a) {
        for (unsigned b = a; b < DIM_S2H0K; ++b, ++p) {
          veronese_of_quadric_form[p] = (a == b ? 1. : 2.) * (
              prod_of_linear_forms[a] * prod_of_linear_forms[b]);
        }  // b in [a, GENUS - 1]
      }  // a in [0, GENUS - 1]
      // put this quartic form in a matrix
      copy(veronese_of_quadric_form.begin(),
           veronese_of_quadric_form.end(),
           mat.begin() + count * DIM_S2S2H0K);
      ++count;
    }  // good_pair
    svd.run("one steiner", DIM_S2S2H0K, good_pair.size(), mat.data());
    auto place = lower_bound(svd.s_.rbegin(), svd.s_.rend(),
                             SERVICE_ONE_STEINER_GAP_LOOK_UP);
    unsigned u_place = place - svd.s_.rbegin();
    assert(u_place = EXPECTED_CODIM);
    one_steiner_max_sing_val = std::max(
        one_steiner_max_sing_val, svd.s_.front());
    one_steiner_max_trivial_sing_val = std::max(
        one_steiner_max_trivial_sing_val,  *(place - 1));
    one_steiner_min_non_trivial_sing_val = std::min(
        one_steiner_min_non_trivial_sing_val, *place);
    unsigned start = DIM_S2S2H0K - u_place;
    copy(svd.u_.begin() + start * DIM_S2S2H0K,
         svd.u_.begin() + DIM_S2S2H0K * DIM_S2S2H0K,
         step2.begin() + ii * EXPECTED_CODIM * DIM_S2S2H0K);
    ++ii;
  }  // i
  cout << "one_steiner_max_sing_val = " << one_steiner_max_sing_val
       << ", one_steiner_min_non_trivial_sing_val = "
       << one_steiner_min_non_trivial_sing_val
       << ", one_steiner_max_trivial_sing_val = "
       << one_steiner_max_trivial_sing_val << "\n";
  cout << "final results : " << flush;
  svd.run("all steiner", DIM_S2S2H0K, EXPECTED_CODIM * good_pairs.size(),
          step2.data());
  auto place = lower_bound(svd.s_.rbegin(), svd.s_.rend(),
                           SERVICE_ALL_STEINER_GAP_LOOK_UP);
  unsigned u_place = place - svd.s_.rbegin();
  cout << "\n " << u_place << " " << DIM_S2S2H0K  << "\n" << flush;
  assert(u_place + DIM_S2H0_2K == DIM_S2S2H0K);
  cout << "sing[0] = " << svd.s_.front()
       << " sing[" << (DIM_S2H0_2K - 1) << "]  = "
       << *place << " svd.s_[" << DIM_S2H0_2K<< "] = " << *(place -1)
       << "\n" << flush;
  for (auto svd_err : svd.serrors_)
    cout << svd_err.first << ": " <<svd_err.second <<"\n";
}


==> anc/genus6quadrics_coors.txt <==
3 4 1 2 5 -1
1 3 1 0 5 -1
1 2 1 0 4 -1
1 1 2 2 2 2 3 3 6 2 4 -5 4 4 4 3 5 -3 5 5 2
0 1 2 2 2 2 3 3 6 2 4 -5 4 4 6 3 5 -5 5 5 2
0 0 2 2 2 2 3 3 4 2 4 -3 4 4 6 3 5 -5 5 5 2


==> anc/genus6thetaHyperplanes.txt <==
[(-7.36447939318860 + 4.39537893519930*I, 2.20060332895876 - 2.73515332403932*I, -2.55482098720242 - 4.78485682231220*I, 0.120588621283737 + 0.602426707323992*I, 0.321745183376281 - 3.49574008679160*I, 0.385108805959993 - 0.951324493730542*I), (1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)]
[(-7.91219152771565 + 6.50334150579445*I, 0.605837969554512 - 8.00311146506493*I, -3.23604730262193 - 3.21004920858009*I, -1.62092561595273e-14 + 8.34887714518118e-14*I, 1.99214599397665 - 3.71815479374505*I, 1.83186799063151e-14 - 5.32907051820075e-15*I), (1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0)]
[(-7.94024658459210 + 5.75909758769514*I, 2.06235395069345 - 4.83917118392393*I, -2.50487763088250 - 3.98095680167487*I, 1.31066105232265 - 0.0617120215221263*I, 0.998676447210222 - 3.54359908085724*I, 1.06367750348326 - 1.29557210306684*I), (1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)]
[(-6.43260316630102 + 5.03239662267926*I, 1.02274534001079 - 5.47178230438561*I, -2.78243084728749 - 3.43525352209138*I, -0.437903877881609 + 0.532465071895755*I, 1.27357848183274 - 3.69536629468498*I, -1.02756321731776 + 0.142320550982266*I), (1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0)]
[(-3.78147723696172 + 6.76440004709447*I, 1.53733584080286 - 2.85190648130443*I, -4.08985216703451 + 0.741244830563006*I, 3.67248085145905 + 0.975193632151082*I, -1.43255180100421 - 3.24612966933179*I, -2.14356970206432 - 0.543985056236890*I), (1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)]
[(-2.04204724756887 + 5.70976677986063*I, -1.33549015110539 - 3.28725243158737*I, -4.37182698424671 - 1.10946172899957*I, -0.753777892427448 + 1.39833080048071*I, -3.11822611273264 - 0.879453225245966*I, -1.10033483056134 + 1.91835191497047*I), (1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0)]
[(-4.67201120766807 + 7.84141424818407*I, 2.54847605407853 - 2.92576808459969*I, -5.00859373460420 - 1.89392913166670*I, 2.55351295663786e-14 - 3.16136006262013e-14*I, -3.87466862885880 - 0.204431161057562*I, -9.76996261670138e-15 - 1.68198788230711e-14*I), (1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0)]
[(-1.65400534669934 + 6.32330812367655*I, -2.59465549447243 - 3.78945394090686*I, -4.77581902650920 + 1.28960792060179*I, 3.27607745061837 + 2.76695585738616*I, -0.917418707075806 - 4.50006013528234*I, -3.56723888502587 + 1.51135609924900*I), (1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0)]
[(-6.31636762561706 + 4.35787600249237*I, 1.74758854024803 - 3.24042950641696*I, -3.58274504355789 - 4.74971834500279*I, 0.761554498436932 + 2.62673533466122*I, 1.88468330867934 - 4.91109462250998*I, 0.137094768431295 - 1.67066511609295*I), (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)]
[(-7.94024658459203 + 5.75909758769526*I, 2.06235395069337 - 4.83917118392401*I, -2.50487763088256 - 3.98095680167484*I, -1.31066105232263 + 0.0617120215221618*I, 0.998676447210209 - 3.54359908085721*I, -1.06367750348322 + 1.29557210306675*I), (1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0)]
[(-7.76517984862198 + 4.79765026390608*I, 2.88435912258658 - 2.59524980204720*I, -1.97432062899298 - 4.97745284337543*I, -2.29816166097407e-14, -0.266785753269229 - 3.87087515233006*I, 2.66453525910038e-15 + 3.10862446895044e-15*I), (1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0)]
[(-6.18960741069406 + 5.43546293904753*I, 1.31985717188660 - 5.52536422878221*I, -3.56096355414881 - 3.32296376692334*I, -0.0110704872279386 + 2.29230175159356*I, 2.89542960981451 - 4.88755155364067*I, -1.57557243792785 - 0.637812675141516*I), (1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0)]
[(-2.32509162532646 + 4.80264194029284*I, -0.00765687746727069 - 2.61602772088456*I, -3.19359421466581 + 0.154768581623863*I, 2.00012623482289 - 0.373744007183238*I, -1.87402627071913 - 1.82529044287846*I, -0.340279145438137 - 0.803157508659509*I), (1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0)]
[(-0.398677781019838 + 4.22934049090470*I, -2.82524393412191 - 4.18686764906783*I, -3.66275065315848 - 0.685490879247514*I, -5.99520433297585e-14 + 4.44089209850063e-14*I, -2.76615287971544 - 1.46782835551313*I, 2.66453525910038e-14 + 1.23234755733392e-14*I), (1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0)]
[(-2.04204724756890 + 5.70976677986071*I, -1.33549015110540 - 3.28725243158741*I, -4.37182698424679 - 1.10946172899958*I, 0.753777892427395 - 1.39833080048078*I, -3.11822611273266 - 0.879453225245997*I, 1.10033483056133 - 1.91835191497050*I), (1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0)]
[(-0.939826466284098 + 4.62352524163662*I, -1.82925995944149 - 3.84399736986945*I, -3.65340560733141 + 0.662143253541579*I, 1.94915166765650 + 1.24593611799470*I, -1.27967774110928 - 2.89972054042744*I, -1.21905614487944 + 0.709507592990809*I), (1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0)]
[(-6.04423812855319 + 4.07302834233778*I, 1.65567306069973 - 3.54068932799173*I, -4.19208864347222 - 3.44760993780235*I, -0.583388880555028 - 1.50418976794805*I, 3.07160131576540 - 4.64237815931556*I, 0.639198179569785 + 0.817047729359150*I), (1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)]
[(-6.43260316630099 + 5.03239662267908*I, 1.02274534001085 - 5.47178230438552*I, -2.78243084728743 - 3.43525352209134*I, 0.437903877881640 - 0.532465071895694*I, 1.27357848183281 - 3.69536629468494*I, 1.02756321731777 - 0.142320550982258*I), (1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0)]
[(-6.18960741069403 + 5.43546293904741*I, 1.31985717188659 - 5.52536422878214*I, -3.56096355414877 - 3.32296376692328*I, 0.0110704872279310 - 2.29230175159350*I, 2.89542960981457 - 4.88755155364075*I, 1.57557243792786 + 0.637812675141465*I), (1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0)]
[(-5.72679849017373 + 3.95111228330384*I, 1.45372865914747 - 3.59110895228085*I, -2.81934117187875 - 3.23110562125779*I, 2.68673971959288e-14 + 1.21236354289067e-13*I, 1.45372865914758 - 3.59110895228085*I, -1.22124532708767e-15 + 2.22044604925031e-15*I), (1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0)]
[(-2.92520086949879 + 6.11643558250013*I, 0.869734501946314 - 3.00826922520758*I, -2.27317206237731 + 2.28651786402021*I, 3.68594044175552e-14 - 3.19744231092045e-14*I, -1.04251601292735 - 4.94216798185709*I, -5.10702591327572e-14 + 3.10862446895044e-15*I), (1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0)]
[(-2.32509162532635 + 4.80264194029277*I, -0.00765687746731281 - 2.61602772088451*I, -3.19359421466575 + 0.154768581623870*I, -2.00012623482286 + 0.373744007183262*I, -1.87402627071912 - 1.82529044287840*I, 0.340279145438096 + 0.803157508659530*I), (1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0)]
[(-3.78147723696171 + 6.76440004709451*I, 1.53733584080281 - 2.85190648130447*I, -4.08985216703452 + 0.741244830563027*I, -3.67248085145907 - 0.975193632150913*I, -1.43255180100419 - 3.24612966933180*I, 2.14356970206438 + 0.543985056236843*I), (1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0)]
[(-1.82413118127768 + 5.10045183007752*I, -1.19297397737538 - 2.93645490736243*I, -2.48627443481930 + 1.44704622274605*I, 0.896912489992763 + 1.88476724411980*I, -1.48903546475792 - 3.98814257060504*I, -1.35772293505020 + 0.382213736695452*I), (1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0)]
[(-5.71309076239268 + 4.11192109653740*I, 1.15530700671138 - 4.05691834423743*I, -6.29216603807961 - 4.00509160904247*I, 4.66293670342566e-14 - 5.32907051820075e-15*I, 5.13197811286256 - 6.17086974556319*I, -7.54951656745106e-14 - 1.95399252334028e-14*I), (1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0)]
[(-7.36447939318858 + 4.39537893519931*I, 2.20060332895875 - 2.73515332403935*I, -2.55482098720246 - 4.78485682231216*I, -0.120588621283723 - 0.602426707323919*I, 0.321745183376348 - 3.49574008679165*I, -0.385108805959960 + 0.951324493730504*I), (1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0)]
[(-6.31636762561717 + 4.35787600249244*I, 1.74758854024810 - 3.24042950641700*I, -3.58274504355787 - 4.74971834500288*I, -0.761554498436915 - 2.62673533466125*I, 1.88468330867928 - 4.91109462250994*I, -0.137094768431288 + 1.67066511609292*I), (1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0)]
[(-6.04423812855319 + 4.07302834233778*I, 1.65567306069977 - 3.54068932799174*I, -4.19208864347216 - 3.44760993780238*I, 0.583388880555127 + 1.50418976794819*I, 3.07160131576533 - 4.64237815931544*I, -0.639198179569855 - 0.817047729359166*I), (1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0)]
[(-1.82413118127762 + 5.10045183007749*I, -1.19297397737540 - 2.93645490736240*I, -2.48627443481922 + 1.44704622274608*I, -0.896912489992627 - 1.88476724411967*I, -1.48903546475799 - 3.98814257060492*I, 1.35772293505012 - 0.382213736695476*I), (1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0)]
[(-0.939826466284107 + 4.62352524163662*I, -1.82925995944148 - 3.84399736986942*I, -3.65340560733141 + 0.662143253541570*I, -1.94915166765651 - 1.24593611799471*I, -1.27967774110932 - 2.89972054042744*I, 1.21905614487942 - 0.709507592990803*I), (1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0)]
[(-1.65400534669937 + 6.32330812367661*I, -2.59465549447245 - 3.78945394090692*I, -4.77581902650928 + 1.28960792060178*I, -3.27607745061839 - 2.76695585738616*I, -0.917418707075751 - 4.50006013528238*I, 3.56723888502590 - 1.51135609924896*I), (1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0)]
[(-1.45956975363429 + 4.61966015829125*I, -1.17760952712560 - 3.28913015195340*I, -2.79035532630804 + 0.968990097771392*I, 1.24344978758018e-14 + 9.76996261670138e-15*I, -1.54372739641656 - 3.13401453098392*I, -3.26405569239796e-14 + 3.88578058618805e-15*I), (1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0)]
[(1.88297938008562 + 2.46572520850435*I, 1.70084668203593 - 5.46504313417528*I, -1.44153539609431 + 2.16307556065590*I, -2.64211364511401 - 0.792096939219206*I, -0.547489228980142 + 0.821527223083168*I, -4.50673888633245 - 1.44154166071175*I), (0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)]
[(-2.69936972161562 + 2.24435331965655*I, 4.27624318291064 - 7.43428927048878*I, -0.945001048814615 + 0.400374952436678*I, -3.49010699962145 + 0.377983926404605*I, 0.604290070741627 + 0.110874089323496*I, -4.82536857017475 - 2.47745499427302*I), (1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0)]
[(0.537512446603278 + 2.51701879825277*I, 2.88161444536612 - 5.98575357146232*I, -1.91598060308882 + 2.80757985214603*I, -2.45349304969201 + 0.290561053893138*I, -0.369221183135123 + 2.35065289167260*I, -3.58741815543756 - 1.39893691671593*I), (0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0)]
[(-4.80534065858185 + 2.13999596266940*I, 5.63051539349717 - 8.03193732870943*I, -1.27827927310410 + 1.08439799225825*I, -3.52706138547782 + 1.05559797041107*I, -0.0406027443293087 + 1.31148472535092*I, -4.02076866799596 - 2.44046067801960*I), (1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0)]
[(6.95453180630543 + 0.204930664896383*I, -4.80826367704427 - 4.40414766282439*I, -1.32606510279844 + 2.43800646872245*I, -1.28911673552058 + 2.87656617057873*I, 3.96465379584945 - 0.793610457996816*I, -3.49574008679160 - 0.321745183376253*I), (0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0)]
[(2.92791291416323 + 1.64155743489353*I, -3.56668077704523 - 5.92397080059927*I, -3.48958925914666 - 0.192540685464866*I, -1.15322950152790 + 5.04164094586801*I, 4.54841329100147 - 3.13810441461383*I, -5.12265249577147 - 0.711697349870773*I), (1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0)]
[(7.53782995717131 + 1.12312881024243*I, -6.02854111858545 - 6.45346239404841*I, -4.27990975992998e-14 - 1.10425557586780e-13*I, -4.19649972498540 - 0.848939273379855*I, -7.36077865326479e-14 + 1.24456001060480e-13*I, -3.79364812643447 + 2.68409577668978*I), (0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0)]
[(5.11548205345293 + 1.69879791523216*I, -5.16889679720034 - 7.70142631546834*I, -1.05697570066292 - 1.98833555307559*I, -4.05850635278994 + 0.289537637843449*I, 0.00158800855248667 - 1.44484464455481*I, -5.06047930115291 + 2.85898584044922*I), (1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0)]
[(1.10837238161710 + 2.52537611432291*I, 1.55669095480142 - 5.59990750499723*I, -1.72798639038408 + 2.26431987142135*I, -2.83635877200108 - 0.261056242901612*I, -0.228141034561679 + 2.13795888377841*I, -3.54529468347398 - 1.58880360742721*I), (0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)]
[(-3.11398724059290 + 2.29576428100348*I, 4.10094850977028 - 7.13875072320695*I, -0.952991368452044 + 0.403760264917454*I, -3.81546136367087 + 0.640081831363313*I, 0.988041281494369 + 1.00551589217502*I, -4.16575911073226 - 2.65989873069892*I), (1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0)]
[(-0.812341693632701 + 2.00670703570373*I, 2.43702508089819 - 6.02012110711095*I, -1.54262021147884 + 3.81069549434279*I, -2.85235620097846 - 1.15467172134267*I, -0.894404869419390 + 2.20942561276821*I, -4.91958672901916 - 1.99151412952663*I), (0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0)]
[(-5.08746886690943 + 1.78093557553934*I, 5.04423603826734 - 7.78364594408945*I, -1.02482705724942 + 2.00509486213148*I, -4.06264180966016 - 0.224159286592096*I, 0.0248494000473616 + 1.44463181329620*I, -5.10585229550439 - 2.77714297971464*I), (1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0)]
[(4.52163521031469 - 0.218254870404516*I, -1.77958046139170 - 0.758258480704162*I, -0.693198773168405 + 1.80591749617882*I, -1.65567306069970 + 3.54068932799166*I, 2.60898460646182 - 1.29059749505034*I, -4.38856506785347 + 0.532339014346004*I), (0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0)]
[(1.70753487572378 + 1.10657769104535*I, -1.45651203751266 - 3.56443069837167*I, -2.52534637118818 - 0.496919476915798*I, -1.31985717188658 + 5.52536422878221*I, 3.41323820129484 - 3.47452940863701*I, -4.86975023880750 - 0.0899012897346738*I), (1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0)]
[(4.95831165091019 + 0.962813362262764*I, -2.70868757859798 - 3.27250310353316*I, -5.66213742558830e-14 - 5.21804821573824e-15*I, -2.99387684284683 + 0.918054075244287*I, 1.29896093881143e-14 + 8.94284646335564e-14*I, -3.07467107380122 + 2.10524057548640*I), (0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0)]
[(3.26877262790190 + 1.38010434379286*I, -2.59346935277391 - 5.48136026529242*I, -0.578425427512110 - 2.13453386804343*I, -2.82678616889402 + 1.58305149027830*I, -0.455767732118021 - 1.52177065060592*I, -3.87585641877782 + 2.30684059469264*I), (1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0)]
[(0.460695118285673 + 1.43292121157019*I, 1.32482108166606 - 3.65215832039301*I, 1.04321048584430 + 2.55298369312249*I, -4.15354776746202 + 3.31841173609325*I, -4.06264180966018 - 0.224159286592200*I, -2.73782072799408 - 3.87631760698515*I), (0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0)]
[(-3.51357454681712 + 1.71246258506280*I, 3.97518988708336 - 6.10902936592811*I, 0.827232745765056 + 0.625961092361396*I, -4.59232453795622 + 3.14594420725880*I, -1.51338721040563 - 0.559096230836904*I, -3.51465455913415 - 4.13603974931572*I), (1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0)]
[(-0.975247405337204 + 1.46339370770461*I, 2.65730036603038 - 3.98737449989481*I, 1.01939283113285 + 3.32101060343657*I, -4.24299397833311 + 3.69643419866743*I, -4.23456928692487 + 0.413319141448732*I, -2.40358686063721 - 3.42429349023643*I), (0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0)]
[(-5.50339875852637 + 1.40864293543001*I, 5.33510749505829 - 6.27631462535551*I, 0.663096287390168 + 1.56509962282868*I, -4.84030247113624 + 2.97374255825875*I, -2.29182641705763 + 0.0479744736588898*I, -3.37986360493675 - 3.50700322815441*I), (1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0)]
[(6.03446017003620 - 0.477708902554208*I, -3.25608453629521 - 2.77837563374100*I, -2.84217094304040e-14 - 9.57012247226885e-14*I, 0.477708902554321 + 6.03446017003633*I, -9.81437153768638e-14 + 1.22124532708767e-13*I, -3.25608453629527 - 2.77837563374102*I), (0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0)]
[(2.87656617057886 + 1.28911673552035*I, -2.55482098720248 - 4.78485682231208*I, -2.43800646872234 - 1.32606510279832*I, -0.204930664896285 + 6.95453180630527*I, 1.64439601072559 - 2.63858869305107*I, -4.19921699792805 - 2.14626812926117*I), (1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0)]
[(6.95453180630532 + 0.204930664896267*I, -4.80826367704429 - 4.40414766282433*I, 1.32606510279846 - 2.43800646872235*I, -1.28911673552034 + 2.87656617057861*I, -3.96465379584945 + 0.793610457996759*I, -3.49574008679179 - 0.321745183376411*I), (0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0)]
[(5.04164094586803 + 1.15322950152797*I, -4.32994359599721 - 6.27588199729939*I, 0.192540685464766 - 3.48958925914666*I, -1.64155743489365 + 2.92791291416324*I, -3.33064510007863 - 1.05882403185471*I, -4.28241336570573 + 0.638767862882083*I), (1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0)]
[(-0.562088435465726 + 1.38851277359993*I, 1.68626530639726 - 4.16553832079953*I, 0.874675711242522 + 2.99308491432235*I, -4.80087006809478 + 3.44338944365802*I, -4.50301113690600 + 0.816125764667835*I, -1.99042789076580 - 3.49917442434125*I), (0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0)]
[(-4.17152895576752 + 1.40048200992542*I, 4.19911129750637 - 6.30091709764454*I, 0.867869163410343 + 0.732997220407541*I, -5.19366188998653 + 2.93422913520649*I, -2.15358119029796 + 0.178626773789585*I, -3.19894556521406 - 3.90032803023045*I), (1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0)]
[(-2.55298369312245 + 1.04321048584422*I, 2.77714297971458 - 5.10585229550438*I, 1.78093557553938 + 5.08746886690952*I, -4.78223784184596 + 4.08102523825503*I, -6.00271036855006 + 0.0432328286420731*I, -3.22556738883549 - 5.06261946686227*I), (0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0)]
[(-6.49684180653520 + 1.06863318426396*I, 5.42820862227130 - 7.56547499079905*I, 1.20973242920626 + 2.85531951343942*I, -5.28710937732895 + 3.92395269770351*I, -3.64152229309553 - 0.141099244942292*I, -3.92395269770343 - 5.28710937732881*I), (1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0)]
[(4.31594311325447 - 1.43946534582929*I, -0.857151393740629 + 1.32265082734940*I, -7.32747196252603e-14 - 1.47659662275146e-14*I, 0.0234068547321238 + 6.95896865002676*I, 1.15463194561016e-14 - 2.39808173319034e-14*I, -6.13432877984295 - 1.96614119410187*I), (0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0)]
[(1.43169212802572 + 0.604472916836127*I, -1.13591554975345 - 2.40078501505576*I, -2.92791291416325 - 1.64155743489355*I, -0.218685060373531 + 7.52774221335407*I, 2.49051615988050 - 2.72617218324238*I, -6.61887328190924 - 1.74878186792817*I), (1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0)]
[(4.52163521031460 - 0.218254870404445*I, -1.77958046139164 - 0.758258480704247*I, 0.693198773168497 - 1.80591749617875*I, -1.65567306069972 + 3.54068932799166*I, -2.60898460646177 + 1.29059749505025*I, -4.38856506785342 + 0.532339014346046*I), (0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0)]
[(2.67391415404862 + 0.743308344612550*I, -2.01976333338986 - 3.78276145907549*I, -0.473310825089825 - 3.47846166865193*I, -2.20060332895875 + 2.73515332403936*I, -1.83581108952244 - 0.635919158690438*I, -5.16387606422994 + 1.66022561115996*I), (1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0)]
[(1.11070695780502 + 5.45460719676355*I, -6.51278963084550 - 4.92818125553536*I, -1.02972135727880 - 0.125758622687026*I, 1.33290778524912 + 3.67438308254631*I, -0.446419661338183 - 0.525345928911197*I, -2.72676359222333 + 3.47960464609179*I), (1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)]
[(6.30470159630092 + 2.09372524740410*I, -1.43431441208110 - 2.13706467574285*I, -1.49052357928307 + 3.55034265649310*I, -1.94554919285561 - 1.36993855241155*I, -1.91546447977203 + 1.56046457750846*I, -3.34977889185312 - 0.576600098234354*I), (0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0)]
[(0.734607318400541 + 7.99232036741280*I, -8.01586802830561 - 6.37511452956222*I, -5.44009282066327e-15 - 4.81836792687318e-14*I, 2.05174905313244 + 3.68559989072829*I, -1.16573417585641e-14 + 3.50830475781549e-14*I, -3.18394698168892 + 3.26173261995936*I), (1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0)]
[(5.10924499816745 + 2.57976577287362*I, -0.461516741371202 - 3.06796584842715*I, -2.09942427626862 + 4.24041925490430*I, -0.971035059633112 - 0.178163820904796*I, -1.26889399082182 + 2.44909985808556*I, -2.55672867193577 - 0.469104122132075*I), (0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0)]
[(2.54289329041087 + 1.06757087292019*I, -5.57411941516881 + 1.64664614860717*I, -2.33807211254695 + 4.85669535718732*I, 6.26727342737981 + 0.495832187052821*I, -4.27512743340321 - 4.21398698079780*I, -1.29899198176556 + 5.86063312940499*I), (1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0)]
[(9.66081296751277 - 1.69806173487852*I, -4.91109462250995 - 1.88468330867941*I, 1.11744649607543 + 4.56877908536906*I, -0.956070218568269 + 0.898649266868089*I, 3.24042950641695 + 1.74758854024805*I, -1.67066511609302 - 0.137094768431265*I), (0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0)]
[(1.99336847300896 - 0.844543832592505*I, -5.98010541902709 + 2.53363149777762*I, -3.78536583741889 + 1.60377141275473*I, 1.20044420786536 + 2.83339661627690*I, -2.19473958160832 + 0.929860085022796*I, 2.07045999090763 + 4.88688628254204*I), (1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0)]
[(8.21051532056409 - 0.665533944334228*I, -4.88755155364069 - 2.89542960981453*I, 1.94033926458786 + 1.52942388147467*I, -3.47073132666977 - 2.12480168735864*I, -0.392849340188349 + 1.99646160344895*I, -1.39972236465318 + 2.15987975658398*I), (0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0)]
[(1.68998287303852 + 5.72082007532384*I, -6.70129205008122 - 5.14411234632100*I, -1.13337217284429 - 0.0771318854042747*I, 2.02260514100935 + 3.90794986309881*I, -0.289500863113143 - 1.54929111955628*I, -3.38907898847012 + 3.53965654328703*I), (1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0)]
[(5.52240396803880 + 2.50488483876887*I, -1.43255180100423 - 3.24612966933187*I, -2.24414139615896 + 3.91249356579006*I, -1.52891114939475 - 0.431208575914162*I, -1.53733584080283 + 2.85190648130452*I, -2.14356970206432 - 0.543985056236882*I), (0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0)]
[(1.24434021058366 + 7.51877092535403*I, -6.54968380464759 - 5.92386081445279*I, 6.32827124036339e-14 - 1.42108547152020e-14*I, 0.916391722811440 + 4.18228813474757*I, -5.00710584105946e-14 + 3.55271367880050e-14*I, -2.62267121318158 + 3.83636963198197*I), (1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0)]
[(3.81478880788556 + 1.95860014561564*I, -0.786261280126737 - 2.66160053309401*I, -1.57687346129517 + 5.18993595083226*I, -0.665392786336961 - 1.82533503025996*I, -2.69936972161556 + 2.24435331965664*I, -3.48563100174231 - 0.417247213437286*I), (0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0)]
[(1.72437966791211 - 0.345171560615266*I, -4.69849465647544 + 0.940504439536467*I, -1.62748953449542 + 3.06912870166941*I, 5.61402350270036 + 0.386476126525439*I, -3.28655342590133 - 2.70203189047615*I, -0.721748579391639 + 4.12093371604679*I), (1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0)]
[(6.27017605597617 - 2.19495782580907*I, -1.39972236465328 + 2.15987975658393*I, 1.54748992439954 + 3.52588548492363*I, -1.92324140227008 + 1.40108379756492*I, 1.94033926458794 + 1.52942388147471*I, -3.34006162924122 + 0.630455875109164*I), (0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0)]
[(1.39972236465322 - 2.15987975658386*I, -6.27017605597609 + 2.19495782580902*I, -3.34006162924111 + 0.630455875109093*I, 1.94033926458788 + 1.52942388147467*I, -1.92324140227010 + 1.40108379756486*I, 1.54748992439949 + 3.52588548492366*I), (1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0)]
[(5.42471903404543 - 0.700884078472544*I, -2.09102210401398 - 0.351416575566739*I, 1.35399508983798 + 1.43697263033821*I, -2.59666991585556 - 0.0332554007321616*I, 0.398251180363576 + 1.62828526462670*I, -1.69277092365047 + 1.27686868905991*I), (0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0)]
[(1.51135609924897 + 3.56723888502583*I, -5.78966805588413 - 3.85840031943337*I, 2.53685961126848e-14 - 1.35447209004269e-14*I, 1.51135609924902 + 3.56723888502582*I, -1.11022302462516e-15 + 7.54951656745106e-15*I, -2.76695585738618 + 3.27607745061832*I), (1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0)]
[(4.71302754977977 + 0.864738083314235*I, -1.72971333913281 - 0.317364789780353*I, 0.788000922125156 + 4.10877965467042*I, -3.24262549658856 + 2.75459427998540*I, -5.60707371689375 + 0.476810254258871*I, -1.67669071663837 - 3.04252878590181*I), (0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0)]
[(1.11070695780511 + 5.45460719676343*I, -6.51278963084552 - 4.92818125553536*I, 1.02972135727884 + 0.125758622687068*I, 1.33290778524904 + 3.67438308254644*I, 0.446419661338114 + 0.525345928911203*I, -2.72676359222327 + 3.47960464609179*I), (1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0)]
[(3.54529468347399 + 1.58880360742716*I, -0.708935911472738 - 1.32774736452550*I, 0.880231347055453 + 4.66333499810143*I, -2.66506333641850 + 3.07453139067432*I, -5.27328107385814 + 0.675516263994244*I, -1.10837238161711 - 2.52537611432298*I), (0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0)]
[(1.37928334232088 - 0.584370253632269*I, -4.13785002696282 + 1.75311076089669*I, -1.49794151282571 + 2.73491976634326*I, 5.82957180662187 + 0.959883754868510*I, -3.76119777316233 - 2.60702164816707*I, -1.06684490498285 + 3.88173502302968*I), (1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0)]
[(8.28059690910382 - 2.23307580382624*I, -3.49574008679166 - 0.321745183376226*I, 2.63858869305108 + 1.64439601072567*I, 1.34947195753058 + 4.52096218130433*I, -1.32606510279836 + 2.43800646872237*I, -2.16967498399322 - 2.75975165209884*I), (0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0)]
[(1.00197294836291 - 2.56944820260565*I, -5.06047930115277 + 2.85898584044912*I, -2.82298683029620 + 0.379245041418777*I, 1.82101388193314 + 2.19020316118689*I, -1.67308529722321 + 1.35044515201234*I, 1.38344810720370 + 3.63035571677442*I), (1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0)]
[(7.13061981677636 - 1.50885236545479*I, -3.69536629468497 - 1.27357848183266*I, 2.60898460646168 - 1.29059749505032*I, -0.962474287531311 + 1.73477183181296*I, -3.30218337963015 + 3.09651499122900*I, -1.77958046139156 - 0.758258480704245*I), (0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0)]
[(1.66980318864210 + 3.94121998635799*I, -6.44592476932113 - 4.24202679089493*I, -3.59712259978551e-14 + 1.39888101102770e-14*I, 1.66980318864205 + 3.94121998635799*I, 6.94999613415348e-14 - 1.50990331349021e-14*I, -3.10631839203697 + 3.64041318182111*I), (1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0)]
[(3.58741815543745 + 1.39893691671593*I, -1.13392510574538 - 1.68949797060911*I, 0.168291263468099 + 4.86767168992541*I, -3.41912689196946 + 3.46873477320955*I, -5.50339875852637 + 1.40864293543005*I, -0.537512446603216 - 2.51701879825286*I), (0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0)]
[(1.68998287303850 + 5.72082007532382*I, -6.70129205008124 - 5.14411234632098*I, 1.13337217284435 + 0.0771318854042664*I, 2.02260514100935 + 3.90794986309873*I, 0.289500863113051 + 1.54929111955633*I, -3.38907898847015 + 3.53965654328708*I), (1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0)]
[(2.41876177661622 + 1.09711635329555*I, -0.627444417204104 - 1.42177472194374*I, 1.85511723091691 + 6.58986051469377*I, -2.68572222883145 + 2.53408398141631*I, -7.52324578206409 + 0.339851274825188*I, -1.68848325877016 - 2.90110481193479*I), (0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0)]
[(0.687467663407889 - 1.33898894780667*I, -3.51925588502164 + 1.64567594361175*I, -1.06757087292023 + 2.54289329041091*I, 5.28347323371526 + 0.590530350994055*I, -2.71421702152747 - 3.03122612475789*I, -0.805038863494321 + 4.67690206836965*I), (1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0)]
[(6.42038346109578 - 3.44565027512672*I, -0.553218620017503 + 4.43168431693784*I, 3.24042950641710 + 1.74758854024802*I, 0.161376277507183 + 5.46742835223724*I, -2.12298301034163 + 2.82119054512097*I, -4.91109462250994 - 1.88468330867929*I), (0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0)]
[(0.412063526983046 - 3.07499850396895*I, -5.06704928227854 + 2.66168883702608*I, -2.54884485105735 + 0.510205943260040*I, 1.30815935804655 + 2.42835359220457*I, -0.968040816809908 + 0.193774123932932*I, 2.16742174391058 + 4.20606951121502*I), (1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0)]
[(5.14130339851175 - 1.72605847724697*I, -1.16520915163332 + 1.74843812075620*I, 1.90946192216793 - 0.356802454730112*I, -1.26740666828049 + 3.25012346002385*I, -2.09245366976956 + 3.04567429423983*I, -2.89167932619959 - 0.583631264023373*I), (0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0)]
[(-5.43518879335105 - 0.997238970061335*I, 3.10382338899918 - 1.60642008298351*I, 3.11901629517615 + 4.12550833966839*I, 1.66685576087847 - 6.71090408843134*I, -7.49945119710189 - 1.37598623933209*I, -2.57644644328654 + 3.47980061818238*I), (0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)]
[(-4.40227875519984 - 1.95612742494577*I, 2.13795888377851 + 0.228141034561689*I, 3.07453139067428 + 2.66506333641853*I, 1.84985985032876 - 6.38165345547520*I, -5.59990750499728 - 1.55669095480140*I, -1.58880360742714 + 3.54529468347401*I), (1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)]
[(-5.02242082966111 + 1.23424905105637*I, 4.22834244031031 - 6.34477947575919*I, 0.248697147933388 + 3.48603712569461*I, -1.68848325877024 - 2.90110481193473*I, -3.31316664603564 + 1.11230925947245*I, -4.29214231181502 - 0.569739407582843*I), (0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)]
[(-2.55298369312240 + 1.04321048584429*I, 2.77714297971457 - 5.10585229550445*I, -0.333746584299704 + 2.82872668579606*I, -2.21923710882281 - 1.78551619995185*I, -1.32333391386266 + 1.69461024214985*I, -3.65215832039304 - 1.32482108166602*I), (1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0)]
[(6.00262840023614 - 0.0534147437473680*I, -4.30383048500399 - 5.06206730970536*I, 3.14364255978686 - 5.11389404490026*I, -2.85898584044927 - 5.06047930115284*I, -7.99096395331167 + 1.11039044441051*I, 0.289537637843478 + 4.05850635278992*I), (0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0)]
[(4.51556690451340 + 0.743522759380119*I, -3.68919239451644 - 3.75030177909695*I, 1.93383417758882 - 3.53076623608703*I, -1.75311076089667 - 4.13785002696281*I, -6.78951962333897 + 0.165115760569310*I, 1.16874050726450 + 2.75856668464189*I), (1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0)]
[(4.51424707359370 + 0.844850083624912*I, -3.30169565701375 - 5.64081245055367*I, 1.45372865914768 - 3.59110895228064*I, -3.83073602636602 - 2.53331004844488*I, -4.27306983102615 + 0.360003331022784*I, -2.46512351363513 + 4.28890452509382*I), (0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0)]
[(4.01159872897204 + 1.42463448522386*I, -2.60476838390032 - 3.93388371879647*I, 0.360305236384210 - 1.36370049699856*I, -2.95528086615408 - 1.14554324921029*I, -2.25926823972026 + 0.497248483801745*I, -2.11514189467278 + 3.05155386406520*I), (1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0)]
[(-6.00271036855018 + 0.0432328286420638*I, 4.22177479301079 - 5.13070169555168*I, 3.22556738883551 + 5.06261946686229*I, 2.77714297971470 - 5.10585229550444*I, -8.00780523068155 - 0.981594228607289*I, -0.224159286592219 + 4.06264180966013*I), (0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0)]
[(-4.77612158067900 - 0.300806804536922*I, 3.10631839203691 - 3.64041318182106*I, 2.74218394234153 + 3.63933316950413*I, 3.28585982306030 - 4.99299185649725*I, -5.87270779948215 - 1.11271989186438*I, 0.706946692887648 + 4.50161582831139*I), (1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0)]
[(-5.50339875852637 + 1.40864293543002*I, 5.33510749505829 - 6.27631462535555*I, 0.537512446603287 + 2.51701879825283*I, -1.13392510574530 - 1.68949797060920*I, -3.95663933857269 + 0.951715974956686*I, -2.45349304969218 + 0.290561053893158*I), (0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0)]
[(-1.72706495296376 + 1.23008686575465*I, 3.34025573029161 - 4.33145549971884*I, -0.294087290389633 + 2.09985230782769*I, -1.43297766257428 - 0.869765442073054*I, -1.85963802537329 + 1.81260778663579*I, -1.97351220100940 - 0.0586739815738149*I), (1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0)]
[(3.63877866066514 - 0.199708454311461*I, -2.47517287437080 - 2.67471734020897*I, 3.83832312650323 - 5.34959866889133*I, -5.54930712320281 - 7.47710178716837*I, -9.18792179539458 + 1.51127554238805*I, -0.963897331982769 + 6.51320445518563*I), (0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0)]
[(2.15617790837842 + 0.143931563392400*I, -1.30022228013702 - 0.890806233203665*I, 3.13573675576867 - 3.95132464764995*I, -4.30001006971031 - 6.23249591741743*I, -8.37596577459303 + 1.10109232805499*I, 0.106474410105597 + 4.89935587955371*I), (1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0)]
[(6.51320445518570 + 0.963897331982971*I, -5.54930712320274 - 7.47710178716849*I, 1.16360578629425 - 2.87442579452051*I, -5.34959866889145 - 3.83832312650326*I, -3.63877866066515 + 0.199708454311652*I, -3.83832312650325 + 5.34959866889134*I), (0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0)]
[(5.74728686065915 + 1.59766022253995*I, -5.25133456344069 - 6.61760472337734*I, -0.0953688654890873 - 1.13198347577124*I, -3.94000673868726 - 1.95942608639120*I, -1.55375120105441 - 0.264520184676202*I, -3.48463454217514 + 3.44562722040613*I), (1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0)]
[(-4.87038718421982 + 0.0433394283387061*I, 3.43607277213869 - 2.18040410408153*I, 3.37986360493677 + 3.50700322815438*I, 1.49052357928306 - 3.55034265649316*I, -8.22016607607297 - 0.533260669895727*I, -1.91546447977206 + 1.56046457750848*I), (0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0)]
[(-4.30890671808012 - 1.17439329928733*I, 2.59579796154569 - 0.0750567546736326*I, 3.35020660129282 + 0.998492672204733*I, 1.70266936304405 - 3.09307128825556*I, -5.43529998095559 - 0.613456768496627*I, -1.33068473991569 + 1.45858533058649*I), (1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0)]
[(-6.25847837236328 + 0.596669283540757*I, 4.86530018659676 - 6.43562941261132*I, 2.41596052330852 + 4.81842357476087*I, -2.52537611432297 + 1.10837238161715*I, -6.62268984253937 - 0.536154400491852*I, -3.07453139067434 - 2.66506333641860*I), (0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0)]
[(-3.99280651594792 + 0.491376028185940*I, 3.28585982306035 - 4.99299185649736*I, 1.66980318864206 + 3.94121998635797*I, -3.13052385714087 + 2.52661327763975*I, -4.77612158067909 - 0.300806804536856*I, -2.74218394234156 - 3.63933316950409*I), (1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0)]
[(5.46742835223730 - 0.161376277507193*I, -3.58274504355795 - 4.74971834500288*I, 1.74758854024809 - 3.24042950641697*I, -3.44565027512666 - 6.42038346109584*I, -4.56877908536907 + 1.11744649607539*I, -0.986034041811163 + 5.86716484107826*I), (0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0)]
[(3.25012346002385 + 1.26740666828049*I, -2.66649219600051 - 4.15908599448014*I, -0.356802454730126 - 1.90946192216791*I, -1.72605847724700 - 5.14130339851182*I, -2.68887183950974 - 0.182991747601613*I, -0.0223796435091933 + 3.97609424687846*I), (1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0)]
[(3.50355407809273 + 0.437357720817573*I, -2.50487763088256 - 3.98095680167483*I, 2.06235395069347 - 4.83917118392399*I, -3.56855513436566 - 2.68538469860811*I, -5.87789263389864 + 0.919926403771149*I, -3.37301500301613 + 4.90088320544611*I), (0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0)]
[(3.64358590601444 + 0.615447814374654*I, -2.05897851543034 - 1.73900121391422*I, 1.59226119986432 - 2.48337251521440*I, -2.06663232471051 - 0.379182098239328*I, -4.80879505764775 + 1.13299030638161*I, -2.74981654221746 + 2.87199152029580*I), (1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0)]
[(-4.23456928692482 + 0.413319141448795*I, 3.21517645579197 - 3.73432974488537*I, 2.40358686063731 + 3.42429349023651*I, 2.65730036603022 - 3.98737449989481*I, -6.64658083897027 + 0.272140708430883*I, -1.68205296069311 + 2.52398079219026*I), (0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0)]
[(-3.76706291487486 + 0.0495495436655161*I, 2.65608176806258 - 2.67178737987675*I, 2.19735953598800 + 1.34011728240996*I, 3.09579362670056 - 2.98356161274102*I, -4.29691848401081 + 0.148558466297243*I, -0.565811822741705 + 2.51080868292609*I), (1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0)]
[(-5.60707371689382 + 0.476810254258756*I, 4.81907279476863 - 4.58558990892919*I, 1.67669071663834 + 3.04252878590194*I, -1.72971333913301 - 0.317364789780176*I, -4.91931621322701 - 0.287934505916413*I, -2.98331421064684 - 0.547373293533838*I), (0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0)]
[(-2.52998180395888 + 0.472752929814896*I, 3.09579362670060 - 2.98356161274107*I, 1.11098114681231 + 2.62223783621128*I, -2.09955894802272 + 1.48867574870709*I, -3.76706291487484 + 0.0495495436653286*I, -2.19735953598806 - 1.34011728240999*I), (1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0)]
[(4.27306983102619 - 0.360003331022942*I, -2.81934117187865 - 3.23110562125783*I, 2.46512351363497 - 4.28890452509381*I, -3.30169565701373 - 5.64081245055361*I, -6.29585954000110 + 1.75559447664907*I, -1.21255141657999 + 4.79596236692870*I), (0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0)]
[(1.96694460308012 + 0.698518795470552*I, -1.27715543381365 - 1.92883981489699*I, 0.734845315957340 - 2.78127770954555*I, -2.31670854810786 - 4.89641960421847*I, -4.60779504652853 + 1.01414212808963*I, -0.603238618717847 + 3.66359241575514*I), (1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0)]
[(6.26727342737980 + 0.495832187052666*I, -4.96828144561429 - 6.35646531645772*I, 2.33807211254686 - 4.85669535718726*I, -2.54289329041084 - 1.06757087292021*I, -6.61319954595010 + 0.642708376389481*I, -3.03122612475792 + 2.71421702152735*I), (0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0)]
[(5.82957180662192 + 0.959883754868482*I, -4.76272690163907 - 4.84161877789816*I, 1.49794151282575 - 2.73491976634326*I, -1.37928334232090 + 0.584370253632267*I, -5.25913928598801 + 0.127898118176114*I, -2.75856668464186 + 1.16874050726443*I), (1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0)]
[(1.04654790825603 + 2.97341426095358*I, -2.79432512803126 - 2.12496253997123*I, -1.82533503025992 + 0.665392786336813*I, 2.71676731754656 + 1.94190360532575*I, 0.417247213437398 - 3.48563100174229*I, -3.21157234146870 + 1.36066846177108*I), (1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)]
[(-1.67052186125455 + 5.06762048538492*I, 1.82529044287845 - 1.87402627071912*I, -2.18661421940827 - 2.33274850279372*I, -1.17690151584280 - 1.65984708938474*I, -2.61602772088454 + 0.00765687746731669*I, 0.803157508659529 - 0.340279145438103*I), (1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0)]
[(-6.95033111014580 + 0.316870133758207*I, 4.73673492951302 - 4.48098855516009*I, 1.36514445965043 + 2.41634120162661*I, -1.33526157055296 - 2.85543892067774*I, -3.97691684919229 - 0.729677774497845*I, -3.49010699962158 + 0.377983926404632*I), (0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0)]
[(-3.02852752775877 + 0.703000387478280*I, 2.24226624763195 - 3.36460092057228*I, 1.45165406646363 + 4.48693556335392*I, 1.57687346129529 - 5.18993595083230*I, -6.51415852950096 + 0.285753174040917*I, -2.69936972161555 + 2.24435331965652*I), (0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0)]
[(3.13810441461391 + 4.54841329100155*I, -3.33064510007870 - 1.05882403185481*I, -1.96693911571634 + 3.30328717937094*I, 2.37764253633318 + 0.524515638862103*I, -1.81946006430617 - 2.63715136449817*I, 0.131606697239520 + 0.882314706209600*I), (1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0)]
[(2.66168883702607 + 5.06704928227853*I, -3.07499850396895 - 0.412063526983038*I, -4.20606951121503 + 2.16742174391059*I, -0.193774123932954 - 0.968040816809926*I, -2.42835359220463 + 1.30815935804654*I, -0.510205943260023 - 2.54884485105738*I), (1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0)]
[(4.43168431693779 + 0.553218620017379*I, -3.44565027512673 - 6.42038346109584*I, 1.88468330867943 - 4.91109462250976*I, -2.82119054512075 - 2.12298301034176*I, -5.46742835223715 + 0.161376277506977*I, -1.74758854024826 + 3.24042950641691*I), (0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0)]
[(4.77065964672047 - 0.377662047652727*I, -3.16452542615445 - 3.58993048878473*I, 2.68323627801749 - 3.68300987897408*I, -3.36581972784257 - 4.93944329003950*I, -5.85403216305290 + 1.20712463722404*I, -0.634380302262881 + 4.51241402404416*I), (0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0)]
[(0.577185814692384 + 1.86716096939668*I, -0.939858944798193 - 1.71350480425452*I, -2.07617793436024 + 1.09351510994033*I, 2.96067607933699 + 1.49899211966784*I, 0.982662824419862 - 3.16969304430061*I, -2.22983409950238 + 0.730841979834605*I), (1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0)]
[(-0.613456768496576 + 5.43529998095556*I, -0.385035903708090 - 2.08509337966276*I, -1.45858533058644 - 1.33068473991564*I, -0.0750567546736560 - 2.59579796154567*I, -1.63448595766903 - 0.371984623128389*I, 1.24945005396092 - 1.71310875653440*I), (1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0)]
[(-7.52324578206398 + 0.339851274825232*I, 5.66812855114703 - 6.92971178951908*I, 1.68848325877025 + 2.90110481193485*I, -0.627444417204040 - 1.42177472194380*I, -4.37420548760172 - 0.367020830518525*I, -1.79131735941211 + 0.324658368648213*I), (0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0)]
[(-4.50301113690593 + 0.816125764667687*I, 3.62833542566335 - 3.80921067899005*I, 1.99042789076592 + 3.49917442434131*I, 1.68626530639727 - 4.16553832079961*I, -6.79129795886051 - 0.0557849806833974*I, -1.12417687093158 + 2.77702554719969*I), (0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0)]
[(3.68680446297365 + 4.68948795682313*I, -5.40505330679740 + 0.455372196512047*I, -2.34453489235122 + 4.89133123241771*I, 3.76737240378244 - 0.0111055446164189*I, -3.56621584168991 - 4.08706124949917*I, -1.06861985318754 + 2.63978445855026*I), (1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0)]
[(2.23307580382618 + 8.28059690910384*I, 0.321745183376243 - 3.49574008679163*I, -5.16387606422987 + 1.66022561115999*I, -0.505697427243742 + 0.348897786406533*I, -2.20060332895875 + 2.73515332403936*I, 0.385108805959977 - 0.951324493730451*I), (1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0)]
[(2.56944820260560 + 1.00197294836295*I, -2.85898584044915 - 5.06047930115278*I, 1.69879791523218 - 5.11548205345276*I, -4.84732139352479 - 4.00350360049001*I, -6.00262840023610 + 0.0534147437474186*I, -3.14364255978702 + 5.11389404490036*I), (0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0)]
[(6.61319954595017 - 0.642708376389498*I, -4.27512743340327 - 4.21398698079774*I, 3.03122612475793 - 2.71421702152747*I, -4.96828144561439 - 6.35646531645780*I, -5.57411941516888 + 1.64664614860723*I, -1.29899198176555 + 5.86063312940509*I), (0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0)]
[(0.730841979834616 + 2.22983409950236*I, -2.96067607933698 - 1.49899211966779*I, -0.362673130105766 + 0.153656165142162*I, 1.09351510994033 + 2.07617793436026*I, -0.577185814692392 - 1.86716096939659*I, -2.07617793436020 + 1.09351510994036*I), (1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0)]
[(-0.928439423646879 + 3.40648986358351*I, 0.869765442073065 - 1.43297766257418*I, -3.10136863396418 - 1.61319077732778*I, -3.91246009446342 - 2.15372531576295*I, -1.23008686575462 - 1.72706495296381*I, 2.09985230782766 + 0.294087290389621*I), (1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0)]
[(-5.81336238034110 + 1.05361383165631*I, 4.68416089268284 - 4.91766984064139*I, 1.54177881455270 + 2.71044885418979*I, -1.38851277359981 - 0.562088435465674*I, -5.26051677875997 - 0.0432108602311354*I, -2.77702554719962 - 1.12417687093161*I), (0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0)]
[(-3.68875570275902 + 0.166633972146727*I, 2.77916502035096 - 3.39773744239572*I, 3.44367466382440 + 5.91682569908043*I, 0.894397776231112 - 2.50082495240292*I, -8.92122591904571 - 0.748541822127847*I, -1.47933008999094 + 1.06103884156611*I), (0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0)]
[(2.30912191461233 + 4.11438082734234*I, -1.83581108952243 - 0.635919158690396*I, -2.75975165209877 + 2.16967498399325*I, 1.39725138766624 + 0.672867525968265*I, -1.76121052920556 - 0.820203026462747*I, 0.0746005603169084 - 0.184283867772331*I), (1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0)]
[(3.54989306692089 + 5.61526551851691*I, -4.86975023880748 - 0.0899012897347324*I, -2.89542960981452 + 4.88755155364071*I, -3.29417780087956 + 0.547911385406705*I, -3.56096355414865 - 3.32296376692321*I, 1.30878668465861 - 3.23306247718859*I), (1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0)]
[(4.86975023880748 + 0.0899012897346009*I, -3.54989306692085 - 5.61526551851685*I, 1.30878668465871 - 3.23306247718855*I, -3.56096355414870 - 3.32296376692345*I, -3.29417780087952 + 0.547911385406712*I, -2.89542960981462 + 4.88755155364068*I), (0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0)]
[(3.29417780087957 - 0.547911385406805*I, -1.98539111622091 - 2.68515109178186*I, 2.89542960981441 - 4.88755155364072*I, -3.54989306692077 - 5.61526551851675*I, -6.45639316396323 + 1.56458778671737*I, -1.31985717188659 + 5.52536422878214*I), (0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0)]
[(0.373744007183274 + 2.00012623482284*I, -1.17690151584279 - 1.65984708938474*I, -0.803157508659499 + 0.340279145438110*I, 1.17690151584279 + 1.65984708938474*I, -0.373744007183258 - 2.00012623482288*I, -0.803157508659527 + 0.340279145438107*I), (1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0)]
[(0.148558466297193 + 4.29691848401077*I, -1.48867574870721 - 2.09955894802277*I, -2.51080868292611 - 0.565811822741743*I, -2.67178737987672 - 2.65608176806258*I, -0.472752929814946 - 2.52998180395882*I, 2.62223783621127 - 1.11098114681228*I), (1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0)]
[(-5.27328107385808 + 0.675516263994192*I, 4.39304972680263 - 5.33885126209567*I, 1.10837238161712 + 2.52537611432298*I, -0.708935911472685 - 1.32774736452560*I, -3.77343571803563 + 0.549155276351322*I, -2.83635877200129 - 0.261056242901632*I), (0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0)]
[(-4.06264180966016 - 0.224159286592181*I, 3.01943132381592 - 2.32882440653030*I, 2.73782072799405 + 3.87631760698515*I, 1.32482108166607 - 3.65215832039302*I, -6.89136849545615 - 0.557905870891841*I, -1.78551619995180 + 2.21923710882280*I), (0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0)]
[(2.25676207068350 + 3.11248785229051*I, -3.14158294592985 + 0.628855181041184*I, -2.28914505128129 + 2.64085593081221*I, 2.78127770954563 + 0.734845315957324*I, -3.12928402276249 - 1.55624118246330*I, -0.708311549601096 + 0.542304630492522*I), (1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0)]
[(2.34844363981796 + 7.11196501552623*I, -0.834531571938276 - 2.62901866297219*I, -2.94123058349324 + 3.63164975149265*I, -2.95219320878226 + 2.03681810525022*I, -2.49572107332623 - 1.84303783841688*I, 2.13958688742199 - 1.47617347573763*I), (1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0)]
[(4.00020003010545 + 0.427029265995387*I, -3.36581972784252 - 4.93944329003950*I, 1.60613422056591 - 3.96759253643745*I, -3.17079588503537 - 2.47588524174992*I, -4.77065964672041 + 0.377662047652754*I, -2.68323627801743 + 3.68300987897400*I), (0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0)]
[(5.87789263389865 - 0.919926403771203*I, -3.81553868320521 - 3.91924478015274*I, 3.37301500301602 - 4.90088320544618*I, -2.50487763088263 - 3.98095680167483*I, -6.94157013738188 + 2.21549850683809*I, -0.998676447210132 + 3.54359908085725*I), (0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0)]
[(2.53363149777756 + 5.98010541902713*I, -0.929860085022724 - 2.19473958160820*I, -1.68908766518504 - 3.98673694601811*I, -7.72028289881899 + 3.27090419877308*I, 2.53363149777753 + 5.98010541902711*I, 4.88688628254198 - 2.07045999090758*I), (0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)]
[(1.05538769211050 + 3.43318019763054*I, 0.00158800855240743 - 1.44484464455483*I, -0.0534147437475008 - 6.00262840023613*I, -9.11898565394273 + 3.14852347829266*I, 5.16889679720021 + 7.70142631546827*I, 5.06047930115289 - 2.85898584044915*I), (1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0)]
[(-2.02674935811943 - 4.37021507256458*I, 0.262532009425870 + 2.13400877795870*I, 2.71421702152740 + 3.03122612475790*I, 6.35104410663545 - 1.95236293941687*I, -1.64664614860720 - 5.57411941516884*I, -3.51925588502170 + 1.64567594361174*I), (0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0)]
[(0.0123564157109929 - 1.40965779618474*I, -0.971724696052468 + 1.02129275843677*I, 1.06480408624176 + 4.82646894573514*I, 7.94766754613555 - 2.14805054502452*I, -4.21534889331999 - 7.07180134587092*I, -4.12239556068039 + 2.72662154827269*I), (1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0)]
[(-1.68666342712881 - 2.61177238954197*I, -0.729677774497849 + 3.97691684919231*I, -4.16411842140189 + 2.21359618063276*I, -2.47745499427300 + 4.82536857017469*I, 4.48098855516012 + 4.73673492951316*I, -0.377983926404677 - 3.49010699962165*I), (0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0)]
[(-4.59834638516710 - 3.06446949810222*I, 1.11230925947250 + 3.31316664603563*I, -5.11053042470271 + 0.794078389350821*I, -3.47084421951771 + 5.98062557058523*I, 6.34477947575914 + 4.22834244031017*I, 0.569739407582841 - 4.29214231181507*I), (1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0)]
[(-1.05027098129540e-13 - 4.84057238736568e-14*I, 4.96269692007445e-14 + 2.64788191373100e-14*I, 3.21093144296868 - 2.83043758776313*I, 3.21093144296867 - 2.83043758776308*I, -2.83043758776315 - 3.21093144296868*I, 2.83043758776318 + 3.21093144296857*I), (0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0)]
[(3.97691684919230 + 0.729677774497806*I, -2.61177238954184 + 1.68666342712876*I, 3.49010699962165 - 0.377983926404776*I, 4.73673492951296 - 4.48098855516012*I, -4.82536857017462 - 2.47745499427299*I, 2.21359618063275 + 4.16411842140187*I), (1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0)]
[(4.30383048500403 + 5.06206730970539*I, -6.00262840023614 + 0.0534147437474565*I, -0.289537637843524 - 4.05850635278993*I, -7.99096395331179 + 1.11039044441048*I, 2.85898584044914 + 5.06047930115292*I, 3.14364255978703 - 5.11389404490039*I), (0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0)]
[(2.47517287437091 + 2.67471734020896*I, -3.63877866066523 + 0.199708454311487*I, 0.963897331982794 - 6.51320445518557*I, -9.18792179539451 + 1.51127554238801*I, 5.54930712320281 + 7.47710178716850*I, 3.83832312650333 - 5.34959866889138*I), (1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0)]
[(-3.68919239451642 - 3.75030177909693*I, 4.51556690451343 + 0.743522759380116*I, 1.16874050726440 + 2.75856668464194*I, 6.78951962333891 - 0.165115760569199*I, -1.75311076089665 - 4.13785002696282*I, -1.93383417758890 + 3.53076623608704*I), (0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0)]
[(-1.30022228013692 - 0.890806233203577*I, 2.15617790837831 + 0.143931563392390*I, 0.106474410105473 + 4.89935587955369*I, 8.37596577459302 - 1.10109232805489*I, -4.30001006971029 - 6.23249591741738*I, -3.13573675576862 + 3.95132464764989*I), (1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0)]
[(-8.31557045444242e-14 + 3.33344463143703e-14*I, 4.01345623401994e-14 + 3.83026943495679e-15*I, -5.30534359406392 + 1.59491011090123*I, -1.70627949037004 + 8.01865776672950*I, 6.54968380464756 + 5.92386081445286*I, 2.62267121318150 - 3.83636963198194*I), (0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0)]
[(-3.44972667542771 - 0.999977657202184*I, 1.44463181329618 - 0.0248494000472649*I, -6.00271036855005 + 0.0432328286421974*I, -3.00130226630670 + 9.16849410516443*I, 7.78364594408945 + 5.04423603826727*I, 2.77714297971453 - 5.10585229550438*I), (1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0)]
[(-1.68666342712875 - 2.61177238954196*I, -0.729677774497857 + 3.97691684919236*I, 4.16411842140183 - 2.21359618063278*I, 2.47745499427306 - 4.82536857017467*I, -4.48098855516014 - 4.73673492951315*I, 0.377983926404731 + 3.49010699962162*I), (0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0)]
[(3.31316664603563 - 1.11230925947246*I, -3.06446949810227 + 4.59834638516707*I, 4.29214231181507 + 0.569739407582895*I, 4.22834244031021 - 6.34477947575918*I, -5.98062557058526 - 3.47084421951768*I, 0.794078389350828 + 5.11053042470283*I), (1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0)]
[(2.36795171759163 + 5.12077307701850*I, -0.407018187181051 - 2.34440386761928*I, -3.47452940863691 - 3.41323820129475*I, -6.02228370569799 + 1.20548919930150*I, 2.97760993172111 + 5.93858457248288*I, 3.56443069837157 - 1.45651203751256*I), (0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0)]
[(1.35728412458893 + 2.37433855580588*I, -0.0617120215221161 - 1.31066105232265*I, -0.919926403771255 - 5.87789263389865*I, -7.52455588253210 + 1.50620118367232*I, 5.75909758769525 + 7.94024658459209*I, 3.98095680167489 - 2.50487763088251*I), (1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0)]
[(-2.03681810525029 - 2.95219320878232*I, 0.560644629512621 + 0.812606321360245*I, 3.63164975149267 + 2.94123058349325*I, 7.11196501552629 - 2.34844363981799*I, -1.78861191307574 - 5.43695165681952*I, -4.48294635255408 + 1.51391206787961*I), (0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0)]
[(-0.348897786406497 - 0.505697427243830*I, -0.602426707323919 + 0.120588621283848*I, 1.66022561116004 + 5.16387606422990*I, 8.28059690910382 - 2.23307580382626*I, -4.39537893519936 - 7.36447939318863*I, -4.78485682231221 + 2.55482098720249*I), (1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0)]
[(-0.546096830655270 - 1.90724102151732*I, -1.24842629485999 + 2.62942471983628*I, -0.932240466707988 + 2.75742094777282*I, -3.97518988708341 + 6.10902936592813*I, 0.786810954593863 + 1.76714206102908*I, 0.461615340266233 - 4.39656678086533*I), (0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0)]
[(-4.15102378807915 - 2.24258224369733*I, 0.665392786336888 + 1.82533503025991*I, -3.02852752775875 + 0.703000387478365*I, -4.27624318291064 + 7.43428927048876*I, 3.81478880788550 + 1.95860014561559*I, 1.57687346129511 - 5.18993595083227*I), (1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0)]
[(1.02584607475364e-13 + 1.90958360235527e-14*I, -3.50830475781549e-14 - 1.54321000422897e-14*I, 0.0611137926463674 - 3.46022411052432*I, 4.89379619589964 - 6.19051302982517*I, 1.30867950072421 - 0.878334610079600*I, 2.06464735353337 + 6.10187938916362*I), (0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0)]
[(4.37420548760168 + 0.367020830518470*I, -2.68572222883145 + 2.53408398141627*I, 1.79131735941210 - 0.324658368648328*I, 5.66812855114700 - 6.92971178951899*I, -2.41876177661614 - 1.09711635329547*I, 1.85511723091688 + 6.58986051469381*I), (1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0)]
[(3.27488141150245 + 3.68208229484470*I, -4.24067477228141 - 0.345090182690678*I, -1.72247034106039 - 2.49657307645676*I, -6.65010077255682 - 0.165097331867978*I, 2.72115157770652 + 3.94407590302978*I, 2.34814516060278 - 3.46254675183481*I), (0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0)]
[(1.65448907645209 + 1.58664292515584*I, -2.29230175159356 - 0.0110704872279806*I, 0.0899012897346523 - 4.86975023880741*I, -8.21051532056398 + 0.665533944334308*I, 5.43546293904751 + 6.18960741069408*I, 3.32296376692334 - 3.56096355414883*I), (1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0)]
[(-3.05653340442692 - 2.27991056476216*I, 4.05850635278988 - 0.289537637843498*I, 1.82101388193317 + 2.19020316118686*I, 6.88149318308603 - 0.668782679262255*I, -1.38344810720368 - 3.63035571677448*I, -2.67505824558616 + 3.91989335461789*I), (0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0)]
[(-0.687142038588975 - 0.0558092990147023*I, 1.50418976794814 - 0.583388880555070*I, 0.532339014346009 + 4.38856506785340*I, 8.08998809711781 - 1.12048732770678*I, -4.07302834233774 - 6.04423812855312*I, -3.44760993780238 + 4.19208864347221*I), (1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0)]
[(-6.71684929898220e-14 + 1.52933221642115e-14*I, 3.34177130412172e-14 - 1.09495745803656e-14*I, -2.27317206237728 + 2.28651786402023*I, -2.92520086949870 + 6.11643558250006*I, 3.31568807530464 + 2.65565011783682*I, 2.05546636755241 - 3.10816635729257*I), (0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0)]
[(-3.67248085145906 - 0.975193632150993*I, 1.52891114939472 + 0.431208575914145*I, -4.08985216703448 + 0.741244830563014*I, -3.78147723696174 + 6.76440004709449*I, 5.52240396803873 + 2.50488483876879*I, 2.24414139615889 - 3.91249356579004*I), (1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0)]
[(-0.546096830655216 - 1.90724102151739*I, -1.24842629486007 + 2.62942471983636*I, 0.932240466708016 - 2.75742094777283*I, 3.97518988708330 - 6.10902936592808*I, -0.786810954594000 - 1.76714206102905*I, -0.461615340266204 + 4.39656678086534*I), (0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0)]
[(3.95663933857278 - 0.951715974956661*I, -3.41912689196952 + 3.46873477320952*I, 2.45349304969199 - 0.290561053893127*I, 5.33510749505836 - 6.27631462535549*I, -3.58741815543752 - 1.39893691671592*I, 0.168291263468072 + 4.86767168992544*I), (1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0)]
[(-2.91711099720260e-14 - 2.58126853225349e-14*I, 6.19643225618915e-15 + 2.56739074444567e-14*I, -5.33033358380595 - 1.50928883858579*I, 1.83515650330989 + 7.99014785141978*I, 6.45346239404838 - 6.02854111858548*I, -2.68409577668977 - 3.79364812643457*I), (1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0)]
[(4.39537893519927 + 7.36447939318859*I, -2.73515332403928 - 2.20060332895874*I, -3.03945311446292 - 0.654150820658742*I, -4.11438082734233 + 2.30912191461230*I, -0.743308344612631 + 2.67391415404857*I, 3.47846166865189 - 0.473310825089817*I), (0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0)]
[(-3.88989208497099 - 6.70264258767180*I, 1.58305149027832 + 2.82678616889402*I, 4.10125592149948 + 0.675303275128005*I, 3.65630451864937 - 1.03419315963024*I, 1.38010434379298 - 3.26877262790188*I, -2.13453386804349 + 0.578425427512103*I), (0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0)]
[(1.39650366044746 - 1.64912006654355*I, -0.264520184676200 + 1.55375120105445*I, 5.01994450083740 + 0.495952297218440*I, -1.48620113401487 - 7.42464128086244*I, -6.61760472337735 + 5.25133456344070*I, 3.44562722040614 + 3.48463454217519*I), (1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0)]
[(-1.65708049816241 + 4.52333692794590*I, 1.32333391386265 - 1.69461024214983*I, -0.224159286592112 + 4.06264180966016*I, 5.87139542921573 + 3.11033728161779*I, 2.77714297971465 - 5.10585229550444*I, -3.65215832039301 - 1.32482108166600*I), (1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0)]
[(1.79452312551536 - 0.722183698318932*I, -3.04294942037538 + 3.35160841815526*I, -2.72676359222338 + 3.47960464609183*I, -0.932240466707969 + 2.75742094777293*I, 1.33290778524916 + 3.67438308254647*I, -0.786810954593798 - 1.76714206102909*I), (0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0)]
[(-4.10300462875532 - 1.24662792989149*I, 2.41634120162656 - 1.36514445965038*I, 2.47745499427305 - 4.82536857017462*I, 1.74777721977522 - 0.848451720982369*I, -0.377983926404642 - 3.49010699962164*I, 2.79432512803122 + 2.12496253997120*I), (0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0)]
[(0.0432108602310071 - 5.26051677875990*I, 2.66723799395875 + 3.71873796420726*I, 1.12417687093149 - 2.77702554719969*I, -4.91766984064141 - 4.68416089268286*I, -1.68626530639723 + 4.16553832079954*I, 3.86405600898506 - 1.12920148765821*I), (1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0)]
[(1.39650366044744 - 1.64912006654357*I, -0.264520184676150 + 1.55375120105444*I, -5.01994450083742 - 0.495952297218439*I, 1.48620113401485 + 7.42464128086250*I, 6.61760472337741 - 5.25133456344068*I, -3.44562722040612 - 3.48463454217523*I), (1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0)]
[(5.77896034542592 + 6.83755834228272*I, -7.52774221335403 - 0.218685060373542*I, -1.79631209821956 - 0.295776578272251*I, -4.36772961813605 + 0.437396754282803*I, -0.604472916836346 + 1.43169212802560*I, 1.64155743489355 - 2.92791291416319*I), (0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0)]
[(-5.43546293904747 - 6.18960741069415*I, 5.52536422878216 + 1.31985717188665*I, 2.45785300732640 + 0.251022838211195*I, 3.97144888555275 + 0.887891830106634*I, 1.10657769104527 - 1.70753487572384*I, -0.496919476915850 + 2.52534637118819*I), (0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0)]
[(1.79856129989275e-14 - 7.22755189030977e-14*I, -2.02615701994091e-15 + 7.16926518151695e-14*I, 4.77065964672045 - 0.377662047652742*I, -1.55839120558851 - 7.55752302522217*I, -6.37679386728637 + 4.34525458409019*I, 3.16452542615443 + 3.58993048878467*I), (1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0)]
[(-2.43702508089809 + 6.02012110711079*I, 0.894404869419373 - 2.20942561276788*I, -1.62468338726532 + 4.01341407140731*I, 7.77194292999742 + 3.14618585086925*I, 2.43702508089812 - 6.02012110711088*I, -4.91958672901929 - 1.99151412952673*I), (1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0)]
[(3.55034265649308 + 1.49052357928296*I, -1.98987807898471 + 0.424940900488984*I, -3.50700322815443 + 3.37986360493683*I, 0.0433394283387836 + 4.87038718421984*I, 2.97374255825880 + 4.84030247113622*I, 2.13706467574282 - 1.43431441208116*I), (0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0)]
[(-6.38570956076142 - 4.25561941914959*I, 1.79953205184690 + 3.21187382791415*I, 3.50581154221696 - 4.80678393881538*I, 0.719166085149320 - 2.63865570213672*I, -1.96350629573298 - 4.88011522321735*I, 0.163974243886060 + 1.66824139530325*I), (0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0)]
[(0.536154400491680 - 6.62268984253933*I, 4.28226917426917 + 4.20672931923090*I, 2.66506333641863 - 3.07453139067431*I, -6.43562941261145 - 4.86530018659675*I, -1.55669095480139 + 5.59990750499735*I, 5.83896012907053 - 1.39317818576656*I), (1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0)]
[(6.43374242770278e-14 - 8.14903700074865e-14*I, -7.08877401223162e-14 + 8.34332603005805e-14*I, -7.30635355816115 - 1.49976995927035*I, 1.24390130864544 + 6.92820400232518*I, 7.91219152771576 - 6.50334150579462*I, -3.23604730262200 - 3.21004920858015*I), (1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0)]
[(3.47558110195714 + 6.63442310341965*I, -1.30815935804654 - 2.42835359220464*I, -4.65498575529547 - 0.413309666942883*I, -3.51688566786731 + 0.703980067192955*I, -0.412063526983041 + 3.07499850396892*I, 2.54884485105744 - 0.510205943259943*I), (0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0)]
[(-3.48782918898750 - 5.05530936639845*I, 1.94033926458793 + 1.52942388147478*I, 4.87045369132293 - 0.0350780692251105*I, 5.26330303151131 - 2.03153967267416*I, 1.39972236465328 - 2.15987975658400*I, -3.34006162924122 + 0.630455875109222*I), (0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0)]
[(1.46546709519949 - 0.674785622878032*I, -0.437903877881744 + 0.532465071895739*I, 5.40985782629016 + 0.439385681706405*I, -1.50885236545466 - 7.13061981677632*I, -6.43260316630102 + 5.03239662267916*I, 2.78243084728742 + 3.43525352209137*I), (1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0)]
[(-0.647267943036790 + 3.52776373156874*I, 0.178163820904679 - 0.971035059633004*I, 0.488200075553570 + 4.64772825679616*I, 6.68951911298972 + 3.36831826709030*I, 2.57976577287353 - 5.10924499816734*I, -4.24041925490428 - 2.09942427626858*I), (1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0)]
[(2.68557722142854 - 0.226258119727817*I, -3.01159162498927 + 2.14121697896776*I, 0.0863907554905661 + 3.97521860353228*I, -2.59918646593810 + 4.20147672326010*I, -1.72945196399177 + 1.19320749805255*I, -0.630110853876043 - 2.88190823756458*I), (0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0)]
[(-4.58617750891460 - 1.04374559123553*I, 2.78664545706765 - 2.16812823667867*I, -1.08036596669753 - 5.85052953005084*I, 3.50581154221697 - 4.80678393881533*I, 4.42220326502848 - 0.624495804067808*I, 1.96350629573302 + 4.88011522321732*I), (0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0)]
[(-0.549155276351355 - 3.77343571803568*I, 3.07453139067435 + 2.66506333641855*I, 0.261056242901644 - 2.83635877200128*I, -5.33885126209568 - 4.39304972680267*I, -1.58880360742722 + 3.54529468347404*I, 4.66333499810144 - 0.880231347055442*I), (1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0)]
[(1.46546709519934 - 0.674785622877913*I, -0.437903877881676 + 0.532465071895625*I, -5.40985782629017 - 0.439385681706451*I, 1.50885236545466 + 7.13061981677636*I, 6.43260316630094 - 5.03239662267912*I, -2.78243084728737 - 3.43525352209132*I), (1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0)]
[(4.47843437022081 + 5.26743241936374*I, -5.28347323371511 - 0.590530350994065*I, -2.83178822161366 + 0.306686995805059*I, -3.78178789444772 - 0.488332834346997*I, -0.687467663408076 + 1.33898894780663*I, 1.06757087292021 - 2.54289329041081*I), (0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0)]
[(-4.89227492330880 - 4.50740984257208*I, 5.61402350270044 + 0.386476126525400*I, 2.97411498856338 - 0.595332878921232*I, 4.91404296039694 - 0.367096811193229*I, 1.72437966791208 - 0.345171560615254*I, -1.62748953449541 + 3.06912870166932*I), (0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0)]
[(4.71844785465692e-14 - 8.09630140707895e-14*I, 1.97758476261356e-14 + 7.27196081129478e-14*I, 4.27306983102624 - 0.360003331022962*I, -1.36561251273118 - 6.82221457353863*I, -5.72679849017373 + 3.95111228330381*I, 2.81934117187869 + 3.23110562125778*I), (1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0)]
[(-1.94653865064586 + 5.29532808470873*I, 1.36993855241152 - 1.94554919285563*I, 0.0433394283386879 + 4.87038718421975*I, 5.11080723400154 + 3.40598805905512*I, 2.09372524740411 - 6.30470159630088*I, -3.55034265649307 - 1.49052357928306*I), (1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0)]
[(3.09307128825551 + 1.70266936304400*I, -1.63448595766906 - 0.371984623128363*I, -0.998492672204702 + 3.35020660129283*I, -1.17439329928731 + 4.30890671808021*I, 0.385035903708118 + 2.08509337966279*I, 1.24945005396101 - 1.71310875653443*I), (0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0)]
[(-5.11080723400153 - 3.40598805905508*I, 1.56046457750844 + 1.91546447977201*I, -0.0433394283387285 - 4.87038718421977*I, 1.94653865064595 - 5.29532808470869*I, 2.13706467574282 - 1.43431441208118*I, -0.576600098234340 + 3.34977889185309*I), (0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0)]
[(0.287934505916370 - 4.91931621322686*I, 2.75459427998553 + 3.24262549658848*I, 0.547373293533819 - 2.98331421064693*I, -4.58558990892919 - 4.81907279476843*I, -0.864738083314116 + 4.71302754977966*I, 4.10877965467048 - 0.788000922125267*I), (1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0)]
[(1.79076879592231 - 9.10069274902982*I, 2.41596052330847 + 4.81842357476073*I, -5.59990750499725 - 1.55669095480138*I, 1.02278233754188 - 1.02053655430975*I, -3.07453139067431 - 2.66506333641854*I, 0.658570867365922 - 2.15336023834223*I), (0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)]
[(2.04204724756886 - 5.70976677986063*I, 1.33549015110541 + 3.28725243158739*I, -4.37182698424672 - 1.10946172899949*I, 0.753777892427394 - 1.39833080048077*I, -3.11822611273257 - 0.879453225246039*I, 1.10033483056132 - 1.91835191497047*I), (1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)]
[(3.00130226630669 - 9.16849410516450*I, -0.224159286592153 + 4.06264180966023*I, -6.00271036854991 + 0.0432328286421588*I, 3.44972667542755 + 0.999977657201840*I, -1.78093557553942 - 5.08746886690957*I, -2.00509486213163 - 1.02482705724925*I), (0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)]
[(3.78147723696169 - 6.76440004709448*I, -1.53733584080279 + 2.85190648130444*I, -4.08985216703445 + 0.741244830562961*I, 3.67248085145898 + 0.975193632151027*I, -1.43255180100432 - 3.24612966933183*I, -2.14356970206433 - 0.543985056236779*I), (1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0)]
[(2.01981689933562 - 7.98122047440329*I, 0.640081831363268 + 3.81546136367098*I, -4.84298644220348 - 0.986961269177405*I, 1.40927615709249 - 0.0350499130422207*I, -2.29576428100350 - 3.11398724059289*I, -0.403760264917352 - 0.952991368452026*I), (0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0)]
[(2.32509162532634 - 4.80264194029276*I, 0.00765687746734400 + 2.61602772088451*I, -3.19359421466577 + 0.154768581623900*I, 2.00012623482285 - 0.373744007183285*I, -1.87402627071915 - 1.82529044287843*I, -0.340279145438099 - 0.803157508659469*I), (1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0)]
[(4.21847619306489 - 10.4207945042385*I, -1.64558708423319 + 4.06505194264580*I, -6.35574256159275 - 2.57288910883167*I, -6.30606677987089e-14 + 7.33857419277228e-14*I, -4.06505194264586 - 1.64558708423325*I, 1.17683640610267e-13 + 5.69544411632705e-14*I), (0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0)]
[(4.67201120766803 - 7.84141424818414*I, -2.54847605407849 + 2.92576808459976*I, -5.00859373460415 - 1.89392913166661*I, 6.92779167366098e-14 - 8.02691246803988e-14*I, -3.87466862885877 - 0.204431161057696*I, -9.39248678832882e-14 + 3.71924713249427e-15*I), (1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0)]
[(0.300464715350273 - 8.82610932657771*I, 4.53587868027855 + 6.12422267601524*I, -4.58045664068910 - 0.784571990586058*I, 1.11022302462516e-14 + 8.31557045444242e-14*I, -2.36708269576211 - 3.56766412980698*I, 8.21565038222616e-14 + 1.17683640610267e-14*I), (0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0)]
[(0.398677781019821 - 4.22934049090469*I, 2.82524393412191 + 4.18686764906781*I, -3.66275065315845 - 0.685490879247549*I, -4.08562073062058e-14 - 4.27435864480685e-14*I, -2.76615287971557 - 1.46782835551315*I, 3.90798504668055e-14 + 5.81756864903582e-14*I), (1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0)]
[(1.36315667962539 - 9.21106207503227*I, 3.92395269770347 + 5.28710937732875*I, -6.49684180653519 + 1.06863318426392*I, 2.71422026849726 + 2.43178986388938*I, -1.06863318426391 - 6.49684180653503*I, -2.85531951343949 + 1.20973242920620*I), (0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0)]
[(1.65400534669933 - 6.32330812367647*I, 2.59465549447246 + 3.78945394090680*I, -4.77581902650912 + 1.28960792060171*I, 3.27607745061825 + 2.76695585738610*I, -0.917418707075936 - 4.50006013528237*I, -3.56723888502584 + 1.51135609924911*I), (1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0)]
[(0.966098895024062 - 8.39260745520058*I, 2.93422913520635 + 5.19366188998649*I, -4.90043508771917 - 0.0275823417388243*I, 0.911623994197151 + 1.28571202688765*I, -1.40048200992538 - 4.17152895576744*I, -0.732997220407610 + 0.867869163410264*I), (0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0)]
[(0.939826466284130 - 4.62352524163657*I, 1.82925995944144 + 3.84399736986941*I, -3.65340560733142 + 0.662143253541533*I, 1.94915166765649 + 1.24593611799472*I, -1.27967774110927 - 2.89972054042739*I, -1.21905614487941 + 0.709507592990752*I), (1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0)]
[(1.79076879592231 - 9.10069274902989*I, 2.41596052330847 + 4.81842357476073*I, -5.59990750499725 - 1.55669095480144*I, -1.02278233754185 + 1.02053655430979*I, -3.07453139067439 - 2.66506333641855*I, -0.658570867365878 + 2.15336023834230*I), (0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0)]
[(2.04204724756892 - 5.70976677986064*I, 1.33549015110540 + 3.28725243158733*I, -4.37182698424685 - 1.10946172899961*I, -0.753777892427433 + 1.39833080048084*I, -3.11822611273265 - 0.879453225245890*I, -1.10033483056127 + 1.91835191497045*I), (1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0)]
[(1.36315667962537 - 9.21106207503232*I, 3.92395269770338 + 5.28710937732886*I, -6.49684180653514 + 1.06863318426380*I, -2.71422026849719 - 2.43178986388926*I, -1.06863318426401 - 6.49684180653504*I, 2.85531951343955 - 1.20973242920635*I), (0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0)]
[(1.65400534669947 - 6.32330812367654*I, 2.59465549447236 + 3.78945394090680*I, -4.77581902650924 + 1.28960792060177*I, -3.27607745061832 - 2.76695585738611*I, -0.917418707075736 - 4.50006013528230*I, 3.56723888502593 - 1.51135609924899*I), (1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0)]
[(1.70627949036999 - 8.01865776672956*I, 0.916391722811576 + 4.18228813474769*I, -5.30534359406390 + 1.59491011090128*I, 1.77635683940025e-14 - 5.81756864903582e-14*I, -1.24434021058361 - 7.51877092535411*I, -6.35047570085590e-14 + 1.90958360235527e-14*I), (0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0)]
[(2.92520086949873 - 6.11643558250010*I, -0.869734501946276 + 3.00826922520757*I, -2.27317206237730 + 2.28651786402019*I, 1.95399252334028e-14 + 1.57651669496772e-14*I, -1.04251601292734 - 4.94216798185707*I, -7.54951656745106e-15 + 3.55271367880050e-15*I), (1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0)]
[(1.36647384746081 - 7.44760640638590*I, 2.02260514100931 + 3.90794986309882*I, -5.01130917704269 + 0.576707729002804*I, -1.42287303595746 - 1.62642300496054*I, -1.68998287303855 - 5.72082007532388*I, 1.13337217284438 + 0.0771318854043013*I), (0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0)]
[(1.82413118127767 - 5.10045183007750*I, 1.19297397737538 + 2.93645490736240*I, -2.48627443481924 + 1.44704622274607*I, -0.896912489992717 - 1.88476724411974*I, -1.48903546475798 - 3.98814257060497*I, 1.35772293505012 - 0.382213736695418*I), (1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0)]
[(3.00130226630676 - 9.16849410516453*I, -0.224159286592155 + 4.06264180966021*I, -6.00271036855017 + 0.0432328286421826*I, -3.44972667542758 - 0.999977657202052*I, -1.78093557553924 - 5.08746886690941*I, 2.00509486213145 + 1.02482705724932*I), (0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0)]
[(3.78147723696184 - 6.76440004709451*I, -1.53733584080291 + 2.85190648130436*I, -4.08985216703456 + 0.741244830562940*I, -3.67248085145920 - 0.975193632151054*I, -1.43255180100429 - 3.24612966933180*I, 2.14356970206443 + 0.543985056236960*I), (1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0)]
[(0.966098895023918 - 8.39260745520050*I, 2.93422913520647 + 5.19366188998646*I, -4.90043508771908 - 0.0275823417387930*I, -0.911623994197148 - 1.28571202688770*I, -1.40048200992543 - 4.17152895576761*I, 0.732997220407566 - 0.867869163410299*I), (0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0)]
[(0.939826466284128 - 4.62352524163660*I, 1.82925995944148 + 3.84399736986942*I, -3.65340560733139 + 0.662143253541541*I, -1.94915166765649 - 1.24593611799460*I, -1.27967774110930 - 2.89972054042745*I, 1.21905614487945 - 0.709507592990815*I), (1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0)]
[(1.36647384746074 - 7.44760640638590*I, 2.02260514100939 + 3.90794986309888*I, -5.01130917704269 + 0.576707729002812*I, 1.42287303595748 + 1.62642300496054*I, -1.68998287303859 - 5.72082007532384*I, -1.13337217284440 - 0.0771318854042915*I), (0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0)]
[(1.82413118127768 - 5.10045183007755*I, 1.19297397737536 + 2.93645490736244*I, -2.48627443481924 + 1.44704622274610*I, 0.896912489992767 + 1.88476724411969*I, -1.48903546475795 - 3.98814257060504*I, -1.35772293505024 + 0.382213736695431*I), (1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0)]
[(1.43651520339488 - 7.58163316817911*I, 1.66980318864216 + 3.94121998635798*I, -4.77612158067899 - 0.300806804536893*I, 1.19904086659517e-14 + 3.98570065840431e-14*I, -1.66980318864207 - 3.94121998635805*I, -1.90958360235527e-14 + 8.21565038222616e-14*I), (0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0)]
[(1.45956975363434 - 4.61966015829123*I, 1.17760952712559 + 3.28913015195336*I, -2.79035532630808 + 0.968990097771324*I, -2.44249065417534e-14 + 3.55271367880050e-14*I, -1.54372739641662 - 3.13401453098393*I, 5.55111512312578e-14 + 4.25215418431435e-14*I), (1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0)]
[(2.01981689933556 - 7.98122047440330*I, 0.640081831363382 + 3.81546136367102*I, -4.84298644220342 - 0.986961269177554*I, -1.40927615709265 + 0.0350499130422155*I, -2.29576428100370 - 3.11398724059298*I, 0.403760264917440 + 0.952991368452273*I), (0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0)]
[(2.32509162532642 - 4.80264194029277*I, 0.00765687746728277 + 2.61602772088446*I, -3.19359421466579 + 0.154768581623839*I, -2.00012623482293 + 0.373744007183299*I, -1.87402627071918 - 1.82529044287842*I, 0.340279145438178 + 0.803157508659536*I), (1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0)]
[(-7.07180134587080 + 4.21534889332000*I, 2.24533240013570 - 3.15054480707827*I, -2.72662154827272 - 4.12239556068034*I, 1.02129275843683 + 0.971724696052492*I, 0.578571003248261 - 3.82527198545512*I, 0.388365037747952 - 0.959368280341428*I), (1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)]
[(-6.45346239404848 + 6.02854111858552*I, 1.12312881024245 - 7.53782995717131*I, -2.68409577668976 - 3.79364812643462*I, 2.75335310107039e-14 + 3.10862446895044e-15*I, 0.848939273379833 - 4.19649972498528*I, -5.24025267623074e-14 - 8.88178419700125e-16*I), (1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0)]
[(-7.70142631546825 + 5.16889679720026*I, 1.69879791523212 - 5.11548205345276*I, -2.85898584044915 - 5.06047930115284*I, 1.44484464455488 + 0.00158800855248531*I, -0.289537637843494 - 4.05850635278992*I, 1.98833555307554 - 1.05697570066300*I), (1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0)]
[(-6.61760472337742 + 5.25133456344079*I, 1.59766022253997 - 5.74728686065916*I, -3.44562722040616 - 3.48463454217521*I, -0.264520184676177 + 1.55375120105442*I, 1.95942608639119 - 3.94000673868729*I, -1.13198347577127 + 0.0953688654890930*I), (1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0)]
[(1.38486270760851 - 7.54783005347360*I, 1.05559797041122 + 3.52706138547767*I, -5.89194136604002 - 0.825174734915568*I, 2.39588271760912 + 1.31888201743355*I, -2.13999596266962 - 4.80534065858169*I, -1.08439799225803 - 1.27827927310408*I), (0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0)]
[(1.54230524648398 - 9.68689916203284*I, 1.96350629573299 + 4.88011522321747*I, -4.58617750891455 - 1.04374559123536*I, 0.883140329035436 - 0.970414306833552*I, -1.79953205184682 - 3.21187382791427*I, -0.163974243886164 - 1.66824139530322*I), (0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0)]
[(2.09836029272428 - 8.88326236346305*I, -0.204431161057573 + 3.87466862885883*I, -4.91564616358439 - 2.12353515358945*I, 8.61533067109121e-14 - 4.32986979603811e-15*I, -2.92576808459963 - 2.54847605407855*I, -8.17124146124115e-14 - 5.35127497869325e-14*I), (0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0)]
[(2.09947106786836 - 8.31547556979625*I, 0.377983926404712 + 3.49010699962159*I, -5.18993595083221 - 1.57687346129510*I, 0.511249041760373 + 0.340710978072982*I, -2.24435331965651 - 2.69936972161553*I, -0.400374952436757 - 0.945001048814620*I), (0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0)]
[(-8.60534553992673 + 4.36086317013466*I, 3.03122612475792 - 2.71421702152741*I, -4.27512743340332 - 4.21398698079783*I, 1.73223414299226 + 3.14641610787760*I, 2.33807211254686 - 4.85669535718728*I, -0.693154012210968 - 2.14247833565993*I), (1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0)]
[(-7.70142631546821 + 5.16889679720029*I, 1.69879791523206 - 5.11548205345283*I, -2.85898584044919 - 5.06047930115282*I, -1.44484464455482 - 0.00158800855239116*I, -0.289537637843467 - 4.05850635278994*I, -1.98833555307562 + 1.05697570066295*I), (1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0)]
[(-10.3515275816888 + 4.38570133690853*I, 4.03803158081471 - 1.71082000822619*I, -2.67488132868235 - 6.31349600087407*I, 1.66533453693773e-14 + 4.92939022933570e-14*I, -1.71082000822612 - 4.03803158081475*I, -2.09832151654155e-14 + 4.88498130835069e-15*I), (1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0)]
[(-7.47710178716838 + 5.54930712320261*I, 0.963897331982885 - 6.51320445518547*I, -5.34959866889115 - 3.83832312650326*I, 0.199708454311424 + 3.63877866066495*I, 3.83832312650324 - 5.34959866889117*I, -2.87442579452046 - 1.16360578629434*I), (1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0)]
[(0.533260669895581 - 8.22016607607304*I, 2.97374255825876 + 4.84030247113630*I, -4.86767168992542 + 0.168291263468162*I, 1.61307409648764 + 1.62873012966743*I, -1.40864293543001 - 5.50339875852644*I, -1.56509962282875 + 0.663096287390185*I), (0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0)]
[(0.996207404175283 - 10.1933211624139*I, 5.23066225096694 + 6.08744652411163*I, -4.55807855525390 + 0.0183834285948172*I, -2.04281036531029e-14 + 2.38697950294409e-14*I, -1.22047252670408 - 4.03779240961283*I, -3.64153152077051e-14 + 4.99600361081320e-14*I), (0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0)]
[(1.54230524648402 - 9.68689916203276*I, 1.96350629573294 + 4.88011522321734*I, -4.58617750891452 - 1.04374559123561*I, -0.883140329035511 + 0.970414306833517*I, -1.79953205184705 - 3.21187382791413*I, 0.163974243886165 + 1.66824139530322*I), (0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0)]
[(0.990095542056736 - 8.10697909709031*I, 3.14594420725902 + 4.59232453795624*I, -4.39656678086534 - 0.461615340266122*I, 0.0668648615244198 + 0.686154464640467*I, -1.71246258506272 - 3.51357454681719*I, -0.625961092361500 + 0.827232745765093*I), (0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0)]
[(-6.23249591741742 + 4.30001006971028*I, 1.33314003786375 - 4.19353565960470*I, -3.95132464764990 - 3.13573675576868*I, 0.143931563392408 - 2.15617790837843*I, 2.85023231959493 - 5.24022901882430*I, 0.746874669811244 + 0.855955628241358*I), (1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0)]
[(-6.61760472337741 + 5.25133456344069*I, 1.59766022253996 - 5.74728686065915*I, -3.44562722040617 - 3.48463454217517*I, 0.264520184676155 - 1.55375120105436*I, 1.95942608639132 - 3.94000673868738*I, 1.13198347577130 - 0.0953688654889935*I), (1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0)]
[(-7.47710178716833 + 5.54930712320273*I, 0.963897331982783 - 6.51320445518562*I, -5.34959866889126 - 3.83832312650326*I, -0.199708454311598 - 3.63877866066511*I, 3.83832312650337 - 5.34959866889117*I, 2.87442579452052 + 1.16360578629432*I), (1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0)]
[(-6.37679386728627 + 4.34525458409018*I, 1.60613422056591 - 3.96759253643740*I, -3.16452542615443 - 3.58993048878463*I, 5.35127497869325e-14 + 3.24185123190546e-14*I, 1.60613422056592 - 3.96759253643737*I, -1.16573417585641e-14 - 1.42108547152020e-14*I), (1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0)]
[(1.13219792855646 - 6.94733251068760*I, 2.05174905313243 + 3.68559989072825*I, -7.28126070990504 + 1.61720583785051*I, -1.13686837721616e-13 - 9.72555369571637e-14*I, -0.734607318400627 - 7.99232036741284*I, 1.15463194561016e-13 + 1.02140518265514e-13*I), (0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0)]
[(0.533260669895569 - 8.22016607607297*I, 2.97374255825874 + 4.84030247113620*I, -4.86767168992545 + 0.168291263467951*I, -1.61307409648769 - 1.62873012966760*I, -1.40864293543019 - 5.50339875852633*I, 1.56509962282867 - 0.663096287390045*I), (0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0)]
[(1.38486270760850 - 7.54783005347357*I, 1.05559797041114 + 3.52706138547779*I, -5.89194136603989 - 0.825174734915140*I, -2.39588271760913 - 1.31888201743347*I, -2.13999596266915 - 4.80534065858197*I, 1.08439799225810 + 1.27827927310411*I), (0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0)]
[(1.39385580697411 - 7.15398772863808*I, 1.33290778524913 + 3.67438308254641*I, -5.40208267304032 + 0.526425941228117*I, -1.47614101861693 - 0.651104551598253*I, -1.11070695780511 - 5.45460719676350*I, 1.02972135727879 + 0.125758622687033*I), (0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0)]
[(-6.87656908110879 + 4.46352548462849*I, 2.30933749953283 - 3.60531110237936*I, -4.87921618668848 - 2.62367267708596*I, 4.13002965160558e-14 + 4.70734562441066e-14*I, 4.43669250649937 - 6.19645530851287*I, 4.06341627012807e-14 - 9.68114477473137e-14*I), (1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0)]
[(-7.07180134587085 + 4.21534889332007*I, 2.24533240013570 - 3.15054480707832*I, -2.72662154827278 - 4.12239556068035*I, -1.02129275843673 - 0.971724696052319*I, 0.578571003248280 - 3.82527198545519*I, -0.388365037747905 + 0.959368280341456*I), (1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0)]
[(-8.60534553992674 + 4.36086317013468*I, 3.03122612475789 - 2.71421702152743*I, -4.27512743340329 - 4.21398698079783*I, -1.73223414299230 - 3.14641610787765*I, 2.33807211254683 - 4.85669535718731*I, 0.693154012210931 + 2.14247833565991*I), (1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0)]
[(-6.23249591741727 + 4.30001006971025*I, 1.33314003786366 - 4.19353565960467*I, -3.95132464764985 - 3.13573675576864*I, -0.143931563392388 + 2.15617790837834*I, 2.85023231959492 - 5.24022901882415*I, -0.746874669811268 - 0.855955628241480*I), (1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0)]
[(1.39385580697426 - 7.15398772863822*I, 1.33290778524911 + 3.67438308254648*I, -5.40208267304046 + 0.526425941228324*I, 1.47614101861703 + 0.651104551598175*I, -1.11070695780479 - 5.45460719676364*I, -1.02972135727897 - 0.125758622687119*I), (0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0)]
[(0.990095542056787 - 8.10697909709021*I, 3.14594420725898 + 4.59232453795619*I, -4.39656678086531 - 0.461615340266220*I, -0.0668648615244400 - 0.686154464640537*I, -1.71246258506275 - 3.51357454681716*I, 0.625961092361424 - 0.827232745764965*I), (0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0)]
[(2.09947106786834 - 8.31547556979623*I, 0.377983926404742 + 3.49010699962152*I, -5.18993595083218 - 1.57687346129525*I, -0.511249041760395 - 0.340710978072936*I, -2.24435331965672 - 2.69936972161550*I, 0.400374952436816 + 0.945001048814713*I), (0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0)]
[(1.25559975813712 - 6.84331633564418*I, 1.51135609924903 + 3.56723888502586*I, -4.27831195663511 - 0.291161434407469*I, 3.90798504668055e-14 - 6.58362253602718e-14*I, -1.51135609924899 - 3.56723888502592*I, -7.50510764646606e-14 - 1.59872115546023e-14*I), (0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0)]
[(1.36514445965044 + 2.41634120162668*I, 1.24662792989145 - 4.10300462875545*I, -2.12496253997123 + 2.79432512803131*I, -3.49010699962168 + 0.377983926404710*I, 0.848451720982336 + 1.74777721977524*I, -4.82536857017467 - 2.47745499427299*I), (0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)]
[(-3.21187382791420 + 1.79953205184679*I, 4.25561941914968 - 6.38570956076150*I, -1.66824139530318 + 0.163974243886120*I, -4.88011522321729 + 1.96350629573306*I, 2.63865570213685 + 0.719166085149298*I, -4.80678393881543 - 3.50581154221709*I), (1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0)]
[(1.33549015110553 + 3.28725243158737*I, 2.04204724756875 - 5.70976677986075*I, -1.10033483056132 + 1.91835191497057*I, -3.11822611273270 - 0.879453225246117*I, -0.753777892427308 + 1.39833080048076*I, -4.37182698424683 - 1.10946172899949*I), (0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0)]
[(-2.54847605407865 + 2.92576808459966*I, 4.67201120766814 - 7.84141424818403*I, 4.71844785465692e-14 - 1.09912079437890e-14*I, -3.87466862885864 - 0.204431161057526*I, -6.66133814775094e-14 - 1.52378110129803e-13*I, -5.00859373460419 - 1.89392913166682*I), (1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0)]
[(-1.69806173487847 - 9.66081296751276*I, -1.88468330867940 + 4.91109462250996*I, -4.56877908536887 + 1.11744649607538*I, 0.898649266868095 + 0.956070218568256*I, -1.74758854024808 + 3.24042950641688*I, -0.137094768431263 + 1.67066511609308*I), (0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0)]
[(-1.93705532085638 - 9.07068233798514*I, -2.33807211254688 + 4.85669535718738*I, -5.57411941516869 + 1.64664614860710*I, 1.03908013078125 + 1.00393777221756*I, -3.03122612475808 + 2.71421702152730*I, 0.693154012210973 + 2.14247833566011*I), (1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0)]
[(-2.23307580382615 - 8.28059690910387*I, -0.321745183376269 + 3.49574008679162*I, -1.64439601072549 + 2.63858869305101*I, 4.52096218130436 - 1.34947195753064*I, -2.43800646872261 - 1.32606510279853*I, -2.75975165209883 + 2.16967498399326*I), (0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0)]
[(-1.77468341263546 - 6.68319838076163*I, -0.857452923255626 + 3.24532884764840*I, -3.05219250486387 + 4.17518893267121*I, 5.41842907404372 - 1.08461474834881*I, -4.42413370030093 - 2.67864195295093*I, -2.28914505128124 + 2.64085593081216*I), (1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0)]
[(2.74952210033625 + 4.38043490192567*I, 1.37598623933207 - 7.49945119710182*I, -2.60365905304478 + 2.33136540435191*I, -3.23110347024880 + 0.909590682408065*I, 1.60642008298355 + 3.10382338899909*I, -3.47980061818236 - 2.57644644328659*I), (0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0)]
[(-2.66506333641864 + 3.07453139067424*I, 4.22175429122001 - 8.67443889567153*I, -2.15336023834219 - 0.658570867365946*I, -4.81842357476060 + 2.41596052330835*I, 3.17389679265198 + 1.68135320490767*I, -4.28226917426915 - 4.20672931923083*I), (1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0)]
[(2.41596052330843 + 4.81842357476062*I, 1.79076879592228 - 9.10069274902991*I, -0.658570867365893 + 2.15336023834237*I, -3.07453139067407 - 2.66506333641863*I, -1.02278233754165 + 1.02053655430960*I, -5.59990750499739 - 1.55669095480146*I), (0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0)]
[(-1.64558708423323 + 4.06505194264593*I, 4.21847619306491 - 10.4207945042387*I, -9.62563362350011e-14 - 2.42583730880597e-14*I, -4.06505194264581 - 1.64558708423321*I, 5.77315972805081e-14 + 4.71844785465692e-14*I, -6.35574256159277 - 2.57288910883165*I), (1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0)]
[(-2.19495782580900 - 6.27017605597617*I, 2.15987975658385 + 1.39972236465328*I, -3.52588548492366 + 1.54748992439953*I, 1.40108379756488 + 1.92324140227009*I, -1.52942388147473 + 1.94033926458792*I, 0.630455875109127 + 3.34006162924114*I), (0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0)]
[(-2.53363149777757 - 5.98010541902710*I, 0.844543832592499 + 1.99336847300902*I, -4.88688628254200 + 2.07045999090760*I, 0.929860085022821 + 2.19473958160820*I, -2.83339661627704 + 1.20044420786545*I, 1.60377141275485 + 3.78536583741889*I), (1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0)]
[(-3.44565027512688 - 6.42038346109601*I, 4.43168431693806 + 0.553218620017666*I, -1.74758854024800 + 3.24042950641704*I, 5.46742835223724 - 0.161376277507242*I, -2.82119054512117 - 2.12298301034170*I, -1.88468330867944 + 4.91109462251021*I), (0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0)]
[(-2.85898584044915 - 5.06047930115275*I, 2.56944820260566 + 1.00197294836292*I, -3.14364255978697 + 5.11389404490025*I, 6.00262840023604 - 0.0534147437474261*I, -4.84732139352479 - 4.00350360048987*I, -1.69879791523206 + 5.11548205345281*I), (1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0)]
[(0.584932313759771 + 1.43978611083683*I, 0.894397776231190 - 2.50082495240292*I, 0.909590682408108 + 3.23110347024898*I, -5.47755125522133 + 5.16828387695267*I, -3.68875570275908 + 0.166633972146688*I, -3.44367466382433 - 5.91682569908056*I), (0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0)]
[(-4.03779240961284 + 1.22047252670406*I, 4.01940898101793 - 5.77855108195797*I, -5.32907051820075e-14, -6.08744652411156 + 5.23066225096700*I, -2.66453525910038e-15 - 9.54791801177635e-15*I, -4.10587463830227 - 6.22686965514219*I), (1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0)]
[(0.424940900489005 + 1.98987807898464*I, 1.49052357928301 - 3.55034265649315*I, 1.43431441208111 + 2.13706467574294*I, -4.84030247113618 + 2.97374255825862*I, -4.87038718421976 + 0.0433394283386224*I, -3.37986360493677 - 3.50700322815432*I), (0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0)]
[(-3.21187382791420 + 1.79953205184698*I, 4.25561941914965 - 6.38570956076148*I, 1.66824139530319 - 0.163974243886084*I, -4.88011522321737 + 1.96350629573301*I, -2.63865570213674 - 0.719166085149376*I, -4.80678393881538 - 3.50581154221697*I), (1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0)]
[(-0.665533944334218 - 8.21051532056408*I, -2.89542960981454 + 4.88755155364070*I, -1.52942388147469 + 1.94033926458788*I, -2.12480168735883 + 3.47073132666969*I, -1.99646160344891 - 0.392849340188419*I, 2.15987975658396 + 1.39972236465330*I), (0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0)]
[(-1.49654697972021 - 7.47632620516475*I, -2.67864195295095 + 4.42413370030091*I, -3.43786953311315 + 2.63213633589105*I, -1.55624118246330 + 3.12928402276245*I, -3.24532884764840 - 0.857452923255647*I, 2.64085593081214 + 2.28914505128129*I), (1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0)]
[(-1.50885236545459 - 7.13061981677628*I, -1.27357848183283 + 3.69536629468491*I, 1.29059749505032 + 2.60898460646167*I, 1.73477183181289 + 0.962474287531289*I, -3.09651499122909 - 3.30218337963018*I, -0.758258480704217 + 1.77958046139166*I), (0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0)]
[(-1.66022561115997 - 5.16387606422986*I, -1.07492771287941 + 2.96327273527107*I, -1.37922750330300 + 4.50972524357107*I, 3.03945311446295 + 0.654150820658815*I, -5.13868727981195 - 4.69056523913997*I, -0.743308344612517 + 2.67391415404862*I), (1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0)]
[(1.12249626032034 + 2.94558263117578*I, 1.57687346129521 - 5.18993595083228*I, 0.786261280126676 + 2.66160053309392*I, -5.06250446303758 + 4.77268873739502*I, -3.02852752775879 + 0.703000387478437*I, -1.45165406646347 - 4.48693556335386*I), (0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0)]
[(-3.56766412980685 + 2.36708269576221*I, 4.35223612039298 - 6.94753933645111*I, -7.50510764646606e-14 + 1.08024700296028e-13*I, -6.12422267601523 + 4.53587868027849*I, -6.12843109593086e-14 + 9.19264664389630e-14*I, -2.70188665056238 - 4.83634339562878*I), (1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0)]
[(0.909590682408112 + 3.23110347024905*I, 1.66685576087843 - 6.71090408843134*I, 2.33136540435183 + 2.60365905304477*I, -4.38043490192598 + 2.74952210033621*I, -5.43518879335103 - 0.997238970061273*I, -3.11901629517605 - 4.12550833966815*I), (0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0)]
[(-2.66506333641859 + 3.07453139067422*I, 4.22175429121999 - 8.67443889567155*I, 2.15336023834229 + 0.658570867365963*I, -4.81842357476086 + 2.41596052330848*I, -3.17389679265203 - 1.68135320490782*I, -4.28226917426904 - 4.20672931923083*I), (1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0)]
[(-0.700884078472569 - 5.42471903404537*I, -0.351416575566721 + 2.09102210401395*I, -1.43697263033821 + 1.35399508983803*I, -0.0332554007321431 + 2.59666991585552*I, -1.62828526462665 + 0.398251180363553*I, 1.27686868905992 + 1.69277092365041*I), (0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0)]
[(-1.64664614860716 - 5.57411941516882*I, -1.06757087292023 + 2.54289329041093*I, -3.51925588502168 + 1.64567594361177*I, 0.262532009425894 + 2.13400877795874*I, -2.83178822161373 + 0.306686995805051*I, 1.76421734869354 + 2.23620629460591*I), (1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0)]
[(-1.72605847724703 - 5.14130339851180*I, 1.74843812075624 + 1.16520915163333*I, 0.356802454730158 + 1.90946192216787*I, 3.25012346002389 + 1.26740666828049*I, -3.04567429423988 - 2.09245366976955*I, -0.583631264023354 + 2.89167932619960*I), (0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0)]
[(-1.75311076089678 - 4.13785002696287*I, 0.584370253632347 + 1.37928334232101*I, -1.93383417758890 + 3.53076623608700*I, 4.51556690451332 + 0.743522759380155*I, -4.85568544575005 - 3.36565047551773*I, -0.826374509996962 + 3.00677901971687*I), (1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0)]
[(1.40864293543014 + 5.50339875852625*I, -6.27631462535550 - 5.33510749505818*I, -1.56509962282863 + 0.663096287390189*I, 2.97374255825870 + 4.84030247113613*I, -0.0479744736589630 - 2.29182641705760*I, -3.50700322815432 + 3.37986360493676*I), (1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0)]
[(6.02012110711098 + 2.43702508089830*I, -2.00670703570362 - 0.812341693632825*I, -1.99151412952677 + 4.91958672901919*I, -2.20942561276834 - 0.894404869419456*I, -1.15467172134274 + 2.85235620097841*I, -3.81069549434291 - 1.54262021147862*I), (0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0)]
[(2.13999596266930 + 4.80534065858195*I, -8.03193732870935 - 5.63051539349732*I, -1.08439799225827 - 1.27827927310406*I, 1.05559797041124 + 3.52706138547773*I, -1.31148472535092 - 0.0406027443294863*I, -2.44046067801973 + 4.02076866799588*I), (1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0)]
[(5.10585229550437 + 2.77714297971460*I, -1.04321048584427 - 2.55298369312246*I, -1.32482108166601 + 3.65215832039296*I, -1.69461024214989 - 1.32333391386273*I, -1.78551619995180 + 2.21923710882278*I, -2.82872668579611 - 0.333746584299659*I), (0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0)]
[(-2.08286093197715 - 7.05076532067972*I, -0.583631264023299 + 2.89167932619960*I, -2.68887183950970 - 0.182991747601646*I, 0.561251620514159 + 1.08441492067884*I, 0.356802454730076 + 1.90946192216786*I, -0.940433718753489 + 0.982217404031717*I), (0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0)]
[(-5.67615034983649 + 2.13370823866688*I, 3.30832739468648 + 1.28239320890428*I, 1.17970313255349 + 4.35339833088426*I, 1.38601394970344 - 0.776192933434001*I, 0.929541814247407 + 3.10366301023310*I, 1.90038819440499 - 1.13107715014650*I), (1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0)]
[(-3.31476986163346 - 7.82381858994477*I, 1.04765901547451 + 2.47277923456006*I, -7.02216063075412e-14 + 3.00870439673417e-14*I, 2.25009183294143 - 0.953311545761972*I, 3.53050921830800e-14 + 4.84057238736568e-14*I, -2.56417597688299 + 1.08638168822315*I), (0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0)]
[(-3.52588548492368 + 1.54748992439958*I, 1.99646160344889 + 0.392849340188316*I, 3.56096355414881 + 3.32296376692331*I, -0.0350780692251706 - 4.87045369132289*I, -2.89542960981454 + 4.88755155364073*I, 2.15987975658392 + 1.39972236465329*I), (1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0)]
[(1.06863318426391 + 6.49684180653501*I, -7.56547499079901 - 5.42820862227104*I, -2.85531951343945 + 1.20973242920628*I, 3.92395269770347 + 5.28710937732859*I, 0.141099244942298 - 3.64152229309552*I, -5.28710937732888 + 3.92395269770345*I), (1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0)]
[(7.78364594408946 + 5.04423603826735*I, -1.78093557553934 - 5.08746886690953*I, -2.77714297971462 + 5.10585229550440*I, -1.44463181329615 + 0.0248494000472390*I, -0.224159286592138 + 4.06264180966018*I, -2.00509486213149 - 1.02482705724934*I), (0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0)]
[(1.78093557553930 + 5.08746886690941*I, -7.78364594408936 - 5.04423603826728*I, -2.00509486213144 - 1.02482705724933*I, -0.224159286592127 + 4.06264180966009*I, -1.44463181329610 + 0.0248494000472710*I, -2.77714297971461 + 5.10585229550431*I), (1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0)]
[(6.34477947575911 + 4.22834244031008*I, -1.23424905105634 - 5.02242082966107*I, -0.569739407582884 + 4.29214231181516*I, -1.11230925947226 - 3.31316664603568*I, -2.90110481193472 + 1.68848325877012*I, -3.48603712569466 + 0.248697147933242*I), (0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0)]
[(-2.32916934309917 - 5.02646785368181*I, 2.71384131939808 + 0.338775833812388*I, -1.62828526462660 + 0.398251180363487*I, 1.40371722960602 + 1.24267482601743*I, 0.191312634288462 + 0.955743909474494*I, -0.351416575566764 + 2.09102210401400*I), (0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0)]
[(-5.93858457248300 + 2.97760993172129*I, 2.52534637118818 + 0.496919476915732*I, 1.45651203751266 + 3.56443069837166*I, 2.34440386761929 - 0.407018187181127*I, -0.251022838211117 + 2.45785300732639*I, 2.77636920939932 - 1.96093353041049*I), (1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0)]
[(-4.19141942925793 - 6.66302539616447*I, 5.68576524150760 - 0.147767559746271*I, -5.00710584105946e-14 - 4.40758540776187e-14*I, 2.93050767903958 - 0.0170978623178026*I, -5.55111512312578e-14 + 4.97379915032070e-14*I, -1.36600572833972 + 2.94721228905285*I), (0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0)]
[(-3.94407590302996 + 2.72115157770661*I, 1.44750282657313 - 0.998681236646175*I, 3.46254675183484 + 2.34814516060279*I, 0.345090182690733 - 4.24067477228154*I, -3.62764408370289 + 4.30195561195409*I, 3.33699211215409 + 0.965793360779042*I), (1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0)]
[(1.71246258506264 + 3.51357454681723*I, -6.10902936592814 - 3.97518988708343*I, -0.625961092361417 + 0.827232745764986*I, 3.14594420725899 + 4.59232453795625*I, 0.559096230836956 - 1.51338721040559*I, -4.13603974931584 + 3.51465455913408*I), (1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0)]
[(5.59990750499733 + 1.55669095480146*I, -2.52537611432303 + 1.10837238161714*I, 1.39317818576649 + 5.83896012907051*I, -4.20672931923058 + 4.28226917426895*I, -6.25847837236317 + 0.596669283540856*I, -2.41596052330846 - 4.81842357476070*I), (0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0)]
[(2.24435331965659 + 2.69936972161550*I, -7.43428927048880 - 4.27624318291064*I, -0.400374952436750 - 0.945001048814617*I, 0.377983926404678 + 3.49010699962150*I, -0.110874089323601 + 0.604290070741660*I, -2.47745499427305 + 4.82536857017469*I), (1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0)]
[(4.16553832079958 + 1.68626530639718*I, -1.38851277359989 - 0.562088435465724*I, 1.12920148765819 + 3.86405600898502*I, -3.71873796420704 + 2.66723799395858*I, -5.81336238034090 + 1.05361383165639*I, -1.54177881455281 - 2.71044885418970*I), (0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0)]
[(-0.892196712761104 - 6.38046294351983*I, -1.78838920590489 + 3.44501719385199*I, 3.37507799486048e-14 - 6.58639809358874e-14*I, -1.66154066535883 + 2.99492109621883*I, -9.42579347906758e-14 + 7.71605002114484e-15*I, 1.08555605477133 + 0.737027014175969*I), (0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0)]
[(-4.08240247944799 + 1.31252359025262*I, 2.43800646872247 + 1.32606510279840*I, 2.55482098720235 + 4.78485682231195*I, 1.76121052920541 + 0.820203026462840*I, -0.321745183376529 + 3.49574008679180*I, 2.75975165209899 - 2.16967498399320*I), (1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0)]
[(-2.08286093197716 - 7.05076532067971*I, -0.583631264023358 + 2.89167932619963*I, 2.68887183950974 + 0.182991747601643*I, 0.561251620514158 + 1.08441492067885*I, -0.356802454730120 - 1.90946192216795*I, -0.940433718753468 + 0.982217404031706*I), (0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0)]
[(-2.48610126748620 + 0.934544441154287*I, 1.44901674942877 + 0.561676344983407*I, 5.97150103089088 + 3.34796908313601*I, 0.107224433034484 - 3.69096036774598*I, -5.07942696800686 + 5.56004925005431*I, 3.24532884764837 + 0.857452923255742*I), (1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0)]
[(1.40048200992523 + 4.17152895576756*I, -6.30091709764445 - 4.19911129750639*I, -0.732997220407546 + 0.867869163410316*I, 2.93422913520642 + 5.19366188998634*I, -0.178626773789559 - 2.15358119029809*I, -3.90032803023053 + 3.19894556521409*I), (1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0)]
[(5.98062557058523 + 3.47084421951771*I, -1.68848325877019 - 2.90110481193484*I, 0.794078389350936 + 5.11053042470281*I, -3.06446949810243 + 4.59834638516707*I, -5.02242082966123 + 1.23424905105635*I, -0.248697147933404 - 3.48603712569460*I), (0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0)]
[(2.29576428100347 + 3.11398724059296*I, -7.13875072320688 - 4.10094850977034*I, -0.403760264917321 - 0.952991368452068*I, 0.640081831363200 + 3.81546136367088*I, -1.00551589217519 + 0.988041281494372*I, -2.65989873069892 + 4.16575911073226*I), (1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0)]
[(4.82536857017458 + 2.47745499427293*I, -1.33526157055303 - 2.85543892067765*I, 2.21359618063283 + 4.16411842140182*I, -2.61177238954171 + 1.68666342712877*I, -6.95033111014584 + 0.316870133758201*I, -1.36514445965048 - 2.41634120162668*I), (0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0)]
[(-0.988011238862198 - 4.07489430529570*I, 0.444645785810827 + 0.978784580617800*I, -3.89133170131117e-14 + 2.27318164292001e-14*I, 0.0987196672405257 + 2.11732514406014*I, 3.53606033343112e-14 + 3.61932706027801e-14*I, 0.444645785810888 + 0.978784580617789*I), (0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0)]
[(-5.43695165681941 + 1.78861191307568*I, 2.49572107332621 + 1.84303783841688*I, 1.51391206787964 + 4.48294635255400*I, 0.812606321360223 - 0.560644629512618*I, 0.834531571938273 + 2.62901866297222*I, 2.13958688742204 - 1.47617347573764*I), (1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0)]
[(-2.32916934309924 - 5.02646785368190*I, 2.71384131939810 + 0.338775833812439*I, 1.62828526462666 - 0.398251180363463*I, 1.40371722960607 + 1.24267482601745*I, -0.191312634288482 - 0.955743909474584*I, -0.351416575566769 + 2.09102210401392*I), (0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0)]
[(-3.63035571677440 + 1.38344810720368*I, 1.44015255558761 + 0.437565774729457*I, 3.91989335461792 + 2.67505824558616*I, -0.289537637843519 - 4.05850635278985*I, -3.25111067535569 + 4.20643493749991*I, 2.56944820260574 + 1.00197294836296*I), (1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0)]
[(-1.02278233754187 + 1.02053655430966*I, 1.68135320490773 - 3.17389679265199*I, 5.59990750499735 + 1.55669095480148*I, 1.79076879592258 - 9.10069274902995*I, -8.67443889567156 - 4.22175429122009*I, -4.20672931923082 + 4.28226917426906*I), (0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0)]
[(-1.40927615709248 + 0.0350499130422642*I, 1.00551589217515 - 0.988041281494262*I, 4.84298644220347 + 0.986961269177384*I, 2.01981689933557 - 7.98122047440327*I, -7.13875072320694 - 4.10094850977039*I, -2.65989873069891 + 4.16575911073233*I), (1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0)]
[(-0.224159286592199 + 4.06264180966021*I, 3.00130226630684 - 9.16849410516461*I, 2.00509486213141 + 1.02482705724938*I, -1.78093557553939 - 5.08746886690961*I, -3.44972667542763 - 0.999977657202009*I, -6.00271036855022 + 0.0432328286421559*I), (0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0)]
[(0.640081831363346 + 3.81546136367104*I, 2.01981689933563 - 7.98122047440336*I, 0.403760264917296 + 0.952991368452066*I, -2.29576428100364 - 3.11398724059296*I, -1.40927615709238 + 0.0350499130424237*I, -4.84298644220347 - 0.986961269177373*I), (1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0)]
[(-1.64664614860725 - 5.57411941516890*I, -1.06757087292022 + 2.54289329041097*I, -5.86063312940508 - 1.29899198176552*I, -4.21398698079781 + 4.27512743340328*I, -0.495832187052710 + 6.26727342737987*I, 4.85669535718737 + 2.33807211254688*I), (0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0)]
[(-0.940504439536388 - 4.69849465647549*I, 0.345171560615140 + 1.72437966791211*I, -4.12093371604675 - 0.721748579391748*I, -2.70203189047623 + 3.28655342590153*I, -0.386476126525339 + 5.61402350270057*I, 3.06912870166951 + 1.62748953449543*I), (1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0)]
[(-0.455372196512014 - 5.40505330679747*I, -4.68948795682315 + 3.68680446297367*I, -2.63978445855039 - 1.06861985318747*I, -4.08706124949909 + 3.56621584169000*I, 0.0111055446165463 + 3.76737240378248*I, 4.89133123241779 + 2.34453489235115*I), (0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0)]
[(1.05882403185489 - 3.33064510007872*I, -4.54841329100155 + 3.13810441461387*I, -0.882314706209572 + 0.131606697239562*I, -2.63715136449817 + 1.81946006430625*I, -0.524515638862036 + 2.37764253633315*I, 3.30328717937096 + 1.96693911571634*I), (1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0)]
[(-0.894404869419472 + 2.20942561276804*I, 2.43702508089817 - 6.02012110711099*I, 4.91958672901923 + 1.99151412952672*I, 2.43702508089813 - 6.02012110711087*I, -7.77194292999751 - 3.14618585086941*I, -1.62468338726529 + 4.01341407140731*I), (0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0)]
[(-1.32333391386266 + 1.69461024214980*I, 1.65708049816238 - 4.52333692794581*I, 3.65215832039299 + 1.32482108166604*I, 2.77714297971462 - 5.10585229550437*I, -5.87139542921575 - 3.11033728161786*I, -0.224159286592171 + 4.06264180966014*I), (1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0)]
[(-1.53733584080281 + 2.85190648130439*I, 3.78147723696174 - 6.76440004709449*I, 2.14356970206429 + 0.543985056236897*I, -1.43255180100423 - 3.24612966933174*I, -3.67248085145894 - 0.975193632151036*I, -4.08985216703452 + 0.741244830562992*I), (0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0)]
[(0.00765687746730831 + 2.61602772088452*I, 2.32509162532641 - 4.80264194029279*I, 0.340279145438083 + 0.803157508659562*I, -1.87402627071907 - 1.82529044287844*I, -2.00012623482287 + 0.373744007183247*I, -3.19359421466580 + 0.154768581623880*I), (1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0)]
[(-1.51127554238803 - 9.18792179539449*I, -3.83832312650322 + 5.34959866889126*I, -6.51320445518561 - 0.963897331982788*I, -2.67471734020891 + 2.47517287437077*I, -0.963897331982809 + 6.51320445518557*I, 2.87442579452039 + 1.16360578629428*I), (0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0)]
[(-0.665533944334282 - 8.21051532056402*I, -2.89542960981448 + 4.88755155364069*I, -4.86975023880741 - 0.0899012897347880*I, -1.58664292515588 + 1.65448907645200*I, -1.31985717188675 + 5.52536422878214*I, 1.57557243792787 + 0.637812675141521*I), (1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0)]
[(-0.377662047652756 - 4.77065964672048*I, -3.58993048878472 + 3.16452542615448*I, -3.96759253643752 - 1.60613422056588*I, -3.58993048878463 + 3.16452542615451*I, 0.377662047652840 + 4.77065964672048*I, 3.96759253643745 + 1.60613422056591*I), (0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0)]
[(0.998541122893303 - 2.98987801045602*I, -2.75975165209883 + 2.16967498399327*I, -1.83581108952241 - 0.635919158690382*I, -2.68515109178193 + 1.98539111622101*I, 0.473310825089964 + 3.47846166865192*I, 3.23306247718871 + 1.30878668465873*I), (1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0)]
[(-0.753777892427336 + 1.39833080048070*I, 1.85411272298865 - 3.31668271545119*I, 4.37182698424674 + 1.10946172899959*I, 2.04204724756894 - 5.70976677986063*I, -7.49005309697931 - 1.98891495424562*I, -3.37753739867425 + 2.42251434827324*I), (0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0)]
[(-2.00012623482288 + 0.373744007183281*I, 1.65984708938477 - 1.17690151584279*I, 3.19359421466580 - 0.154768581623878*I, 2.32509162532642 - 4.80264194029282*I, -5.06762048538494 - 1.67052186125457*I, -2.33274850279370 + 2.18661421940827*I), (1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0)]
[(-1.15467172134264 + 2.85235620097823*I, 3.14618585086937 - 7.77194292999746*I, 3.81069549434282 + 1.54262021147875*I, -2.00670703570360 - 0.812341693632748*I, -6.02012110711086 - 2.43702508089803*I, -4.01341407140733 - 1.62468338726539*I), (0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0)]
[(-0.261056242901672 + 2.83635877200115*I, 1.84985985032875 - 6.38165345547519*I, 2.26431987142134 + 1.72798639038413*I, -2.52537611432280 + 1.10837238161700*I, -4.40227875519976 - 1.95612742494585*I, -3.07453139067440 - 2.66506333641856*I), (1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0)]
[(-1.20712463722405 - 5.85403216305288*I, -2.47588524174993 + 3.17079588503537*I, -4.51241402404421 - 0.634380302262891*I, -3.58993048878463 + 3.16452542615449*I, -0.427029265995352 + 4.00020003010549*I, 3.96759253643746 + 1.60613422056590*I), (0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0)]
[(0.0793600181369739 - 4.29875331505114*I, -1.45468048735987 + 2.12325409235584*I, -2.50137384657944 + 0.606161810624618*I, -2.62867891393380 + 2.69875255059487*I, -0.431959652748993 + 2.53726508654660*I, 2.63978445855025 + 1.06861985318754*I), (1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0)]
[(-0.247756356882615 - 5.46566712530482*I, -4.40697821814373 + 3.80372360572420*I, -4.50005760833313 - 2.04403809844771*I, -2.61820579273224 + 2.14323266771756*I, 0.519982598635022 + 5.79822286403808*I, 3.00822425609595 + 1.21776918281803*I), (0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0)]
[(0.887891830106731 - 3.97144888555278*I, -3.41323820129482 + 3.47452940863694*I, -2.15987975658386 - 1.39972236465321*I, -1.47865301196855 + 1.02017280481540*I, 0.0350780692252096 + 4.87045369132285*I, 1.83125264658057 + 0.741315423689174*I), (1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0)]
[(-0.369221183135230 + 2.35065289167260*I, 2.28520178622398 - 5.15823274381864*I, 3.58741815543757 + 1.39893691671596*I, 2.88161444536635 - 5.98575357146238*I, -6.04091120512961 - 1.10837586282279*I, -3.41912689196954 + 3.46873477320941*I), (0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0)]
[(-1.85963802537331 + 1.81260778663578*I, 2.15372531576291 - 3.91246009446346*I, 1.97351220100935 + 0.0586739815738055*I, 3.34025573029153 - 4.33145549971876*I, -3.40648986358358 - 0.928439423646847*I, -1.61319077732772 + 3.10136863396422*I), (1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0)]
[(-1.91546447977211 + 1.56046457750831*I, 3.40598805905513 - 5.11080723400145*I, 3.34977889185324 + 0.576600098234427*I, -1.43431441208108 - 2.13706467574288*I, -5.29532808470881 - 1.94653865064610*I, -4.87038718421984 + 0.0433394283387800*I), (0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0)]
[(-0.371984623128349 + 1.63448595766904*I, 1.70266936304401 - 3.09307128825549*I, 1.71310875653443 + 1.24945005396092*I, -2.08509337966274 + 0.385035903708102*I, -4.30890671808009 - 1.17439329928724*I, -3.35020660129284 - 0.998492672204699*I), (1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0)]
[(-1.11039044441034 - 7.99096395331180*I, -4.00350360049000 + 4.84732139352482*I, -4.05850635278984 + 0.289537637843541*I, -5.06206730970541 + 4.30383048500407*I, -1.00197294836291 + 2.56944820260561*I, 5.11548205345285 + 1.69879791523218*I), (0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0)]
[(0.165097331867998 - 6.65010077255687*I, -3.62764408370284 + 4.30195561195407*I, -2.49657307645681 + 1.72247034106045*I, -3.68208229484480 + 3.27488141150252*I, -1.44750282657314 + 0.998681236646130*I, 3.33699211215406 + 0.965793360779015*I), (1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0)]
[(-0.0111055446164782 - 3.76737240378234*I, -2.62867891393376 + 2.69875255059487*I, -4.89133123241774 - 2.34453489235116*I, -4.68948795682309 + 3.68680446297371*I, 0.804269982918653 + 5.91075073404117*I, 5.14486015333518 + 1.71824884382368*I), (0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0)]
[(0.734845315957301 - 2.78127770954563*I, -1.27714994644983 + 2.07296615994447*I, -2.64085593081215 - 2.28914505128122*I, -3.11248785229046 + 2.25676207068343*I, 1.08461474834888 + 5.41842907404371*I, 3.74134303333166 + 0.884820875246347*I), (1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0)]
[(-0.300806804536908 + 4.77612158067900*I, -3.64041318182107 - 3.10631839203693*I, -3.94121998635799 + 1.66980318864207*I, 3.64041318182105 + 3.10631839203694*I, 0.300806804536951 - 4.77612158067903*I, -3.94121998635804 + 1.66980318864206*I), (1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0)]
[(-4.10094850977038 + 7.13875072320695*I, 3.11398724059294 - 2.29576428100356*I, -4.16575911073230 - 2.65989873069889*I, -0.988041281494271 - 1.00551589217503*I, -3.81546136367093 + 0.640081831363212*I, 0.952991368452036 - 0.403760264917406*I), (1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0)]
[(-2.90110481193469 + 1.68848325877005*I, 3.47084421951753 - 5.98062557058530*I, 3.48603712569468 - 0.248697147933211*I, -1.23424905105612 - 5.02242082966124*I, -4.59834638516701 - 3.06446949810242*I, -5.11053042470298 + 0.794078389350741*I), (0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0)]
[(1.60642008298359 + 3.10382338899914*I, 0.997238970061278 - 5.43518879335106*I, 3.47980061818237 + 2.57644644328657*I, 1.37598623933210 - 7.49945119710190*I, -6.71090408843130 - 1.66685576087851*I, -4.12550833966842 + 3.11901629517602*I), (0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0)]
[(-0.390018463363746 - 3.36100185053568*I, -2.61820579273225 + 2.14323266771765*I, -4.65473457502644 - 1.66194351958070*I, -3.98007500969807 + 3.75418476559047*I, 0.247756356882570 + 5.46566712530497*I, 4.50005760833315 + 2.04403809844765*I), (0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0)]
[(-2.21549850683804 - 6.94157013738177*I, -2.68538469860802 + 3.56855513436572*I, -3.54359908085711 - 0.998676447210207*I, -3.91924478015272 + 3.81553868320516*I, -0.437357720817688 + 3.50355407809267*I, 4.83917118392393 + 2.06235395069343*I), (0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0)]
[(5.98088786537973 - 4.24883183422292*I, 0.409328570754799 + 6.02132191045167*I, 2.85545681805858 + 1.55521663378981*I, 0.129548021669769 - 0.334208935326140*I, -2.19792205512930 + 1.98134682862470*I, -0.345096325591174 - 0.239198693017062*I), (1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0)]
[(4.47618834928902 - 1.89645683429917*I, -1.23209379975903 + 0.522009469825310*I, 1.77440391761532 + 4.18810805461728*I, 1.23209379975897 - 0.522009469825367*I, 0.673911327732008 + 1.59062625581069*I, -0.821395866505997 + 0.348006313216938*I), (1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0)]
[(-0.417247213437374 + 3.48563100174223*I, -1.40808781682252 - 2.82023821540539*I, -3.21157234146867 + 1.36066846177108*I, 2.79432512803131 + 2.12496253997117*I, 0.494805023922080 - 3.30257206709675*I, -1.74777721977522 + 0.848451720982350*I), (1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0)]
[(-1.55669095480146 + 5.59990750499728*I, -1.10837238161709 - 2.52537611432297*I, -3.54529468347397 - 1.58880360742717*I, 0.228141034561678 - 2.13795888377851*I, -2.83635877200127 - 0.261056242901645*I, 1.72798639038408 - 2.26431987142132*I), (1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0)]
[(-2.69936972161561 + 2.24435331965658*I, 4.27624318291073 - 7.43428927048886*I, 3.48563100174231 + 0.417247213437337*I, -0.786261280126818 - 2.66160053309394*I, -4.15102378807918 - 2.24258224369731*I, -3.02852752775870 + 0.703000387478464*I), (0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0)]
[(-0.228141034561712 + 2.13795888377836*I, 1.95612742494580 - 4.40227875519970*I, 3.54529468347403 + 1.58880360742718*I, 1.55669095480150 - 5.59990750499725*I, -6.38165345547520 - 1.84985985032889*I, -2.66506333641858 + 3.07453139067431*I), (0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0)]
[(-0.804269982918445 - 5.91075073404117*I, -4.08706124949921 + 3.56621584168988*I, -5.14486015333525 - 1.71824884382365*I, -2.62867891393376 + 2.69875255059506*I, 0.455372196512213 + 5.40505330679741*I, 2.63978445855034 + 1.06861985318748*I), (0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0)]
[(-1.75559447664896 - 6.29585954000112*I, -2.53331004844475 + 3.83073602636610*I, -4.79596236692864 - 1.21255141658002*I, -3.23110562125780 + 2.81934117187876*I, -0.844850083624923 + 4.51424707359367*I, 3.59110895228082 + 1.45372865914754*I), (0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0)]
[(6.40105625751206 - 3.61636282159605*I, -1.59226119986432 + 2.48337251521445*I, 2.05897851543032 + 1.73900121391417*I, 1.15755534235306 - 0.388619005081432*I, -1.58460739058414 + 1.12355339953956*I, 0.00765380928025150 - 1.35981911567484*I), (1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0)]
[(2.33206938477960 - 1.72647017456632*I, 0.356802454730158 + 1.90946192216798*I, 2.66649219600058 + 4.15908599448014*I, 0.379182098239335 - 2.06663232471067*I, -0.583631264023372 + 2.89167932619964*I, -0.940433718753508 + 0.982217404031702*I), (1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0)]
[(-0.494805023922097 + 3.30257206709678*I, -2.71676731754661 - 1.94190360532570*I, -1.74777721977520 + 0.848451720982325*I, 1.40808781682254 + 2.82023821540535*I, -1.04654790825612 - 2.97341426095354*I, -1.82533503025993 + 0.665392786336887*I), (1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0)]
[(-3.11033728161790 + 5.87139542921575*I, 1.78551619995181 - 2.21923710882276*I, -4.06264180966009 - 0.224159286592161*I, -4.52333692794576 - 1.65708049816242*I, -1.04321048584430 - 2.55298369312249*I, 2.82872668579593 + 0.333746584299688*I), (1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0)]
[(-1.78551619995177 + 2.21923710882259*I, 3.11033728161778 - 5.87139542921572*I, 2.82872668579607 + 0.333746584299793*I, -1.04321048584407 - 2.55298369312252*I, -4.52333692794573 - 1.65708049816251*I, -4.06264180966022 - 0.224159286592212*I), (0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0)]
[(0.848451720982280 + 1.74777721977512*I, 1.27651081898887 - 4.54210234780650*I, 4.82536857017467 + 2.47745499427309*I, 1.24662792989156 - 4.10300462875547*I, -8.31547556979622 - 2.09947106786842*I, -2.61177238954200 + 1.68666342712882*I), (0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0)]
[(-0.360003331023066 - 4.27306983102624*I, -3.23110562125779 + 2.81934117187870*I, -3.59110895228085 - 1.45372865914752*I, -3.23110562125773 + 2.81934117187863*I, 0.360003331022940 + 4.27306983102627*I, 3.59110895228074 + 1.45372865914746*I), (0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0)]
[(-1.56458778671742 - 6.45639316396324*I, -3.32296376692331 + 3.56096355414878*I, -5.52536422878217 - 1.31985717188670*I, -2.68515109178188 + 1.98539111622086*I, -0.0899012897347857 + 4.86975023880748*I, 3.23306247718863 + 1.30878668465867*I), (0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0)]
[(4.26429188069821 - 2.53645191580459*I, 0.278857381126245 + 3.30990565854913*I, 1.79594966285745 + 2.26321229932954*I, -0.331102511465716 - 0.479904701966370*I, -0.169615047417419 + 1.71681455921843*I, -1.10308128754045 + 0.0239725246086884*I), (1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0)]
[(3.93698745119984 - 1.72792010383495*I, -1.07241793515485 + 1.35134794461422*I, 3.80183383813534 + 2.60470638932508*I, 1.34747723431385 + 0.670121199998854*I, -2.50280365219364 + 2.18385228119261*I, -0.775776858042091 - 0.784559287361013*I), (1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0)]
[(-0.982662824419890 + 3.16969304430053*I, -1.09351510994033 - 2.07617793436021*I, -2.22983409950237 + 0.730841979834583*I, 0.939858944798157 + 1.71350480425448*I, -0.730841979834560 - 2.22983409950237*I, -0.362673130105756 + 0.153656165142149*I), (1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0)]
[(-1.11271989186442 + 5.87270779948238*I, -2.52661327763976 - 3.13052385714073*I, -4.50161582831148 + 0.706946692887599*I, -3.64041318182097 - 3.10631839203698*I, -0.491376028185938 - 3.99280651594787*I, 3.94121998635793 - 1.66980318864219*I), (1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0)]
[(-1.26889399082176 + 2.44909985808551*I, 3.36831826709038 - 6.68951911298973*I, 2.55672867193567 + 0.469104122132085*I, -0.461516741371236 - 3.06796584842707*I, -3.52776373156880 - 0.647267943036777*I, -4.64772825679614 + 0.488200075553520*I), (0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0)]
[(-0.547489228980158 + 0.821527223083094*I, 1.98902462507443 - 2.98460278373906*I, 4.50673888633251 + 1.44154166071177*I, 1.70084668203593 - 5.46504313417521*I, -7.14885253144644 - 2.23363859993105*I, -3.58382606212149 + 2.99931792567095*I), (0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0)]
[(-0.519982598635047 - 5.79822286403818*I, -3.98007500969811 + 3.75418476559047*I, -3.00822425609601 - 1.21776918281800*I, -4.40697821814376 + 3.80372360572431*I, 0.390018463363743 + 3.36100185053567*I, 4.65473457502646 + 1.66194351958061*I), (0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0)]
[(-1.11744649607552 - 4.56877908536910*I, -2.12298301034158 + 2.82119054512105*I, -5.86716484107832 - 0.986034041811183*I, -4.74971834500290 + 3.58274504355789*I, -0.553218620017602 + 4.43168431693788*I, 4.91109462251001 + 1.88468330867938*I), (0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0)]
[(5.77873431042797 - 2.44831524534741*I, -1.59062625581072 + 0.673911327732037*I, 1.37444736447392 + 3.24409454952998*I, -0.174003156608373 - 0.410697933253001*I, 0.522009469825355 + 1.23209379975897*I, -0.348006313216927 - 0.821395866506033*I), (1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0)]
[(2.93251541423498 - 2.08326340951387*I, 0.200699690454574 + 2.95234080857480*I, 5.82372626255986 + 3.17187635158479*I, 0.553729833795943 - 0.261993608185030*I, -4.48267902864622 + 4.04097217934693*I, -0.414310983013879 - 0.0682194842521211*I), (1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0)]
[(1.73223414299228 + 3.14641610787757*I, -1.03908013078124 - 1.00393777221763*I, -4.27512743340325 - 4.21398698079785*I, -8.60534553992685 + 4.36086317013460*I, 1.93705532085635 + 9.07068233798516*I, 5.57411941516883 - 1.64664614860709*I), (0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0)]
[(-6.51839693333045e-14 - 6.35602681597902e-15*I, 1.07983066932604e-13 + 2.03448369262560e-14*I, -2.67488132868229 - 6.31349600087414*I, -10.3515275816889 + 4.38570133690844*I, 4.38570133690841 + 10.3515275816889*I, 6.31349600087409 - 2.67488132868225*I), (1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0)]
[(-1.08461474834882 - 5.41842907404367*I, -1.55624118246332 + 3.12928402276246*I, 4.17518893267115 + 3.05219250486385*I, 6.68319838076158 - 1.77468341263541*I, -1.49654697972028 - 7.47632620516476*I, -3.43786953311317 + 2.63213633589106*I), (0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0)]
[(1.00393777221771 - 1.03908013078133*I, -3.14641610787765 + 1.73223414299236*I, 1.64664614860721 + 5.57411941516891*I, 9.07068233798529 - 1.93705532085644*I, -4.36086317013469 - 8.60534553992680*I, -4.21398698079785 + 4.27512743340331*I), (1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0)]
[(-0.722183698318917 - 1.79452312551533*I, 3.35160841815528 + 3.04294942037539*I, -3.47960464609177 - 2.72676359222327*I, -2.75742094777285 - 0.932240466707980*I, -3.67438308254640 + 1.33290778524910*I, 1.76714206102903 - 0.786810954593843*I), (0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0)]
[(-0.285753174041079 - 6.51415852950099*I, 4.77268873739493 + 5.06250446303742*I, -2.24435331965653 - 2.69936972161557*I, -3.36460092057234 - 2.24226624763204*I, -2.94558263117579 + 1.12249626032041*I, 2.66160053309389 - 0.786261280126770*I), (1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0)]
[(-1.49052357928310 + 3.55034265649312*I, -0.424940900488910 - 1.98987807898468*I, 3.37986360493680 + 3.50700322815445*I, 4.87038718421983 - 0.0433394283387690*I, 4.84030247113624 - 2.97374255825878*I, -1.43431441208116 - 2.13706467574280*I), (0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0)]
[(-1.66685576087841 + 6.71090408843134*I, -0.909590682408074 - 3.23110347024901*I, 3.11901629517613 + 4.12550833966824*I, 5.43518879335103 + 0.997238970061306*I, 4.38043490192568 - 2.74952210033630*I, -2.33136540435185 - 2.60365905304480*I), (1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0)]
[(3.12928402276240 + 1.55624118246333*I, -5.41842907404364 + 1.08461474834887*I, -2.63213633589102 - 3.43786953311322*I, -7.47632620516490 + 1.49654697972016*I, 1.77468341263530 + 6.68319838076160*I, 3.05219250486382 - 4.17518893267102*I), (0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0)]
[(1.00393777221778 - 1.03908013078128*I, -3.14641610787771 + 1.73223414299230*I, -1.64664614860727 - 5.57411941516889*I, -9.07068233798520 + 1.93705532085646*I, 4.36086317013469 + 8.60534553992687*I, 4.21398698079792 - 4.27512743340342*I), (1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0)]
[(-2.29614476985044 - 3.32806497470758*I, 3.03945311446301 + 0.654150820658881*I, 2.73515332403940 + 2.20060332895882*I, 6.51791478311492 + 0.180839995568859*I, -1.66022561115997 - 5.16387606423000*I, -1.37922750330307 + 4.50972524357109*I), (0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0)]
[(-3.60267371490863e-14 - 7.50510764646606e-14*I, 2.63677968348475e-14 + 6.05071548420710e-15*I, 0.858214382249170 + 4.56723158157595*I, 8.82012798559881 - 0.442523680189168*I, -4.46352548462840 - 6.87656908110884*I, -2.62367267708598 + 4.87921618668838*I), (1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0)]
[(1.24662792989153 - 4.10300462875539*I, 1.36514445965038 + 2.41634120162659*I, -4.82536857017466 - 2.47745499427310*I, -0.848451720982369 - 1.74777721977524*I, -3.49010699962157 + 0.377983926404734*I, 2.12496253997120 - 2.79432512803123*I), (0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0)]
[(1.37598623933209 - 7.49945119710187*I, 2.74952210033636 + 4.38043490192575*I, -3.47980061818235 - 2.57644644328651*I, -1.60642008298353 - 3.10382338899915*I, -3.23110347024895 + 0.909590682408150*I, 2.60365905304487 - 2.33136540435195*I), (1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0)]
[(-4.25561941914959 + 6.38570956076141*I, 3.21187382791415 - 1.79953205184690*I, 4.80678393881537 + 3.50581154221684*I, 2.63865570213665 + 0.719166085149392*I, 4.88011522321725 - 1.96350629573299*I, -1.66824139530314 + 0.163974243886111*I), (0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0)]
[(-4.22175429121998 + 8.67443889567162*I, 2.66506333641860 - 3.07453139067428*I, 4.28226917426921 + 4.20672931923078*I, 3.17389679265193 + 1.68135320490769*I, 4.81842357476077 - 2.41596052330842*I, -2.15336023834228 - 0.658570867365856*I), (1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0)]
[(1.90727008358045 + 3.28640214410837*I, -0.776192933433934 - 1.38601394970338*I, -3.41610144757116 - 2.36782295515004*I, -7.45706134111741 + 2.10924494680090*I, 2.13370823866685 + 5.67615034983648*I, 4.35339833088427 - 1.17970313255338*I), (0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0)]
[(2.39253061806721e-14 - 1.23789867245705e-14*I, -3.30568905582140e-14 - 1.91791027503996e-14*I, -2.20240046185880 - 4.88082072603537*I, -8.84832799570544 + 2.24110638226211*I, 4.79765026390603 + 7.76517984862187*I, 4.97745284337535 - 1.97432062899297*I), (1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0)]
[(-1.34947195753045 - 4.52096218130423*I, -0.820203026462774 + 1.76121052920544*I, 2.63858869305104 + 1.64439601072558*I, 8.28059690910380 - 2.23307580382611*I, -1.31252359025263 - 4.08240247944801*I, -4.78485682231217 + 2.55482098720242*I), (0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0)]
[(0.956070218568364 - 0.898649266868161*I, -2.62673533466136 + 0.761554498436898*I, 1.11744649607541 + 4.56877908536912*I, 9.66081296751294 - 1.69806173487860*I, -4.35787600249244 - 6.31636762561715*I, -4.74971834500284 + 3.58274504355788*I), (1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0)]
[(-0.226258119727855 - 2.68557722142857*I, 2.14121697896779 + 3.01159162498931*I, -3.97521860353228 + 0.0863907554905450*I, -4.20147672326018 - 2.59918646593811*I, -1.19320749805259 - 1.72945196399176*I, 2.88190823756465 - 0.630110853876096*I), (0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0)]
[(0.0557849806832993 - 6.79129795886056*I, 3.44338944365798 + 4.80087006809468*I, -2.77702554719967 - 1.12417687093151*I, -3.80921067899019 - 3.62833542566341*I, -1.38851277359990 - 0.562088435465737*I, 2.99308491432236 - 0.874675711242548*I), (1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0)]
[(-1.70266936304399 + 3.09307128825548*I, 0.371984623128346 - 1.63448595766906*I, 3.35020660129277 + 0.998492672204595*I, 4.30890671808004 + 1.17439329928728*I, 2.08509337966271 - 0.385035903708102*I, -1.71310875653433 - 1.24945005396088*I), (0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0)]
[(-1.84985985032879 + 6.38165345547526*I, 0.261056242901634 - 2.83635877200128*I, 3.07453139067433 + 2.66506333641855*I, 4.40227875519985 + 1.95612742494578*I, 2.52537611432296 - 1.10837238161716*I, -2.26431987142137 - 1.72798639038409*I), (1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0)]
[(3.47073132666952 + 2.12480168735872*I, -4.87045369132278 + 0.0350780692251071*I, -1.94033926458787 - 1.52942388147476*I, -8.21051532056398 + 0.665533944334296*I, 1.54748992439949 + 3.52588548492360*I, 3.32296376692336 - 3.56096355414872*I), (0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0)]
[(0.956070218568315 - 0.898649266868137*I, -2.62673533466137 + 0.761554498436941*I, -1.11744649607540 - 4.56877908536910*I, -9.66081296751284 + 1.69806173487855*I, 4.35787600249239 + 6.31636762561721*I, 4.74971834500286 - 3.58274504355797*I), (1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0)]
[(-2.83350744449041 - 3.35255328068303*I, 3.69096036774609 + 0.107224433034547*I, 1.49622078613771 + 1.03708451805735*I, 8.90801833319039 - 0.892074062884184*I, -0.934544441154291 - 2.48610126748618*I, -3.34796908313617 + 5.97150103089113*I), (0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0)]
[(-1.06581410364015e-14 - 8.54871728961371e-15*I, 6.32827124036339e-15 + 1.52100554373646e-14*I, 0.0550027522999726 + 4.55778375568130*I, 10.1759613546057 - 1.16018792521713*I, -4.11192109653741 - 5.71309076239263*I, -4.00509160904246 + 6.29216603807964*I), (1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0)]
[(1.04374559123544 - 4.58617750891449*I, 2.16812823667877 + 2.78664545706762*I, -5.85052953005081 + 1.08036596669761*I, -4.80678393881531 - 3.50581154221698*I, -0.624495804067752 - 4.42220326502847*I, 4.88011522321733 - 1.96350629573312*I), (0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0)]
[(0.981594228607134 - 8.00780523068145*I, 4.08102523825507 + 4.78223784184605*I, -4.06264180966007 - 0.224159286592271*I, -5.13070169555161 - 4.22177479301088*I, -1.04321048584439 - 2.55298369312234*I, 5.08746886690944 - 1.78093557553931*I), (1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0)]
[(-3.40598805905502 + 5.11080723400153*I, 1.91546447977199 - 1.56046457750846*I, 4.87038718421968 - 0.0433394283387618*I, 5.29532808470877 + 1.94653865064596*I, 1.43431441208115 + 2.13706467574298*I, -3.34977889185315 - 0.576600098234402*I), (0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0)]
[(-3.14618585086936 + 7.77194292999739*I, 1.15467172134266 - 2.85235620097825*I, 4.01341407140725 + 1.62468338726534*I, 6.02012110711092 + 2.43702508089815*I, 2.00670703570354 + 0.812341693632756*I, -3.81069549434287 - 1.54262021147878*I), (1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0)]
[(-3.43318019763042 + 1.05538769211047*I, 1.44484464455483 + 0.00158800855243049*I, -6.00262840023614 + 0.0534147437475021*I, 3.14852347829272 + 9.11898565394275*I, 7.70142631546821 - 5.16889679720023*I, -2.85898584044908 - 5.06047930115285*I), (1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0)]
[(3.56668077704531 + 5.92397080059933*I, -2.92791291416329 - 1.64155743489358*I, -5.12265249577150 - 0.711697349870806*I, -4.54841329100151 + 3.13810441461388*I, -1.15322950152784 + 5.04164094586802*I, 3.48958925914671 + 0.192540685464813*I), (0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0)]
[(-3.14852347829262 - 9.11898565394279*I, 0.289537637843465 + 4.05850635278990*I, 6.00262840023612 - 0.0534147437474398*I, 3.43318019763044 - 1.05538769211033*I, 1.69879791523220 - 5.11548205345284*I, -1.98833555307555 + 1.05697570066288*I), (0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0)]
[(2.67471734020900 - 2.47517287437096*I, 0.199708454311552 + 3.63877866066526*I, 6.51320445518565 + 0.963897331982842*I, -1.51127554238807 - 9.18792179539463*I, -7.47710178716838 + 5.54930712320283*I, 5.34959866889125 + 3.83832312650324*I), (1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0)]
[(-1.68870073951209 + 2.35956281786782*I, 1.91495885923992 + 0.326014403560693*I, -4.20147672326016 - 2.59918646593797*I, -2.06025974429232 + 0.412405159051238*I, -2.88190823756465 + 0.630110853876112*I, 0.966949378324748 - 0.956125257436842*I), (0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0)]
[(-8.92122591904571 - 0.748541822127949*I, 5.47755125522132 - 5.16828387695258*I, -1.47933008999103 + 1.06103884156609*I, -2.77916502035091 + 3.39773744239573*I, 0.584932313759833 + 1.43978611083688*I, -0.909590682408066 - 3.23110347024901*I), (1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0)]
[(8.31547556979627 + 2.09947106786830*I, -3.49010699962164 + 0.377983926404756*I, 2.61177238954184 - 1.68666342712873*I, 1.27651081898890 - 4.54210234780655*I, -1.36514445965041 - 2.41634120162656*I, -2.12496253997120 + 2.79432512803129*I), (1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0)]
[(-4.10782519111308e-14 + 6.10622663543836e-15*I, 2.04836148043341e-14 + 2.70061750740069e-14*I, 2.97822197816443 + 2.63297862987376*I, 3.72219122442118 - 0.635993285464390*I, 3.41577811957849 - 1.84362123429456*I, -0.754408639747175 - 1.07354942687838*I), (0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0)]
[(-1.40965779618478 - 0.0123564157109830*I, 1.02129275843682 + 0.971724696052396*I, -4.82646894573510 + 1.06480408624172*I, 2.14805054502450 + 7.94766754613553*I, 7.07180134587090 - 4.21534889332005*I, -2.72662154827274 - 4.12239556068042*I), (1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0)]
[(4.80826367704437 + 4.40414766282434*I, -6.95453180630548 - 0.204930664896302*I, -3.49574008679173 - 0.321745183376278*I, -3.96465379584946 + 0.793610457996981*I, -1.28911673552048 + 2.87656617057875*I, 1.32606510279843 - 2.43800646872258*I), (0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0)]
[(-4.32994359599726 - 6.27588199729943*I, 5.04164094586809 + 1.15322950152789*I, 4.28241336570578 - 0.638767862881968*I, 3.33064510007859 + 1.05882403185490*I, 1.64155743489355 - 2.92791291416337*I, -0.192540685464757 + 3.48958925914679*I), (0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0)]
[(0.890806233203766 - 1.30022228013698*I, -0.143931563392475 + 2.15617790837841*I, 4.89935587955364 - 0.106474410105512*I, -1.10109232805493 - 8.37596577459296*I, -6.23249591741742 + 4.30001006971025*I, 3.95132464764988 + 3.13573675576869*I), (1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0)]
[(-1.35447209004269e-14 + 1.26565424807268e-14*I, 1.80966353013901e-14 + 6.32827124036339e-15*I, -5.38684566760921 - 2.18066676156805*I, -0.127996227936474 + 0.316185828152064*I, -2.48932575934799 - 1.00771217092144*I, 1.04495836271007 - 2.58133408010921*I), (0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0)]
[(-8.22016607607288 - 0.533260669895649*I, 4.84030247113617 - 2.97374255825873*I, -1.91546447977195 + 1.56046457750837*I, -3.43607277213867 + 2.18040410408145*I, 0.424940900488943 + 1.98987807898465*I, -1.43431441208117 - 2.13706467574274*I), (1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0)]
[(7.49005309697942 + 1.98891495424558*I, -3.11822611273267 - 0.879453225246043*I, 3.37753739867423 - 2.42251434827326*I, 1.85411272298874 - 3.31668271545119*I, -1.33549015110537 - 3.28725243158735*I, -1.10033483056131 + 1.91835191497043*I), (1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0)]
[(-1.68870073951222 + 2.35956281786789*I, 1.91495885924000 + 0.326014403560727*I, 4.20147672326014 + 2.59918646593817*I, 2.06025974429241 - 0.412405159051260*I, 2.88190823756482 - 0.630110853876121*I, -0.966949378324802 + 0.956125257436795*I), (0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0)]
[(-2.37433855580596 + 1.35728412458897*I, 1.31066105232271 - 0.0617120215221923*I, -5.87789263389866 + 0.919926403771196*I, 1.50620118367234 + 7.52455588253214*I, 7.94024658459203 - 5.75909758769523*I, -2.50487763088252 - 3.98095680167487*I), (1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0)]
[(3.20446198913683 + 5.82055887796127*I, -1.82101388193314 - 2.19020316118682*I, -4.05850635278987 + 0.289537637843482*I, -4.49607212751946 + 1.72969019343116*I, -1.00197294836299 + 2.56944820260566*I, 2.82298683029613 - 0.379245041418800*I), (0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0)]
[(-3.27090419877303 - 7.72028289881886*I, 1.20044420786540 + 2.83339661627687*I, 3.98673694601808 - 1.68908766518503*I, 5.98010541902703 - 2.53363149777755*I, 1.99336847300898 - 0.844543832592513*I, -3.78536583741880 + 1.60377141275472*I), (0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0)]
[(1.58664292515583 - 1.65448907645202*I, -0.0110704872279933 + 2.29230175159352*I, 4.86975023880744 + 0.0899012897347021*I, -0.665533944334272 - 8.21051532056405*I, -6.18960741069411 + 5.43546293904745*I, 3.56096355414877 + 3.32296376692334*I), (1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0)]
[(-1.33068473991567 + 1.45858533058646*I, 0.958700116787293 + 0.175900627082575*I, -4.68089134120848 + 0.460092658381814*I, -3.35020660129285 - 0.998492672204691*I, -0.382424016618732 - 2.70803538454751*I, 2.08509337966280 - 0.385035903708062*I), (0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0)]
[(-6.89136849545615 - 0.557905870891928*I, 4.15354776746206 - 3.31841173609323*I, -1.78551619995180 + 2.21923710882274*I, -3.01943132381583 + 2.32882440653030*I, 0.460695118285785 + 1.43292121157022*I, -1.04321048584429 - 2.55298369312249*I), (1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0)]
[(7.14885253144644 + 2.23363859993100*I, -2.64211364511399 - 0.792096939219258*I, 3.58382606212139 - 2.99931792567093*I, 1.98902462507447 - 2.98460278373899*I, -1.88297938008558 - 2.46572520850423*I, -1.44153539609424 + 2.16307556065587*I), (1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0)]
[(5.56776846849516e-14 - 2.39808173319034e-14*I, -2.17603712826531e-14 - 3.71924713249427e-15*I, 3.10445647403779 + 0.493448521751946*I, 3.10445647403779 + 0.493448521752032*I, 0.985816395002644 + 0.428829995964013*I, -0.985816395002647 - 0.428829995963947*I), (0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0)]
[(-0.505697427243808 + 0.348897786406610*I, 0.120588621283809 + 0.602426707323853*I, -5.16387606422989 + 1.66022561115991*I, 2.23307580382613 + 8.28059690910395*I, 7.36447939318860 - 4.39537893519930*I, -2.55482098720235 - 4.78485682231219*I), (1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0)]
[(4.76272690163924 + 4.84161877789826*I, -5.82957180662203 - 0.959883754868582*I, -2.75856668464201 + 1.16874050726448*I, -5.25913928598808 + 0.127898118176194*I, -1.37928334232084 + 0.584370253632292*I, 1.49794151282572 - 2.73491976634326*I), (0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0)]
[(-4.96828144561430 - 6.35646531645765*I, 6.26727342737991 + 0.495832187052600*I, 3.03122612475792 - 2.71421702152740*I, 6.61319954595023 - 0.642708376389392*I, 2.54289329041082 + 1.06757087292031*I, -2.33807211254686 + 4.85669535718730*I), (0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0)]
[(0.0558092990147059 - 0.687142038588970*I, 0.583388880555096 + 1.50418976794812*I, 4.38856506785341 - 0.532339014346050*I, -1.12048732770678 - 8.08998809711786*I, -6.04423812855317 + 4.07302834233776*I, 4.19208864347218 + 3.44760993780240*I), (1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0)]
[(1.14797060746241e-13 - 1.00808250635964e-13*I, -8.83182416089312e-14 + 2.84217094304040e-14*I, -6.78585166399194 + 1.60380400584725*I, -2.95492270444790 - 1.51712514916978*I, 0.0562091672022951 - 5.68740733223602*I, 2.92483799136429 - 1.41327798075004*I), (0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0)]
[(-6.64658083897018 + 0.272140708430869*I, 4.24299397833289 - 3.69643419866741*I, -1.68205296069321 + 2.52398079219027*I, -3.21517645579192 + 3.73432974488542*I, -0.975247405337088 + 1.46339370770463*I, -1.01939283113285 - 3.32101060343661*I), (1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0)]
[(6.04091120512962 + 1.10837586282279*I, -2.45349304969207 + 0.290561053893170*I, 3.41912689196952 - 3.46873477320956*I, 2.28520178622394 - 5.15823274381869*I, -0.537512446603213 - 2.51701879825280*I, -1.91598060308889 + 2.80757985214606*I), (1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0)]
[(-1.33068473991566 + 1.45858533058647*I, 0.958700116787313 + 0.175900627082557*I, 4.68089134120850 - 0.460092658381744*I, 3.35020660129278 + 0.998492672204772*I, 0.382424016618774 + 2.70803538454738*I, -2.08509337966271 + 0.385035903708084*I), (0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0)]
[(-3.21187382791401 + 1.79953205184672*I, 4.25561941914948 - 6.38570956076123*I, 1.66824139530322 - 0.163974243885965*I, 4.88011522321750 - 1.96350629573312*I, -2.63865570213657 - 0.719166085149539*I, 4.80678393881511 + 3.50581154221686*I), (0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)]
[(0.424940900488973 + 1.98987807898466*I, 1.49052357928298 - 3.55034265649310*I, 1.43431441208113 + 2.13706467574285*I, 4.84030247113624 - 2.97374255825872*I, -4.87038718421975 + 0.0433394283386791*I, 3.37986360493669 + 3.50700322815432*I), (1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)]
[(-1.64558708423316 + 4.06505194264581*I, 4.21847619306489 - 10.4207945042385*I, -4.70734562441066e-14 + 3.16968673530482e-14*I, 4.06505194264592 + 1.64558708423321*I, 1.23456800338317e-13 - 2.40918396343659e-14*I, 6.35574256159262 + 2.57288910883165*I), (0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)]
[(2.41596052330825 + 4.81842357476078*I, 1.79076879592244 - 9.10069274903004*I, -0.658570867365882 + 2.15336023834225*I, 3.07453139067435 + 2.66506333641854*I, -1.02278233754186 + 1.02053655430973*I, 5.59990750499734 + 1.55669095480142*I), (1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0)]
[(-2.54847605407852 + 2.92576808459979*I, 4.67201120766814 - 7.84141424818419*I, -4.55191440096314e-14 - 2.74780198594726e-14*I, 3.87466862885879 + 0.204431161057660*I, 1.90958360235527e-14 + 6.71684929898220e-14*I, 5.00859373460433 + 1.89392913166672*I), (0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0)]
[(1.33549015110550 + 3.28725243158733*I, 2.04204724756880 - 5.70976677986058*I, -1.10033483056137 + 1.91835191497051*I, 3.11822611273271 + 0.879453225246046*I, -0.753777892427272 + 1.39833080048071*I, 4.37182698424664 + 1.10946172899951*I), (1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0)]
[(-2.66506333641865 + 3.07453139067433*I, 4.22175429122004 - 8.67443889567161*I, 2.15336023834226 + 0.658570867365897*I, 4.81842357476074 - 2.41596052330844*I, -3.17389679265209 - 1.68135320490771*I, 4.28226917426909 + 4.20672931923085*I), (0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0)]
[(0.909590682407985 + 3.23110347024904*I, 1.66685576087848 - 6.71090408843141*I, 2.33136540435191 + 2.60365905304477*I, 4.38043490192572 - 2.74952210033628*I, -5.43518879335111 - 0.997238970061262*I, 3.11901629517616 + 4.12550833966837*I), (1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0)]
[(1.64664614860711 + 5.57411941516885*I, 1.06757087292023 - 2.54289329041095*I, 3.51925588502160 - 1.64567594361170*I, 0.262532009425990 + 2.13400877795871*I, 2.83178822161380 - 0.306686995804934*I, 1.76421734869349 + 2.23620629460583*I), (0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0)]
[(0.700884078472560 + 5.42471903404541*I, 0.351416575566760 - 2.09102210401393*I, 1.43697263033818 - 1.35399508983805*I, -0.0332554007322156 + 2.59666991585552*I, 1.62828526462663 - 0.398251180363483*I, 1.27686868905995 + 1.69277092365048*I), (1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0)]
[(1.93705532085636 + 9.07068233798521*I, 2.33807211254692 - 4.85669535718734*I, 5.57411941516885 - 1.64664614860721*I, 1.03908013078128 + 1.00393777221769*I, 3.03122612475788 - 2.71421702152739*I, 0.693154012211027 + 2.14247833565995*I), (0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0)]
[(1.69806173487857 + 9.66081296751294*I, 1.88468330867938 - 4.91109462251003*I, 4.56877908536908 - 1.11744649607545*I, 0.898649266868158 + 0.956070218568334*I, 1.74758854024807 - 3.24042950641697*I, -0.137094768431242 + 1.67066511609303*I), (1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0)]
[(2.53363149777760 + 5.98010541902715*I, -0.844543832592531 - 1.99336847300907*I, 4.88688628254186 - 2.07045999090771*I, 0.929860085022767 + 2.19473958160821*I, 2.83339661627692 - 1.20044420786532*I, 1.60377141275483 + 3.78536583741890*I), (0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0)]
[(2.19495782580892 + 6.27017605597607*I, -2.15987975658386 - 1.39972236465324*I, 3.52588548492345 - 1.54748992439950*I, 1.40108379756494 + 1.92324140227016*I, 1.52942388147486 - 1.94033926458778*I, 0.630455875109134 + 3.34006162924107*I), (1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0)]
[(1.49654697972023 + 7.47632620516478*I, 2.67864195295098 - 4.42413370030097*I, 3.43786953311317 - 2.63213633589104*I, -1.55624118246329 + 3.12928402276249*I, 3.24532884764848 + 0.857452923255659*I, 2.64085593081217 + 2.28914505128125*I), (0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0)]
[(0.665533944334305 + 8.21051532056400*I, 2.89542960981446 - 4.88755155364071*I, 1.52942388147469 - 1.94033926458796*I, -2.12480168735873 + 3.47073132666967*I, 1.99646160344882 + 0.392849340188382*I, 2.15987975658392 + 1.39972236465326*I), (1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0)]
[(-4.03779240961292 + 1.22047252670417*I, 4.01940898101804 - 5.77855108195808*I, -3.90798504668055e-14 - 7.52731210695856e-14*I, 6.08744652411139 - 5.23066225096685*I, -9.85878045867139e-14 + 1.15019105351166e-13*I, 4.10587463830247 + 6.22686965514232*I), (0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0)]
[(0.584932313759818 + 1.43978611083698*I, 0.894397776231134 - 2.50082495240302*I, 0.909590682408032 + 3.23110347024896*I, 5.47755125522139 - 5.16828387695258*I, -3.68875570275908 + 0.166633972146723*I, 3.44367466382441 + 5.91682569908058*I), (1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0)]
[(-2.66506333641865 + 3.07453139067443*I, 4.22175429122006 - 8.67443889567171*I, -2.15336023834221 - 0.658570867365979*I, 4.81842357476064 - 2.41596052330822*I, 3.17389679265184 + 1.68135320490784*I, 4.28226917426935 + 4.20672931923078*I), (0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0)]
[(2.74952210033634 + 4.38043490192584*I, 1.37598623933203 - 7.49945119710187*I, -2.60365905304488 + 2.33136540435187*I, 3.23110347024897 - 0.909590682408096*I, 1.60642008298353 + 3.10382338899924*I, 3.47980061818236 + 2.57644644328660*I), (1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0)]
[(-3.21187382791417 + 1.79953205184697*I, 4.25561941914965 - 6.38570956076153*I, -1.66824139530322 + 0.163974243886080*I, 4.88011522321731 - 1.96350629573295*I, 2.63865570213668 + 0.719166085149388*I, 4.80678393881548 + 3.50581154221698*I), (0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0)]
[(1.36514445965033 + 2.41634120162665*I, 1.24662792989151 - 4.10300462875540*I, -2.12496253997115 + 2.79432512803125*I, 3.49010699962149 - 0.377983926404718*I, 0.848451720982256 + 1.74777721977519*I, 4.82536857017472 + 2.47745499427309*I), (1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0)]
[(-3.56766412980710 + 2.36708269576213*I, 4.35223612039311 - 6.94753933645115*I, -3.10862446895044e-15 - 1.62092561595273e-14*I, 6.12422267601522 - 4.53587868027851*I, 2.66453525910038e-15 + 1.57651669496772e-14*I, 2.70188665056249 + 4.83634339562889*I), (0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0)]
[(1.12249626032036 + 2.94558263117566*I, 1.57687346129515 - 5.18993595083218*I, 0.786261280126720 + 2.66160053309389*I, 5.06250446303731 - 4.77268873739482*I, -3.02852752775869 + 0.703000387478403*I, 1.45165406646358 + 4.48693556335386*I), (1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0)]
[(1.75311076089674 + 4.13785002696287*I, -0.584370253632228 - 1.37928334232093*I, 1.93383417758892 - 3.53076623608703*I, 4.51556690451334 + 0.743522759380145*I, 4.85568544575008 + 3.36565047551775*I, -0.826374509996993 + 3.00677901971687*I), (0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0)]
[(1.72605847724703 + 5.14130339851179*I, -1.74843812075623 - 1.16520915163331*I, -0.356802454730070 - 1.90946192216787*I, 3.25012346002383 + 1.26740666828054*I, 3.04567429423974 + 2.09245366976949*I, -0.583631264023298 + 2.89167932619960*I), (1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0)]
[(1.77468341263546 + 6.68319838076171*I, 0.857452923255646 - 3.24532884764841*I, 3.05219250486389 - 4.17518893267129*I, 5.41842907404375 - 1.08461474834872*I, 4.42413370030087 + 2.67864195295108*I, -2.28914505128129 + 2.64085593081208*I), (0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0)]
[(2.23307580382612 + 8.28059690910391*I, 0.321745183376282 - 3.49574008679169*I, 1.64439601072564 - 2.63858869305107*I, 4.52096218130435 - 1.34947195753053*I, 2.43800646872252 + 1.32606510279842*I, -2.75975165209882 + 2.16967498399325*I), (1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0)]
[(2.85898584044926 + 5.06047930115293*I, -2.56944820260566 - 1.00197294836301*I, 3.14364255978698 - 5.11389404490040*I, 6.00262840023602 - 0.0534147437473278*I, 4.84732139352486 + 4.00350360049004*I, -1.69879791523202 + 5.11548205345292*I), (0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0)]
[(3.44565027512663 + 6.42038346109591*I, -4.43168431693782 - 0.553218620017547*I, 1.74758854024809 - 3.24042950641700*I, 5.46742835223736 - 0.161376277507173*I, 2.82119054512102 + 2.12298301034152*I, -1.88468330867937 + 4.91109462251003*I), (1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0)]
[(1.66022561116006 + 5.16387606422993*I, 1.07492771287936 - 2.96327273527112*I, 1.37922750330291 - 4.50972524357115*I, 3.03945311446288 + 0.654150820658785*I, 5.13868727981194 + 4.69056523914002*I, -0.743308344612510 + 2.67391415404870*I), (0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0)]
[(1.50885236545468 + 7.13061981677633*I, 1.27357848183276 - 3.69536629468495*I, -1.29059749505030 - 2.60898460646171*I, 1.73477183181294 + 0.962474287531305*I, 3.09651499122910 + 3.30218337963017*I, -0.758258480704280 + 1.77958046139163*I), (1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0)]
[(-5.04423603826730 + 7.78364594408936*I, 5.08746886690951 - 1.78093557553928*I, -5.10585229550432 - 2.77714297971461*I, 0.0248494000472435 + 1.44463181329610*I, -4.06264180966013 - 0.224159286592084*I, -1.02482705724933 + 2.00509486213148*I), (1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)]
[(-1.55669095480137 + 5.59990750499725*I, -1.10837238161716 - 2.52537611432296*I, -5.83896012907052 + 1.39317818576652*I, 4.28226917426909 + 4.20672931923074*I, -0.596669283540767 - 6.25847837236318*I, -4.81842357476080 + 2.41596052330832*I), (1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0)]
[(-3.47084421951765 + 5.98062557058527*I, 2.90110481193477 - 1.68848325877020*I, -5.11053042470282 + 0.794078389350852*I, 4.59834638516706 + 3.06446949810230*I, -1.23424905105631 - 5.02242082966109*I, -3.48603712569460 + 0.248697147933384*I), (1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0)]
[(-2.43702508089815 + 6.02012110711086*I, 0.812341693632719 - 2.00670703570362*I, -4.91958672901916 - 1.99151412952673*I, -0.894404869419378 + 2.20942561276803*I, -2.85235620097822 - 1.15467172134274*I, -1.54262021147878 + 3.81069549434288*I), (1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0)]
[(-7.82381858994477 + 3.31476986163347*I, 2.47277923456012 - 1.04765901547453*I, -2.25375273998907e-14 - 2.55351295663786e-14*I, 0.953311545761915 + 2.25009183294143*I, 9.54791801177635e-15 + 7.42739203474230e-14*I, -1.08638168822320 - 2.56417597688300*I), (1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0)]
[(-5.02646785368187 + 2.32916934309921*I, 0.338775833812407 - 2.71384131939808*I, -0.398251180363512 - 1.62828526462666*I, -1.24267482601749 + 1.40371722960602*I, -0.955743909474514 + 0.191312634288476*I, -2.09102210401396 - 0.351416575566715*I), (1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0)]
[(-7.05076532067977 + 2.08286093197719*I, 2.89167932619965 + 0.583631264023380*I, 0.182991747601635 - 2.68887183950973*I, -1.08441492067880 + 0.561251620514161*I, -1.90946192216793 + 0.356802454730067*I, -0.982217404031704 - 0.940433718753497*I), (1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0)]
[(-6.66302539616440 + 4.19141942925769*I, -0.147767559746290 - 5.68576524150735*I, 6.73905375947470e-14 + 3.86357612569554e-14*I, 0.0170978623179130 + 2.93050767903954*I, 6.21724893790088e-15 + 6.46149800331841e-14*I, -2.94721228905277 - 1.36600572833986*I), (1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0)]
[(-5.08746886690946 + 1.78093557553933*I, 5.04423603826730 - 7.78364594408938*I, 1.02482705724934 - 2.00509486213147*I, 4.06264180966014 + 0.224159286592200*I, -0.0248494000472550 - 1.44463181329616*I, 5.10585229550434 + 2.77714297971452*I), (0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0)]
[(-2.69936972161570 + 2.24435331965670*I, 4.27624318291072 - 7.43428927048893*I, 0.945001048814800 - 0.400374952436864*I, 3.49010699962143 - 0.377983926404801*I, -0.604290070741918 - 0.110874089323588*I, 4.82536857017477 + 2.47745499427325*I), (0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0)]
[(-3.11398724059301 + 2.29576428100360*I, 4.10094850977040 - 7.13875072320701*I, 0.952991368452051 - 0.403760264917463*I, 3.81546136367087 - 0.640081831363199*I, -0.988041281494392 - 1.00551589217502*I, 4.16575911073241 + 2.65989873069897*I), (0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0)]
[(-4.80534065858187 + 2.13999596266936*I, 5.63051539349729 - 8.03193732870926*I, 1.27827927310407 - 1.08439799225822*I, 3.52706138547773 - 1.05559797041109*I, 0.0406027443292967 - 1.31148472535098*I, 4.02076866799583 + 2.44046067801964*I), (0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0)]
[(2.13370823866689 + 5.67615034983655*I, 1.28239320890431 - 3.30832739468649*I, 4.35339833088439 - 1.17970313255354*I, 0.776192933433944 + 1.38601394970338*I, 3.10366301023300 - 0.929541814247459*I, 1.13107715014647 + 1.90038819440508*I), (0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0)]
[(1.78861191307579 + 5.43695165681945*I, 1.84303783841687 - 2.49572107332619*I, 4.48294635255411 - 1.51391206787968*I, 0.560644629512538 + 0.812606321360203*I, 2.62901866297214 - 0.834531571938414*I, 1.47617347573760 + 2.13958688742206*I), (0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0)]
[(1.31252359025264 + 4.08240247944807*I, 1.32606510279844 - 2.43800646872247*I, 4.78485682231224 - 2.55482098720245*I, -0.820203026462789 + 1.76121052920554*I, 3.49574008679163 + 0.321745183376280*I, 2.16967498399323 + 2.75975165209880*I), (0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0)]
[(2.97760993172109 + 5.93858457248299*I, 0.496919476915875 - 2.52534637118814*I, 3.56443069837163 - 1.45651203751262*I, 0.407018187181049 + 2.34440386761939*I, 2.45785300732636 + 0.251022838211160*I, 1.96093353041059 + 2.77636920939930*I), (0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0)]
[(-4.22834244031029 + 6.34477947575918*I, 5.02242082966104 - 1.23424905105638*I, -4.29214231181510 - 0.569739407582903*I, -3.31316664603558 + 1.11230925947245*I, -1.68848325877025 - 2.90110481193489*I, 0.248697147933386 + 3.48603712569457*I), (1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0)]
[(-1.68626530639728 + 4.16553832079960*I, 0.562088435465714 - 1.38851277359991*I, -3.86405600898507 + 1.12920148765814*I, 2.66723799395871 + 3.71873796420728*I, -1.05361383165632 - 5.81336238034104*I, -2.71044885418976 + 1.54177881455262*I), (1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0)]
[(-2.47745499427304 + 4.82536857017468*I, 2.85543892067776 - 1.33526157055310*I, -4.16411842140188 + 2.21359618063279*I, 1.68666342712889 + 2.61177238954203*I, -0.316870133758228 - 6.95033111014588*I, -2.41634120162661 + 1.36514445965038*I), (1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0)]
[(-2.77714297971455 + 5.10585229550434*I, 2.55298369312245 - 1.04321048584422*I, -3.65215832039299 - 1.32482108166604*I, -1.32333391386267 + 1.69461024214992*I, -2.21923710882273 - 1.78551619995173*I, -0.333746584299659 + 2.82872668579603*I), (1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0)]
[(-7.05076532067969 + 2.08286093197719*I, 2.89167932619960 + 0.583631264023324*I, -0.182991747601631 + 2.68887183950967*I, -1.08441492067887 + 0.561251620514182*I, 1.90946192216786 - 0.356802454730156*I, -0.982217404031706 - 0.940433718753455*I), (1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0)]
[(-4.07489430529570 + 0.988011238862250*I, 0.978784580617815 - 0.444645785810874*I, -1.76525460915400e-14 + 1.25732757538799e-14*I, -2.11732514406007 + 0.0987196672405408*I, 1.93178806284777e-14 + 9.04831765069503e-15*I, -0.978784580617816 + 0.444645785810845*I), (1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0)]
[(-6.38046294351991 + 0.892196712761065*I, 3.44501719385199 + 1.78838920590491*I, 4.17166301502903e-14 - 2.96429547574917e-14*I, -2.99492109621904 - 1.66154066535883*I, -4.27990975992998e-14 - 1.50990331349021e-14*I, -0.737027014175939 + 1.08555605477146*I), (1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0)]
[(-5.02646785368185 + 2.32916934309918*I, 0.338775833812385 - 2.71384131939807*I, 0.398251180363491 + 1.62828526462665*I, -1.24267482601747 + 1.40371722960603*I, 0.955743909474535 - 0.191312634288548*I, -2.09102210401395 - 0.351416575566716*I), (1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0)]
[(-6.49684180653518 + 1.06863318426399*I, 5.42820862227127 - 7.56547499079914*I, -1.20973242920633 - 2.85531951343959*I, 5.28710937732870 - 3.92395269770340*I, 3.64152229309555 + 0.141099244942450*I, 3.92395269770365 + 5.28710937732887*I), (0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0)]
[(-3.51357454681695 + 1.71246258506254*I, 3.97518988708323 - 6.10902936592789*I, -0.827232745765073 - 0.625961092361270*I, 4.59232453795629 - 3.14594420725890*I, 1.51338721040569 + 0.559096230836848*I, 3.51465455913386 + 4.13603974931557*I), (0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0)]
[(-4.17152895576764 + 1.40048200992540*I, 4.19911129750637 - 6.30091709764448*I, -0.867869163410295 - 0.732997220407620*I, 5.19366188998641 - 2.93422913520648*I, 2.15358119029786 - 0.178626773789545*I, 3.19894556521409 + 3.90032803023051*I), (0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0)]
[(-5.50339875852632 + 1.40864293543019*I, 5.33510749505828 - 6.27631462535559*I, -0.663096287390182 - 1.56509962282869*I, 4.84030247113605 - 2.97374255825866*I, 2.29182641705759 - 0.0479744736588690*I, 3.37986360493688 + 3.50700322815441*I), (0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0)]
[(1.54748992439942 + 3.52588548492352*I, 0.392849340188382 - 1.99646160344881*I, 3.32296376692320 - 3.56096355414866*I, 4.87045369132285 - 0.0350780692250496*I, 4.88755155364070 + 2.89542960981447*I, -1.39972236465313 + 2.15987975658377*I), (0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0)]
[(1.38344810720361 + 3.63035571677448*I, 0.437565774729568 - 1.44015255558765*I, 2.67505824558638 - 3.91989335461799*I, 4.05850635278996 - 0.289537637843454*I, 4.20643493749967 + 3.25111067535553*I, -1.00197294836292 + 2.56944820260561*I), (0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0)]
[(0.934544441154283 + 2.48610126748611*I, 0.561676344983390 - 1.44901674942881*I, 3.34796908313622 - 5.97150103089073*I, 3.69096036774574 + 0.107224433034641*I, 5.56004925005425 + 5.07942696800657*I, -0.857452923255524 + 3.24532884764838*I), (0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0)]
[(2.72115157770659 + 3.94407590302989*I, -0.998681236646161 - 1.44750282657310*I, 2.34814516060277 - 3.46254675183483*I, 4.24067477228167 + 0.345090182690699*I, 4.30195561195412 + 3.62764408370293*I, -0.965793360779110 + 3.33699211215404*I), (0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0)]
[(4.83917118392410 + 2.06235395069356*I, -5.75909758769524 - 7.94024658459213*I, 1.29557210306668 + 1.06367750348315*I, -3.54359908085742 - 0.998676447210105*I, 0.0617120215221769 + 1.31066105232286*I, -3.98095680167479 + 2.50487763088265*I), (0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0)]
[(2.59524980204728 + 2.88435912258661*I, -4.79765026390603 - 7.76517984862201*I, -8.57092175010621e-14 + 1.82076576038526e-14*I, -3.87087515233021 + 0.266785753269207*I, 6.92779167366098e-14 + 9.41469124882133e-14*I, -4.97745284337537 + 1.97432062899301*I), (1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0)]
[(5.52536422878213 + 1.31985717188660*I, -5.43546293904749 - 6.18960741069409*I, -0.496919476915764 + 2.52534637118816*I, -1.10657769104515 + 1.70753487572364*I, 3.97144888555273 + 0.887891830106577*I, -2.45785300732645 - 0.251022838211209*I), (0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0)]
[(1.58305149027832 + 2.82678616889397*I, -3.88989208497103 - 6.70264258767177*I, -2.13453386804341 + 0.578425427512176*I, -1.38010434379284 + 3.26877262790182*I, 3.65630451864931 - 1.03419315963031*I, -4.10125592149953 - 0.675303275128033*I), (1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0)]
[(4.12493060204077 + 3.91595571496874*I, 1.74768933962075 - 7.67525154207144*I, -3.04990570883429 + 1.11808188153689*I, 3.79696274421804e-14 + 5.88418203051333e-14*I, 2.08427186655696 + 2.06009183777946*I, 1.84297022087776e-14 - 4.61852778244065e-14*I), (0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0)]
[(-1.00771217092140 + 2.48932575934794*I, 3.18837893248947 - 7.87617142695716*I, -2.58133408010918 - 1.04495836271004*I, 1.18793863634892e-14 + 9.70334923522387e-14*I, 2.26514825195723 + 0.916962134773586*I, -2.04281036531029e-14 - 1.79856129989275e-14*I), (1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0)]
[(4.54715656270163 + 3.96827854647354*I, 1.22474856502610 - 7.23350416922668*I, -0.413158969871369 + 0.0748809341046628*I, 0.153141811298302 - 2.95518936810442*I, -0.144717119890382 - 0.327925689114165*I, -3.11881710740145 + 0.919408651467795*I), (0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0)]
[(0.630110853876104 + 2.88190823756467*I, 1.96907561206190 - 7.08338496082485*I, -0.956125257436852 - 0.966949378324745*I, 0.326014403560736 - 1.91495885924000*I, 0.543720098385572 - 1.09331036596759*I, -2.68557722142860 + 0.226258119727784*I), (1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0)]
[(2.73515332403938 + 2.20060332895882*I, -4.39537893519937 - 7.36447939318876*I, 3.47846166865190 - 0.473310825089834*I, 0.743308344612613 - 2.67391415404864*I, -4.11438082734225 + 2.30912191461231*I, 3.03945311446301 + 0.654150820658733*I), (0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0)]
[(1.58305149027827 + 2.82678616889418*I, -3.88989208497093 - 6.70264258767194*I, 2.13453386804348 - 0.578425427512209*I, 1.38010434379287 - 3.26877262790183*I, -3.65630451864941 + 1.03419315963029*I, 4.10125592149967 + 0.675303275128081*I), (1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0)]
[(4.83917118392401 + 2.06235395069330*I, -5.75909758769525 - 7.94024658459199*I, 1.29557210306684 + 1.06367750348330*I, 3.54359908085728 + 0.998676447210124*I, 0.0617120215221601 + 1.31066105232255*I, 3.98095680167475 - 2.50487763088252*I), (0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0)]
[(2.59524980204723 + 2.88435912258653*I, -4.79765026390610 - 7.76517984862198*I, 4.55191440096314e-15 + 2.97817326355698e-14*I, 3.87087515233019 - 0.266785753269186*I, 2.30926389122033e-14 - 1.90958360235527e-14*I, 4.97745284337537 - 1.97432062899303*I), (1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0)]
[(6.92971178951888 + 5.66812855114705*I, -0.339851274825138 - 7.52324578206396*I, -0.324658368648177 - 1.79131735941211*I, -0.367020830518506 + 4.37420548760167*I, 1.42177472194382 - 0.627444417204185*I, 2.90110481193476 - 1.68848325877015*I), (0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0)]
[(4.48098855516009 + 4.73673492951313*I, -0.316870133758259 - 6.95033111014588*I, -0.377983926404729 - 3.49010699962162*I, -0.729677774497812 + 3.97691684919233*I, 2.85543892067771 - 1.33526157055306*I, 2.41634120162662 - 1.36514445965040*I), (1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0)]
[(8.01586802830558 + 6.37511452956214*I, -0.734607318400572 - 7.99232036741273*I, 3.18394698168898 - 3.26173261995929*I, 7.71605002114484e-14 - 8.32667268468867e-14*I, -2.05174905313245 - 3.68559989072838*I, -7.70356001211780e-14 + 4.71844785465692e-15*I), (0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0)]
[(6.54968380464756 + 5.92386081445287*I, -1.24434021058360 - 7.51877092535404*I, 2.62267121318155 - 3.83636963198196*I, -6.19782003496994e-14 - 7.54951656745106e-15*I, -0.916391722811531 - 4.18228813474760*I, 3.48887585488455e-14 + 3.04201108747293e-14*I), (1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0)]
[(2.73515332403938 + 2.20060332895880*I, -4.39537893519936 - 7.36447939318875*I, 3.47846166865191 - 0.473310825089831*I, -0.743308344612530 + 2.67391415404874*I, -4.11438082734229 + 2.30912191461231*I, -3.03945311446299 - 0.654150820658812*I), (0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0)]
[(1.58305149027836 + 2.82678616889417*I, -3.88989208497097 - 6.70264258767182*I, 2.13453386804339 - 0.578425427512265*I, -1.38010434379306 + 3.26877262790197*I, -3.65630451864935 + 1.03419315963034*I, -4.10125592149942 - 0.675303275127945*I), (1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0)]
[(3.54068932799166 + 1.65567306069971*I, -4.07302834233776 - 6.04423812855312*I, 1.80591749617881 + 0.693198773168453*I, 0.218254870404516 + 4.52163521031462*I, -0.515320001128472 + 1.91578583329324*I, -0.976513351108667 - 2.74205474892305*I), (0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0)]
[(0.918054075244343 + 2.99387684284675*I, -3.02329465073065 - 6.06854791664803*I, -9.54791801177635e-15 + 3.92463839204993e-14*I, -0.962813362262797 + 4.95831165091012*I, 2.84217094304040e-14 + 2.98649993624167e-14*I, -2.30968974127039 - 2.24962407231213*I), (1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0)]
[(4.54715656270163 + 3.96827854647336*I, 1.22474856502600 - 7.23350416922666*I, -0.413158969871349 + 0.0748809341047569*I, -0.153141811298375 + 2.95518936810440*I, -0.144717119890301 - 0.327925689114242*I, 3.11881710740147 - 0.919408651467725*I), (0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0)]
[(0.630110853876151 + 2.88190823756478*I, 1.96907561206191 - 7.08338496082490*I, -0.956125257436892 - 0.966949378324780*I, -0.326014403560756 + 1.91495885924001*I, 0.543720098385560 - 1.09331036596753*I, 2.68557722142862 - 0.226258119727831*I), (1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0)]
[(4.65366706509104 + 4.11417972175019*I, 0.847755043328716 - 6.92765486952277*I, 2.43692230185681 - 0.936572506895922*I, -7.81041897823798e-14 - 5.68434188608080e-14*I, -2.60821773743963 - 2.39901512667998*I, -7.10542735760100e-15 + 5.06261699229071e-14*I), (0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0)]
[(1.84362123429455 + 3.41577811957849*I, 0.789357395579175 - 6.39400009774292*I, 1.07354942687842 - 0.754408639747173*I, -1.88737914186277e-14 - 2.35367281220533e-14*I, -1.70954271234278 - 2.96778258467409*I, -8.10462807976364e-15 + 1.54043444666740e-14*I), (1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0)]
[(3.54068932799175 + 1.65567306069983*I, -4.07302834233776 - 6.04423812855320*I, 1.80591749617871 + 0.693198773168426*I, -0.218254870404440 - 4.52163521031464*I, -0.515320001128426 + 1.91578583329338*I, 0.976513351108649 + 2.74205474892297*I), (0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0)]
[(0.918054075244260 + 2.99387684284679*I, -3.02329465073064 - 6.06854791664801*I, 2.66453525910038e-15 + 1.11022302462516e-16*I, 0.962813362262693 - 4.95831165091014*I, -1.90958360235527e-14 + 2.02060590481778e-14*I, 2.30968974127041 + 2.24962407231216*I), (1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0)]
[(5.52536422878213 + 1.31985717188664*I, -5.43546293904743 - 6.18960741069408*I, -0.496919476915840 + 2.52534637118811*I, 1.10657769104523 - 1.70753487572381*I, 3.97144888555275 + 0.887891830106695*I, 2.45785300732634 + 0.251022838211189*I), (0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0)]
[(1.58305149027834 + 2.82678616889407*I, -3.88989208497102 - 6.70264258767186*I, -2.13453386804344 + 0.578425427512167*I, 1.38010434379294 - 3.26877262790191*I, 3.65630451864930 - 1.03419315963022*I, 4.10125592149951 + 0.675303275128011*I), (1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0)]
[(6.19051302982501 + 4.89379619589966*I, -0.0886336406615304 - 6.95844354943314*I, -3.46022411052423 - 0.0611137926463938*I, 9.43689570931383e-16 - 1.07469588783715e-13*I, 4.33855872060390 + 1.36979329337047*I, -3.07531777821168e-14 + 1.39888101102770e-14*I), (0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0)]
[(2.83043758776311 + 3.21093144296862*I, 0.380493855205479 - 6.04136903073175*I, -2.83043758776312 - 3.21093144296866*I, -1.99840144432528e-15 - 7.32747196252603e-14*I, 6.04136903073176 + 0.380493855205540*I, -4.48530101948563e-14 + 5.55111512312578e-14*I), (1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0)]
[(6.92971178951904 + 5.66812855114721*I, -0.339851274825177 - 7.52324578206409*I, -0.324658368648177 - 1.79131735941214*I, 0.367020830518509 - 4.37420548760181*I, 1.42177472194390 - 0.627444417204165*I, -2.90110481193485 + 1.68848325877030*I), (0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0)]
[(4.48098855516018 + 4.73673492951299*I, -0.316870133758377 - 6.95033111014577*I, -0.377983926404649 - 3.49010699962158*I, 0.729677774497807 - 3.97691684919230*I, 2.85543892067792 - 1.33526157055300*I, -2.41634120162659 + 1.36514445965055*I), (1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0)]
[(3.30832739468652 + 1.28239320890432*I, -5.67615034983654 + 2.13370823866693*I, -1.90038819440498 + 1.13107715014647*I, 0.929541814247395 + 3.10366301023303*I, -1.38601394970348 + 0.776192933434043*I, 1.17970313255352 + 4.35339833088435*I), (1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0)]
[(6.51791478311490 + 0.180839995568841*I, -5.13868727981194 - 4.69056523913995*I, 2.73515332403934 + 2.20060332895881*I, -2.29614476985037 - 3.32806497470742*I, -1.07492771287930 + 2.96327273527105*I, -0.743308344612592 + 2.67391415404865*I), (0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0)]
[(3.83073602636610 + 2.53331004844471*I, -6.29585954000111 + 1.75559447664907*I, -1.45372865914753 + 3.59110895228074*I, 4.51424707359370 + 0.844850083624955*I, -2.81934117187864 - 3.23110562125778*I, -1.21255141658002 + 4.79596236692866*I), (1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0)]
[(8.82012798559890 - 0.442523680189150*I, -6.19645530851295 - 4.43669250649931*I, 0.858214382249133 + 4.56723158157599*I, 5.80091530366644e-14 + 1.63202784619898e-14*I, 3.60531110237936 + 2.30933749953285*I, -1.44328993201270e-15 - 3.04756220259605e-14*I), (0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0)]
[(-0.0562091672019838 + 5.68740733223586*I, -6.72964249678981 - 4.08360332638871*I, -2.92483799136411 + 1.41327798075029*I, 6.21724893790088e-15 - 3.35287353436797e-14*I, -0.0300847130836590 - 2.93040312992003*I, -3.73034936274053e-14 + 7.71605002114484e-14*I), (1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0)]
[(6.04851770088521 + 4.15199051490157*I, 0.312333908436079 - 6.02713156964104*I, -2.83004816969418 + 1.60098712519018*I, 0.134911902085712 + 0.332079931712276*I, 2.22953631821962 + 1.94570409401468*I, -0.341200565532924 + 0.244723645685461*I), (0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0)]
[(0.382424016618720 + 2.70803538454736*I, -5.06331535782722 - 2.24794272616558*I, -2.08509337966274 + 0.385035903708094*I, -0.958700116787307 - 0.175900627082631*I, -1.26511322163007 - 1.38352857591279*I, -0.371984623128390 + 1.63448595766904*I), (1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0)]
[(6.72964249678979 + 4.08360332638878*I, 0.0562091672019605 - 5.68740733223588*I, 8.10462807976364e-15 - 2.31481500634345e-14*I, -0.0300847130836194 - 2.93040312992001*I, -3.19744231092045e-14 + 1.15463194561016e-14*I, -2.92483799136418 + 1.41327798075028*I), (0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0)]
[(1.04765901547452 + 2.47277923456012*I, -3.31476986163347 - 7.82381858994477*I, 2.56417597688297 - 1.08638168822324*I, -3.19744231092045e-14 - 1.31006316905768e-14*I, -2.25009183294138 + 0.953311545761980*I, -1.13242748511766e-14 - 8.21565038222616e-15*I), (0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0)]
[(2.61581193394157 - 0.0344614343529611*I, -4.76458614590899 + 2.40211147348214*I, -0.808531811969653 - 0.327304429498372*I, -1.85522517118924 - 1.84439671122963*I, -0.341494089995544 + 2.00588417527780*I, 0.103332542745590 - 3.19567202751067*I), (1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0)]
[(2.48337251521437 + 1.59226119986430*I, -3.61636282159599 - 6.40105625751203*I, 1.35981911567486 + 0.00765380928021039*I, 1.12355339953956 + 1.58460739058403*I, 0.388619005081346 + 1.15755534235311*I, 1.73900121391415 - 2.05897851543031*I), (0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0)]
[(3.30832739468652 + 1.28239320890430*I, -5.67615034983653 + 2.13370823866690*I, -1.90038819440500 + 1.13107715014647*I, -0.929541814247404 - 3.10366301023307*I, -1.38601394970341 + 0.776192933434046*I, -1.17970313255351 - 4.35339833088433*I), (1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0)]
[(6.72964249678998 + 4.08360332638880*I, 0.0562091672019273 - 5.68740733223600*I, 4.05231403988182e-15 + 4.43534098337750e-14*I, 0.0300847130836469 + 2.93040312992005*I, 6.53921361504217e-14 - 1.63202784619898e-14*I, 2.92483799136422 - 1.41327798075027*I), (0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0)]
[(1.76714206102899 - 0.786810954593841*I, -4.52456300880185 - 0.145429512114133*I, -4.39656678086534 - 0.461615340266133*I, 2.62942471983640 + 1.24842629486002*I, -1.71246258506272 - 3.51357454681717*I, -0.722183698318968 - 1.79452312551530*I), (1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0)]
[(6.04851770088513 + 4.15199051490149*I, 0.312333908436025 - 6.02713156964101*I, 2.83004816969413 - 1.60098712519008*I, -0.134911902085669 - 0.332079931712248*I, -2.22953631821947 - 1.94570409401464*I, 0.341200565532874 - 0.244723645685479*I), (0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0)]
[(2.65565011783687 - 3.31568807530476*I, -4.94216798185708 + 1.04251601292739*I, -3.10816635729259 - 2.05546636755244*I, 6.72795152922845e-14 + 8.99280649946377e-15*I, -3.00826922520758 - 0.869734501946290*I, -2.22044604925031e-16 - 4.25770529943748e-14*I), (1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0)]
[(2.61581193394154 - 0.0344614343528808*I, -4.76458614590900 + 2.40211147348208*I, -0.808531811969676 - 0.327304429498391*I, 1.85522517118926 + 1.84439671122957*I, -0.341494089995634 + 2.00588417527788*I, -0.103332542745675 + 3.19567202751068*I), (1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0)]
[(4.27189300928085 + 0.269049785215572*I, -4.00284322406518 - 4.54094279449639*I, 4.27189300928075 + 0.269049785215663*I, -8.03801469828613e-14 - 3.46389583683049e-14*I, -4.54094279449635 + 4.00284322406513*I, 6.19504447740837e-14 + 3.64153152077051e-14*I), (0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0)]
[(2.95528086615401 + 1.14554324921041*I, -5.07042276082684 + 1.90601061485485*I, -0.360305236384241 + 1.36370049699852*I, 4.01159872897209 + 1.42463448522367*I, -1.89896300333617 - 0.866452013196854*I, -1.40683034507172 + 2.50924923357268*I), (1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0)]
[(6.51791478311495 + 0.180839995568927*I, -5.13868727981194 - 4.69056523914004*I, 2.73515332403925 + 2.20060332895876*I, 2.29614476985033 + 3.32806497470733*I, -1.07492771287922 + 2.96327273527114*I, 0.743308344612596 - 2.67391415404856*I), (0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0)]
[(0.382424016618793 + 2.70803538454738*I, -5.06331535782725 - 2.24794272616561*I, -2.08509337966278 + 0.385035903708114*I, 0.958700116787361 + 0.175900627082579*I, -1.26511322163003 - 1.38352857591276*I, 0.371984623128347 - 1.63448595766907*I), (1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0)]
[(5.56654741379007 + 4.21006419128475*I, 0.281610595821770 - 6.20514201351541*I, 6.09512440519211e-14 + 3.42503803096861e-14*I, -0.0909059578018956 + 3.54257102268535*I, -9.54791801177635e-15 - 7.83262343873048e-14*I, 2.36803156751023 - 1.09917462727051*I), (0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0)]
[(0.985816395002615 + 0.428829995963935*I, -4.09027286904053 - 0.922278517715935*I, -0.985816395002647 - 0.428829995963977*I, -3.48610029732299e-14 - 5.91193760612896e-14*I, -2.11864007903519 - 0.0646185257880662*I, -2.84217094304040e-14 + 2.33701946683595e-14*I), (1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0)]
[(6.04851770088517 + 4.15199051490160*I, 0.312333908436091 - 6.02713156964100*I, 2.83004816969423 - 1.60098712519018*I, 0.134911902085647 + 0.332079931712227*I, -2.22953631821948 - 1.94570409401466*I, -0.341200565532910 + 0.244723645685555*I), (0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0)]
[(2.48337251521441 + 1.59226119986422*I, -3.61636282159609 - 6.40105625751209*I, 1.35981911567496 + 0.00765380928034309*I, -1.12355339953944 - 1.58460739058420*I, 0.388619005081413 + 1.15755534235298*I, -1.73900121391424 + 2.05897851543029*I), (0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0)]
[(2.95528086615403 + 1.14554324921030*I, -5.07042276082685 + 1.90601061485489*I, -0.360305236384223 + 1.36370049699851*I, -4.01159872897195 - 1.42463448522384*I, -1.89896300333601 - 0.866452013196839*I, 1.40683034507165 - 2.50924923357263*I), (1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0)]
[(3.71895694809187 + 1.11168279467341*I, -3.96308086082776 - 5.07940079521520*I, -0.225666614733761 + 1.29256154463551*I, -3.58602036953926e-14 + 3.16413562018170e-14*I, 3.30736843533598 + 0.889709946084838*I, 1.04360964314765e-14 - 6.61692922676593e-14*I), (0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0)]
[(3.83073602636609 + 2.53331004844468*I, -6.29585954000111 + 1.75559447664910*I, -1.45372865914748 + 3.59110895228069*I, -4.51424707359368 - 0.844850083624981*I, -2.81934117187863 - 3.23110562125777*I, 1.21255141657994 - 4.79596236692862*I), (1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0)]
[(6.04851770088514 + 4.15199051490153*I, 0.312333908436061 - 6.02713156964101*I, -2.83004816969407 + 1.60098712519019*I, -0.134911902085705 - 0.332079931712195*I, 2.22953631821956 + 1.94570409401453*I, 0.341200565532944 - 0.244723645685437*I), (0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0)]
[(0.878334610079607 + 1.30867950072407*I, -4.33855872060390 - 1.36979329337054*I, -6.10187938916347 + 2.06464735353343*I, 1.59872115546023e-14 + 6.26165785888588e-14*I, -0.0886336406615134 - 6.95844354943313*I, -4.97379915032070e-14 - 8.88178419700125e-15*I), (1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0)]
[(5.56654741379011 + 4.21006419128476*I, 0.281610595821800 - 6.20514201351541*I, -1.88737914186277e-14 + 4.39370761995406e-14*I, 0.0909059578020160 - 3.54257102268529*I, 6.43929354282591e-14 - 2.80886425230165e-14*I, -2.36803156751023 + 1.09917462727044*I), (0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0)]
[(1.76714206102899 - 0.786810954593828*I, -4.52456300880186 - 0.145429512114161*I, -4.39656678086537 - 0.461615340266176*I, -2.62942471983627 - 1.24842629486003*I, -1.71246258506271 - 3.51357454681717*I, 0.722183698318874 + 1.79452312551526*I), (1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0)]
[(1.74758854024810 - 3.24042950641703*I, -6.31636762561721 + 4.35787600249246*I, -0.137094768431256 + 1.67066511609299*I, 1.88468330867937 - 4.91109462251005*I, -0.761554498436867 - 2.62673533466127*I, -3.58274504355799 - 4.74971834500291*I), (0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0)]
[(1.31985717188659 - 5.52536422878212*I, -6.18960741069412 + 5.43546293904747*I, 1.57557243792783 + 0.637812675141433*I, 2.89542960981441 - 4.88755155364074*I, 0.0110704872279134 - 2.29230175159341*I, -3.56096355414874 - 3.32296376692332*I), (1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0)]
[(3.10862446895044e-14 + 1.60982338570648e-14*I, -2.68673971959288e-14 + 2.85327317328665e-14*I, -2.56417597688305 + 1.08638168822321*I, -1.04765901547456 - 2.47277923456003*I, 0.314084143941612 - 0.133070142461184*I, -2.26711084615893 - 5.35103935538474*I), (0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0)]
[(-1.12355339953955 - 1.58460739058408*I, 2.86255461345374 - 0.474371124846259*I, -1.35981911567487 - 0.00765380928023385*I, -2.48337251521441 - 1.59226119986433*I, 1.74843812075626 + 1.16520915163337*I, -1.13299030638161 - 4.80879505764777*I), (1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0)]
[(5.14411234632110 - 6.70129205008125*I, -5.72082007532387 + 1.68998287303846*I, -3.53965654328707 - 3.38907898847006*I, -1.54929111955626 + 0.289500863113162*I, -3.90794986309877 + 2.02260514100933*I, -0.0771318854042870 + 1.13337217284426*I), (0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0)]
[(4.92818125553540 - 6.51278963084549*I, -5.45460719676352 + 1.11070695780505*I, -3.47960464609179 - 2.72676359222328*I, -0.525345928911207 + 0.446419661338021*I, -3.67438308254645 + 1.33290778524913*I, -0.125758622687004 + 1.02972135727882*I), (1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0)]
[(2.12496253997121 - 2.79432512803130*I, -2.97341426095355 + 1.04654790825608*I, -1.36066846177108 - 3.21157234146872*I, -3.48563100174229 - 0.417247213437353*I, -1.94190360532573 + 2.71676731754663*I, 0.665392786336891 + 1.82533503025993*I), (0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0)]
[(1.71350480425446 - 0.939858944798206*I, -1.86716096939664 + 0.577185814692438*I, -0.730841979834579 - 2.22983409950238*I, -3.16969304430057 - 0.982662824419867*I, -1.49899211966779 + 2.96067607933695*I, 1.09351510994036 + 2.07617793436023*I), (1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0)]
[(-3.59712259978551e-14 + 6.95554724927661e-14*I, 4.17860190893293e-14 - 4.20219414820622e-14*I, -2.68409577668980 - 3.79364812643458*I, -6.45346239404844 + 6.02854111858547*I, 1.83515650330989 + 7.99014785141992*I, 5.33033358380604 + 1.50928883858579*I), (0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0)]
[(-0.264520184676238 + 1.55375120105447*I, 1.39650366044751 - 1.64912006654353*I, -3.44562722040618 - 3.48463454217528*I, -6.61760472337751 + 5.25133456344082*I, 1.48620113401490 + 7.42464128086257*I, 5.01994450083751 + 0.495952297218443*I), (1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0)]
[(1.74758854024841 - 3.24042950641712*I, -6.31636762561726 + 4.35787600249234*I, 0.137094768431174 - 1.67066511609279*I, -1.88468330867929 + 4.91109462251042*I, 0.761554498437331 + 2.62673533466127*I, 3.58274504355811 + 4.74971834500275*I), (0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0)]
[(2.20060332895854 - 2.73515332403927*I, -7.36447939318849 + 4.39537893519933*I, 0.385108805960006 - 0.951324493730578*I, -0.321745183376271 + 3.49574008679146*I, 0.120588621283576 + 0.602426707323919*I, 2.55482098720235 + 4.78485682231213*I), (1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0)]
[(-0.368293319811760 + 5.41168412947945*I, -4.74823668477041 - 3.61082716711734*I, 2.62223783621122 - 1.11098114681230*I, -4.14394661402871 - 3.49995307779372*I, 0.0495495436654387 + 3.76706291487485*I, 4.85295091191350 - 2.42298009344607*I), (0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0)]
[(-0.335856717579284 + 3.36684542358660*I, -2.65237190032667 - 2.10080249986192*I, 4.62737445099849 - 1.73666805016647*I, -4.04000048804530 - 3.68962008797772*I, -0.159728523412399 + 5.46894753456489*I, 4.46656591526923 - 2.11622284998008*I), (1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0)]
[(1.63203643606934 + 2.45741568507610*I, -6.45844906007724 - 3.51283888153802*I, 0.0295455272032036 + 1.35951964677729*I, -1.60249090886612 - 1.09789603829877*I, 1.16366197084937 + 0.369932317214432*I, 2.03071421708920 - 1.77192480582860*I), (0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0)]
[(2.15852628940155 - 1.67942491061972*I, -5.20122094179190 - 1.90727806771739*I, 1.23008686575462 + 1.72706495296382*I, -0.811091460499223 - 0.540534538435109*I, 1.87128176820958 - 0.113874175636044*I, 0.869765442073060 - 1.43297766257423*I), (1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0)]
[(1.52942388147476 - 1.94033926458784*I, -5.05530936639841 + 3.48782918898738*I, 0.630455875109111 + 3.34006162924110*I, -2.15987975658386 - 1.39972236465329*I, -2.03153967267398 - 5.26330303151114*I, -0.0350780692251229 - 4.87045369132286*I), (0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0)]
[(0.386476126525296 - 5.61402350270048*I, -4.50740984257201 + 4.89227492330881*I, 3.06912870166944 + 1.62748953449541*I, -0.345171560615204 - 1.72437966791209*I, -0.367096811193307 - 4.91404296039688*I, -0.595332878921208 - 2.97411498856333*I), (1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0)]
[(3.99680288865056e-14 - 8.77076189453874e-14*I, -6.52811138479592e-14 - 1.35447209004269e-14*I, -1.36600572833979 + 2.94721228905283*I, -5.68576524150748 + 0.147767559746280*I, -1.56450195069968 - 2.93011442673505*I, 1.49434581224971 - 6.81079295591071*I), (0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0)]
[(-1.98134682862475 - 2.19792205512935*I, 3.53656346241454 - 0.657534762929291*I, -0.239198693017047 + 0.345096325591168*I, -6.02132191045179 + 0.409328570754880*I, 0.573407628343192 - 0.215548303921457*I, 1.77249007622885 - 6.39021643613454*I), (1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0)]
[(4.68416089268290 - 4.91766984064137*I, -5.81336238034101 + 1.05361383165632*I, -2.77702554719979 - 1.12417687093163*I, -5.26051677875993 - 0.0432108602309070*I, -1.38851277359994 - 0.562088435465625*I, 1.54177881455274 + 2.71044885418973*I), (0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0)]
[(4.39304972680268 - 5.33885126209564*I, -5.27328107385811 + 0.675516263994204*I, -2.83635877200126 - 0.261056242901637*I, -3.77343571803568 + 0.549155276351400*I, -0.708935911472730 - 1.32774736452548*I, 1.10837238161719 + 2.52537611432297*I), (1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0)]
[(2.05213572575658 - 1.31035859560089*I, -2.76908642572559 + 0.779527871767135*I, -0.944940777835660 - 3.72661275164382*I, -5.43518879335109 - 0.997238970061291*I, -2.20635938458528 + 3.14841768836080*I, 2.33136540435190 + 2.60365905304483*I), (0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0)]
[(1.46379512169346 - 0.512216740788676*I, -1.38623731120878 + 0.695275675434194*I, 0.417247213437374 - 3.48563100174226*I, -4.54210234780651 - 1.27651081898886*I, -2.24258224369729 + 4.15102378807911*I, 2.79432512803128 + 2.12496253997118*I), (1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0)]
[(4.44089209850063e-15 + 2.46191955710628e-14*I, 6.77236045021345e-15 - 3.39450689779142e-14*I, -2.10524057548640 - 3.07467107380124*I, -3.27250310353307 + 2.70868757859798*I, 3.02329465073064 + 6.06854791664805*I, 2.30968974127043 + 2.24962407231220*I), (0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0)]
[(0.497248483801694 + 2.25926823972025*I, 0.866452013196837 - 1.89896300333599*I, -3.05155386406516 - 2.11514189467285*I, -3.93388371879652 + 2.60476838390035*I, 1.90601061485485 + 5.07042276082685*I, 2.50924923357265 + 1.40683034507169*I), (1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0)]
[(1.52942388147479 - 1.94033926458797*I, -5.05530936639843 + 3.48782918898745*I, -0.630455875109171 - 3.34006162924109*I, 2.15987975658392 + 1.39972236465335*I, 2.03153967267414 + 5.26330303151127*I, 0.0350780692251798 + 4.87045369132285*I), (0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0)]
[(2.42835359220477 - 1.30815935804653*I, -6.63442310341974 + 3.47558110195706*I, -0.510205943260014 - 2.54884485105728*I, 3.07499850396900 + 0.412063526983246*I, 0.703980067192962 + 3.51688566786722*I, -0.413309666942811 + 4.65498575529536*I), (1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0)]
[(-0.578195063283128 + 3.15130016242090*I, -3.14841768836074 - 2.20635938458522*I, 0.530830723833845 - 0.716950699969031*I, -1.60642008298365 - 3.10382338899931*I, 0.779527871767084 + 2.76908642572545*I, 2.60365905304476 - 2.33136540435174*I), (0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0)]
[(-0.324194463517817 + 1.76693668005192*I, -1.49488586403391 - 0.996234678677725*I, 2.51701879825284 - 0.537512446603208*I, -2.18040410408157 - 3.43607277213877*I, 0.951715974956636 + 3.95663933857265*I, 2.13706467574279 - 1.43431441208109*I), (1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0)]
[(1.60126988157472 + 0.648215342059275*I, -5.81740253004642 - 2.35496190511137*I, -0.334736963273540 + 0.826892211216392*I, 0.502105444910309 - 1.24033831682470*I, -0.167368481636906 + 0.413446105608097*I, 1.32204020297943 - 3.26580230658627*I), (0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0)]
[(2.14327479106953 - 2.53763868142609*I, -4.80885205561950 - 1.22176735598144*I, 0.796947393332812 + 0.763045123906875*I, 1.33390716708329 - 1.09403526664302*I, -0.105219037958442 + 0.573468700209026*I, 0.330404578844529 - 2.87026094939692*I), (1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0)]
[(-0.583631264023325 + 2.89167932619961*I, -2.08286093197719 - 7.05076532067976*I, 0.940433718753487 - 0.982217404031642*I, 0.356802454730156 + 1.90946192216785*I, -0.561251620514126 - 1.08441492067891*I, -2.68887183950977 - 0.182991747601646*I), (1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0)]
[(-3.47846166865192 + 0.473310825089887*I, 2.84254250996150 + 1.36250026443255*I, 1.30878668465867 - 3.23306247718863*I, -2.16967498399321 - 2.75975165209878*I, -3.29417780087960 + 0.547911385406764*I, -0.820203026462746 + 1.76121052920553*I), (1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0)]
[(-0.356802454730155 - 1.90946192216795*I, -2.33206938477958 + 1.72647017456634*I, -0.940433718753472 + 0.982217404031711*I, 0.583631264023336 - 2.89167932619962*I, 0.379182098239286 - 2.06663232471061*I, -2.66649219600055 - 4.15908599448010*I), (0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0)]
[(2.43800646872249 + 1.32606510279842*I, -4.08240247944807 + 1.31252359025272*I, -2.75975165209878 + 2.16967498399327*I, 0.321745183376338 - 3.49574008679175*I, -1.76121052920562 - 0.820203026462779*I, -2.55482098720253 - 4.78485682231222*I), (0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0)]
[(5.06331535782724 + 2.24794272616568*I, -0.382424016618750 - 2.70803538454742*I, -0.371984623128373 + 1.63448595766904*I, 1.26511322163002 + 1.38352857591283*I, -0.958700116787280 - 0.175900627082573*I, 2.08509337966280 - 0.385035903708096*I), (1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0)]
[(8.40993941153556e-15 + 8.77076189453874e-15*I, -1.46826995006677e-14 - 1.30173649637300e-14*I, -0.180213114753592 + 3.97113407603723*I, 3.04616843990198 - 2.23160319189112*I, -3.70057715397314 + 1.17141288418082*I, 0.246447248045545 + 1.28876084732845*I), (1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0)]
[(3.06446949810224 - 4.59834638516704*I, -3.31316664603566 + 1.11230925947246*I, -2.01986618859173 - 3.27119187063586*I, -2.36888981659365 + 0.562727041140196*I, -1.77676684182837 + 2.66610236762549*I, -0.117384618225657 + 0.884319181605822*I), (0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0)]
[(2.54109634785903 - 3.97530989957726*I, -3.98814257060504 + 1.48903546475795*I, -2.16399692271518 - 3.01710515865313*I, -2.26698098081517 - 0.460810445057327*I, -2.93645490736241 + 1.19297397737538*I, 0.382213736695492 + 1.35772293505014*I), (0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0)]
[(1.99646160344891 + 0.392849340188444*I, -3.52588548492361 + 1.54748992439953*I, -2.15987975658398 - 1.39972236465325*I, -2.89542960981442 + 4.88755155364069*I, 0.0350780692251002 + 4.87045369132294*I, 3.56096355414878 + 3.32296376692329*I), (0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0)]
[(-0.793610457996839 - 3.96465379584954*I, -1.64439601072563 + 2.63858869305106*I, 0.321745183376274 - 3.49574008679161*I, -4.40414766282438 + 4.80826367704440*I, 2.55482098720251 + 4.78485682231216*I, 4.19921699792810 + 2.14626812926115*I), (0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0)]
[(4.08706124949922 - 3.56621584168998*I, 0.804269982918578 + 5.91075073404124*I, 2.63978445855028 + 1.06861985318757*I, -0.455372196512064 - 5.40505330679746*I, -2.62867891393380 + 2.69875255059489*I, 5.14486015333521 + 1.71824884382371*I), (1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0)]
[(8.37596577459297 - 1.10109232805495*I, -5.24022901882430 - 2.85023231959495*I, 0.106474410105557 + 4.89935587955367*I, 1.30022228013702 + 0.890806233203662*I, 4.19353565960469 + 1.33314003786375*I, 0.855955628241389 - 0.746874669811260*I), (1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0)]
[(-0.312333908435846 + 6.02713156964108*I, -6.04851770088532 - 4.15199051490163*I, -0.341200565533077 + 0.244723645685481*I, -2.22953631821939 - 1.94570409401440*I, 0.134911902085911 + 0.332079931712344*I, 2.83004816969423 - 1.60098712519048*I), (0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0)]
[(1.11230925947245 + 3.31316664603569*I, -4.59834638516704 - 3.06446949810229*I, 0.884319181605823 + 0.117384618225545*I, -2.66610236762555 - 1.77676684182848*I, 0.562727041140211 + 2.36888981659373*I, 3.27119187063598 - 2.01986618859168*I), (0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0)]
[(-2.65967803336764e-14 - 1.65978342181461e-14*I, -1.10189635194047e-14 + 2.49800180540660e-15*I, 2.80701991419482 + 1.13631898956203*I, 1.34533595452564 - 3.32334920944276*I, -3.32334920944275 - 1.34533595452563*I, -1.13631898956203 + 2.80701991419482*I), (1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0)]
[(5.06331535782720 + 2.24794272616558*I, -0.382424016618751 - 2.70803538454736*I, 0.371984623128327 - 1.63448595766902*I, -1.26511322163001 - 1.38352857591279*I, 0.958700116787329 + 0.175900627082580*I, -2.08509337966281 + 0.385035903708086*I), (1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0)]
[(0.673911327732012 + 1.59062625581054*I, -2.44831524534738 - 5.77873431042790*I, 0.821395866506063 - 0.348006313216819*I, -1.23209379975887 + 0.522009469825329*I, 0.410697933253081 - 0.174003156608551*I, -3.24409454952998 + 1.37444736447381*I), (1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0)]
[(-2.37764253633316 - 0.524515638862113*I, 2.50924923357265 + 1.40683034507170*I, 1.96693911571633 - 3.30328717937090*I, -3.13810441461386 - 4.54841329100150*I, -3.78639918002251 + 0.666135814872753*I, -0.192540685464798 + 3.48958925914667*I), (1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0)]
[(-0.191312634288477 - 0.955743909474543*I, -1.43697263033818 + 1.35399508983804*I, -0.351416575566748 + 2.09102210401395*I, -2.71384131939803 - 0.338775833812363*I, -1.05230065403926 - 3.33369693003143*I, 0.384671976298893 - 4.68769201986951*I), (0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0)]
[(2.82119054512099 + 2.12298301034161*I, -4.56877908536908 + 1.11744649607540*I, -1.88468330867925 + 4.91109462251002*I, -4.43168431693782 - 0.553218620017339*I, -3.58274504355809 - 4.74971834500284*I, 0.986034041811267 - 5.86716484107838*I), (0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0)]
[(4.30457536147805 + 2.46746925458739*I, 0.225532677303654 - 3.31396619158564*I, -1.75927980258468 + 2.29183325736668*I, 0.323333265268852 - 0.485173160468387*I, 0.197233301165142 + 1.71386128959331*I, 1.10332426934498 + 0.00621011532669608*I), (1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0)]
[(3.39728245535298e-14 - 3.10862446895044e-14*I, -1.37112543541207e-14 - 3.85802501057242e-15*I, 1.99507782223063 + 5.84815800961186*I, 2.44339639541489 - 2.27712560970830*I, -6.20514201351538 - 0.281610595821789*I, 1.09917462727049 + 2.36803156751026*I), (1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0)]
[(3.41912689196955 - 3.46873477320950*I, -3.95663933857271 + 0.951715974956637*I, -0.770702001374198 - 1.81908032755176*I, -4.87038718421979 + 0.0433394283388755*I, -0.996234678677781 + 1.49488586403395*I, 1.43431441208120 + 2.13706467574279*I), (0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0)]
[(2.03071421708912 - 1.77192480582856*I, -3.63320512595525 + 0.674028767529829*I, -2.79569840691862 - 2.82734800229053*I, -4.82641262400787 - 1.05542319646195*I, -2.06025974429244 + 0.412405159051259*I, 1.63203643606927 + 2.45741568507611*I), (0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0)]
[(1.62828526462659 - 0.398251180363531*I, -3.06525789496480 + 1.75224627020153*I, -1.27686868905984 - 1.69277092365043*I, -0.351416575566772 + 2.09102210401377*I, 1.24361328832773 + 4.28944083950584*I, 1.05230065403920 + 3.33369693003146*I), (0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0)]
[(-1.29059749505026 - 2.60898460646181*I, -0.515320001128580 + 1.91578583329338*I, -0.532339014345990 - 4.38856506785340*I, -0.758258480704356 + 1.77958046139169*I, 4.07302834233774 + 6.04423812855311*I, 0.976513351108754 + 2.74205474892307*I), (0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0)]
[(2.63715136449806 - 1.81946006430616*I, 0.666135814872809 + 3.78639918002248*I, 0.882314706209563 - 0.131606697239559*I, 1.05882403185479 - 3.33064510007862*I, -1.40683034507169 + 2.50924923357263*I, 3.48958925914672 + 0.192540685464802*I), (1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0)]
[(6.78951962333896 - 0.165115760569229*I, -4.85568544575004 - 3.36565047551778*I, 1.16874050726447 + 2.75856668464188*I, 3.68919239451644 + 3.75030177909699*I, 0.584370253632190 + 1.37928334232097*I, 0.826374509996961 - 3.00677901971680*I), (1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0)]
[(-0.225532677303619 + 3.31396619158565*I, -4.30457536147811 - 2.46746925458737*I, -1.10332426934495 - 0.00621011532676197*I, -0.197233301165152 - 1.71386128959329*I, -0.323333265268879 + 0.485173160468439*I, 1.75927980258468 - 2.29183325736671*I), (0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0)]
[(0.665392786336929 + 1.82533503025996*I, -4.15102378807917 - 2.24258224369733*I, -0.183058934645513 + 0.0775578104847000*I, -0.848451720982358 - 1.74777721977518*I, 0.695275675434241 + 1.38623731120879*I, 2.12496253997123 - 2.79432512803133*I), (0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0)]
[(2.12885264971874e-14 - 1.86517468137026e-14*I, -1.94566585065559e-14 + 9.10382880192628e-15*I, 2.00012623482286 - 0.373744007183251*I, 1.31956794394667 - 1.98005902450232*I, -2.34040538026096 - 0.429413501476262*I, -1.65984708938477 + 1.17690151584279*I), (1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0)]
[(4.30457536147809 + 2.46746925458739*I, 0.225532677303650 - 3.31396619158566*I, 1.75927980258464 - 2.29183325736670*I, -0.323333265268851 + 0.485173160468470*I, -0.197233301165087 - 1.71386128959328*I, -1.10332426934497 - 0.00621011532671539*I), (1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0)]
[(-5.28710937732875 + 3.92395269770351*I, 9.21106207503220 + 1.36315667962531*I, -1.20973242920630 - 2.85531951343956*I, -6.49684180653512 + 1.06863318426395*I, -2.43178986388923 + 2.71422026849717*I, 1.06863318426395 + 6.49684180653507*I), (0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0)]
[(-4.06264180966016 - 0.224159286592161*I, 9.16849410516449 + 3.00130226630675*I, 1.02482705724937 - 2.00509486213149*I, -5.08746886690950 + 1.78093557553934*I, -0.999977657202076 + 3.44972667542758*I, 0.0432328286421364 + 6.00271036855007*I), (1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0)]
[(3.78945394090684 - 2.59465549447240*I, -6.32330812367654 - 1.65400534669941*I, 1.51135609924900 + 3.56723888502589*I, 4.50006013528241 - 0.917418707075848*I, 2.76695585738615 - 3.27607745061837*I, -1.28960792060180 - 4.77581902650924*I), (0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0)]
[(2.85190648130440 + 1.53733584080282*I, -6.76440004709451 - 3.78147723696177*I, -0.543985056236843 + 2.14356970206436*I, 3.24612966933190 - 1.43255180100427*I, 0.975193632151019 - 3.67248085145915*I, -0.741244830563091 - 4.08985216703451*I), (1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0)]
[(-8.28059690910393 + 2.23307580382610*I, 3.49574008679166 + 0.321745183376309*I, 1.66022561116002 + 5.16387606422994*I, 0.348897786406599 + 0.505697427243684*I, 2.73515332403935 + 2.20060332895875*I, -0.951324493730558 - 0.385108805960011*I), (0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0)]
[(-7.94766754613551 + 2.14805054502452*I, 3.82527198545512 + 0.578571003248227*I, 1.06480408624176 + 4.82646894573515*I, -0.0123564157109481 + 1.40965779618473*I, 3.15054480707831 + 2.24533240013580*I, -0.959368280341471 - 0.388365037747953*I), (1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0)]
[(5.06704928227837 - 2.66168883702598*I, -0.412063526982982 + 3.07499850396900*I, -2.16742174391045 - 4.20606951121485*I, 0.968040816809979 - 0.193774123932994*I, -1.30815935804643 - 2.42835359220469*I, 2.54884485105730 - 0.510205943260026*I), (0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0)]
[(5.06047930115290 - 2.85898584044918*I, -1.00197294836292 + 2.56944820260563*I, -1.38344810720375 - 3.63035571677440*I, 1.67308529722335 - 1.35044515201219*I, -1.82101388193311 - 2.19020316118683*I, 2.82298683029619 - 0.379245041418919*I), (1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0)]
[(-4.20672931923074 + 4.28226917426906*I, 6.62268984253913 + 0.536154400491693*I, -1.39317818576651 - 5.83896012907052*I, -5.59990750499730 - 1.55669095480138*I, -4.86530018659665 + 6.43562941261133*I, 3.07453139067430 + 2.66506333641860*I), (0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0)]
[(-2.20942561276800 - 0.894404869419419*I, 6.02012110711085 + 2.43702508089813*I, 1.99151412952672 - 4.91958672901914*I, -6.02012110711080 - 2.43702508089815*I, -3.14618585086938 + 7.77194292999734*I, 4.01341407140722 + 1.62468338726541*I), (1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0)]
[(2.43178986388933 - 2.71422026849719*I, -3.64152229309559 - 0.141099244942398*I, 1.06863318426391 + 6.49684180653517*I, 9.21106207503238 + 1.36315667962535*I, 5.42820862227125 - 7.56547499079908*I, -3.92395269770349 - 5.28710937732888*I), (0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0)]
[(1.02053655430980 + 1.02278233754176*I, -3.17389679265200 - 1.68135320490770*I, -1.55669095480136 + 5.59990750499726*I, 9.10069274902985 + 1.79076879592229*I, 4.22175429121992 - 8.67443889567152*I, -4.28226917426911 - 4.20672931923075*I), (1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0)]
[(-4.54841329100150 + 3.13810441461386*I, 1.05882403185480 - 3.33064510007864*I, 3.30328717937092 + 1.96693911571637*I, 0.524515638862155 - 2.37764253633316*I, -2.63715136449811 + 1.81946006430614*I, 0.882314706209531 - 0.131606697239541*I), (0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0)]
[(-2.75975165209878 + 2.16967498399327*I, 0.998541122893243 - 2.98987801045599*I, 3.23306247718863 + 1.30878668465863*I, -0.473310825089912 - 3.47846166865190*I, -2.68515109178191 + 1.98539111622094*I, 1.83581108952248 + 0.635919158690437*I), (1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0)]
[(4.68948795682316 - 3.68680446297379*I, 0.455372196512038 + 5.40505330679758*I, -4.89133123241771 - 2.34453489235111*I, 0.0111055446165829 + 3.76737240378235*I, 4.08706124949926 - 3.56621584169006*I, -2.63978445855052 - 1.06861985318761*I), (0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0)]
[(3.58993048878472 - 3.16452542615448*I, 0.377662047652750 + 4.77065964672044*I, -3.96759253643748 - 1.60613422056598*I, 0.377662047652769 + 4.77065964672045*I, 3.58993048878469 - 3.16452542615445*I, -3.96759253643744 - 1.60613422056598*I), (1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0)]
[(-4.78223784184611 + 4.08102523825498*I, 8.00780523068158 + 0.981594228607233*I, -1.78093557553934 - 5.08746886690945*I, -2.55298369312253 + 1.04321048584423*I, -4.22177479301075 + 5.13070169555157*I, -0.224159286592117 + 4.06264180966014*I), (0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0)]
[(-2.85235620097819 - 1.15467172134270*I, 7.77194292999735 + 3.14618585086942*I, 1.54262021147874 - 3.81069549434286*I, -0.812341693632720 + 2.00670703570360*I, -2.43702508089807 + 6.02012110711088*I, -1.62468338726537 + 4.01341407140723*I), (1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0)]
[(2.78664545706761 - 2.16812823667872*I, -4.58617750891454 - 1.04374559123546*I, 1.96350629573301 + 4.88011522321741*I, 4.42220326502848 - 0.624495804067755*I, 3.50581154221701 - 4.80678393881544*I, -1.08036596669757 - 5.85052953005084*I), (0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0)]
[(1.56046457750840 + 1.91546447977201*I, -5.11080723400151 - 3.40598805905506*I, -0.576600098234384 + 3.34977889185313*I, 2.13706467574280 - 1.43431441208113*I, 1.94653865064591 - 5.29532808470880*I, -0.0433394283387254 - 4.87038718421978*I), (1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0)]
[(-7.11196501552620 + 2.34844363981794*I, 2.62901866297220 - 0.834531571938304*I, 3.63164975149262 + 2.94123058349327*I, 2.03681810525026 + 2.95219320878235*I, -1.84303783841685 + 2.49572107332622*I, -1.47617347573763 - 2.13958688742209*I), (0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0)]
[(-6.35104410663547 + 1.95236293941680*I, 2.83178822161375 - 0.306686995805041*I, 2.71421702152742 + 3.03122612475789*I, 2.02674935811947 + 4.37021507256466*I, -1.06757087292022 + 2.54289329041091*I, -1.76421734869355 - 2.23620629460589*I), (1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0)]
[(5.61526551851682 - 3.54989306692076*I, -0.0899012897346486 + 4.86975023880743*I, -4.88755155364067 - 2.89542960981457*I, -0.547911385406854 - 3.29417780087950*I, 3.32296376692325 - 3.56096355414871*I, 3.23306247718876 + 1.30878668465871*I), (0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0)]
[(4.93944329003948 - 3.36581972784247*I, -0.427029265995350 + 4.00020003010544*I, -3.68300987897395 - 2.68323627801745*I, -0.377662047652624 - 4.77065964672039*I, 2.47588524174991 - 3.17079588503529*I, 3.96759253643733 + 1.60613422056588*I), (1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0)]
[(-3.75194540337059 + 3.98016592366653*I, 5.89194136603998 + 0.825174734915372*I, -1.05559797041118 - 3.52706138547779*I, -6.97633935829827 - 2.10345400801934*I, -2.44046067801964 + 4.02076866799590*I, 3.45148068802038 + 4.84594340291121*I), (0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0)]
[(-2.35065289167267 - 0.369221183135097*I, 5.15823274381864 + 2.28520178622397*I, 1.39893691671591 - 3.58741815543754*I, -5.98575357146228 - 2.88161444536614*I, -1.10837586282280 + 6.04091120512956*I, 3.46873477320951 + 3.41912689196943*I), (1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0)]
[(2.76695585738611 - 3.27607745061836*I, -4.27831195663514 - 0.291161434407533*I, 1.28960792060180 + 4.77581902650921*I, 6.32330812367656 + 1.65400534669937*I, 3.21045221468059 - 5.69323773358506*I, -2.53385418276969 - 4.24866084117181*I), (0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0)]
[(1.39833080048081 + 0.753777892427328*I, -3.31668271545125 - 1.85411272298868*I, -1.10946172899959 + 4.37182698424678*I, 5.70976677986073 + 2.04204724756886*I, 1.98891495424569 - 7.49005309697939*I, -2.42251434827333 - 3.37753739867432*I), (1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0)]
[(-4.11438082734233 + 2.30912191461230*I, 0.635919158690400 - 1.83581108952240*I, 2.16967498399322 + 2.75975165209884*I, 0.672867525968329 - 1.39725138766624*I, -0.820203026462655 + 1.76121052920553*I, -0.184283867772388 - 0.0746005603169397*I), (0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0)]
[(-2.93615899267197 + 1.54646389913755*I, 0.694847546767199 - 2.24131144590478*I, 2.09351413259598 + 1.05994749276228*I, 0.547050233458425 - 1.87621149990971*I, -1.05994749276231 + 2.09351413259596*I, 0.365099945995084 + 0.147797313308797*I), (1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0)]
[(3.11248785229049 - 2.25676207068349*I, 0.628855181041187 + 3.14158294592985*I, -2.64085593081214 - 2.28914505128120*I, -0.734845315957241 + 2.78127770954559*I, 1.55624118246337 - 3.12928402276250*I, -0.542304630492577 - 0.708311549601163*I), (0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0)]
[(2.68515109178186 - 1.98539111622090*I, 0.547911385406792 + 3.29417780087954*I, -1.83581108952246 - 0.635919158690406*I, -0.998541122893209 + 2.98987801045601*I, 1.36250026443257 - 2.84254250996146*I, -1.76121052920548 - 0.820203026462751*I), (1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0)]
[(-5.02242082966115 + 1.23424905105639*I, 4.22834244031030 - 6.34477947575921*I, -0.248697147933345 - 3.48603712569466*I, 1.68848325877013 + 2.90110481193480*I, 3.31316664603561 - 1.11230925947245*I, 4.29214231181509 + 0.569739407582943*I), (1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0)]
[(-3.49995307779367 + 4.14394661402876*I, 5.92293317123974 + 0.709004297884735*I, -1.11098114681228 - 2.62223783621123*I, -5.41168412947945 - 0.368293319811757*I, -2.65608176806252 + 2.67178737987672*I, 1.80085696236215 + 5.11653000458214*I), (0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0)]
[(3.10631839203700 - 3.64041318182114*I, -4.77612158067912 - 0.300806804536946*I, 1.66980318864211 + 3.94121998635807*I, 4.77612158067915 + 0.300806804536870*I, 3.10631839203701 - 3.64041318182115*I, -1.66980318864214 - 3.94121998635808*I), (0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0)]
[(5.50339875852627 - 1.40864293543002*I, -5.33510749505822 + 6.27631462535541*I, 0.537512446603254 + 2.51701879825274*I, -1.13392510574546 - 1.68949797060911*I, -3.95663933857266 + 0.951715974956787*I, -2.45349304969208 + 0.290561053893181*I), (1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0)]
[(2.40211147348201 + 4.76458614590898*I, -0.0344614343528947 - 2.61581193394155*I, 3.19567202751061 + 0.103332542745704*I, 2.00588417527791 + 0.341494089995595*I, 1.84439671122961 - 1.85522517118916*I, -0.327304429498381 + 0.808531811969647*I), (1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0)]
[(-4.47618834928900 + 1.89645683429923*I, 1.23209379975902 - 0.522009469825323*I, 1.77440391761536 + 4.18810805461735*I, 1.23209379975905 - 0.522009469825339*I, 0.673911327732079 + 1.59062625581067*I, -0.821395866506069 + 0.348006313216864*I), (0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0)]
[(2.33206938477957 - 1.72647017456623*I, 0.356802454730134 + 1.90946192216787*I, -2.66649219600048 - 4.15908599448015*I, -0.379182098239328 + 2.06663232471052*I, 0.583631264023307 - 2.89167932619960*I, 0.940433718753460 - 0.982217404031686*I), (0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0)]
[(-3.40955803334802 - 4.27711691528553*I, 1.74664516667897 + 1.20212216965445*I, -1.97231178141279 + 0.0904393749811068*I, -1.88857948140277 - 1.78243320099551*I, -1.41878895393316 + 0.892723254910802*I, -0.327856212745832 - 2.09484542456522*I), (1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0)]
[(-5.42820862227122 + 7.56547499079906*I, 6.49684180653514 - 1.06863318426392*I, -3.92395269770345 - 5.28710937732880*I, -3.64152229309553 - 0.141099244942435*I, -5.28710937732886 + 3.92395269770344*I, 1.20973242920628 + 2.85531951343957*I), (0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0)]
[(-6.00271036855009 + 0.0432328286421635*I, 4.22177479301075 - 5.13070169555161*I, -3.22556738883545 - 5.06261946686217*I, -2.77714297971459 + 5.10585229550429*I, 8.00780523068148 + 0.981594228607164*I, 0.224159286592133 - 4.06264180966011*I), (1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0)]
[(5.43518879335109 + 0.997238970061280*I, -3.10382338899919 + 1.60642008298356*I, 3.11901629517606 + 4.12550833966835*I, 1.66685576087846 - 6.71090408843133*I, -7.49945119710182 - 1.37598623933203*I, -2.57644644328655 + 3.47980061818238*I), (1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0)]
[(2.77714297971463 - 5.10585229550431*I, -2.55298369312245 + 1.04321048584426*I, 3.22556738883547 + 5.06261946686218*I, 6.00271036854999 - 0.0432328286421416*I, 4.78223784184608 - 4.08102523825494*I, -1.78093557553930 - 5.08746886690943*I), (0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0)]
[(-6.40105625751206 + 3.61636282159604*I, 1.59226119986426 - 2.48337251521441*I, 2.05897851543032 + 1.73900121391416*I, 1.15755534235308 - 0.388619005081406*I, -1.58460739058410 + 1.12355339953955*I, 0.00765380928026083 - 1.35981911567487*I), (0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0)]
[(1.72841418660090 + 0.912150179453505*I, -1.87621149990972 - 0.547050233458453*I, 0.694847546767223 - 2.24131144590478*I, -3.15346162535825 + 1.03356663983370*I, 1.54646389913758 + 2.93615899267198*I, 1.05994749276230 - 2.09351413259601*I), (1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0)]
[(-2.84254250996145 - 1.36250026443249*I, 3.47846166865184 - 0.473310825089941*I, -0.820203026462745 + 1.76121052920555*I, 3.29417780087964 - 0.547911385406783*I, -2.16967498399323 - 2.75975165209875*I, -1.30878668465866 + 3.23306247718861*I), (1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0)]
[(5.98088786537972 - 4.24883183422305*I, 0.409328570754809 + 6.02132191045178*I, -2.85545681805854 - 1.55521663378970*I, -0.129548021669636 + 0.334208935326083*I, 2.19792205512934 - 1.98134682862480*I, 0.345096325591068 + 0.239198693016986*I), (0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0)]
[(-6.25847837236313 + 0.596669283540917*I, 4.86530018659663 - 6.43562941261139*I, -2.41596052330839 - 4.81842357476076*I, 2.52537611432300 - 1.10837238161720*I, 6.62268984253904 + 0.536154400491735*I, 3.07453139067433 + 2.66506333641862*I), (1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0)]
[(-3.68962008797768 + 4.04000048804525*I, 5.80584293795782 + 0.426565427223935*I, -1.73666805016649 - 4.62737445099846*I, -3.36684542358653 - 0.335856717579167*I, -3.73227948439834 + 4.46764592758609*I, 1.26604292372469 + 2.98822861790593*I), (0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0)]
[(2.65608176806255 - 2.67178737987667*I, -3.76706291487482 + 0.0495495436654313*I, 1.80085696236212 + 5.11653000458219*I, 5.92293317123983 + 0.709004297884706*I, 3.61082716711735 - 4.74823668477037*I, -2.42298009344611 - 4.85295091191349*I), (0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0)]
[(5.60707371689377 - 0.476810254258693*I, -4.81907279476856 + 4.58558990892921*I, 1.67669071663840 + 3.04252878590195*I, -1.72971333913270 - 0.317364789780284*I, -4.91931621322698 - 0.287934505916507*I, -2.98331421064687 - 0.547373293533863*I), (1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0)]
[(1.75224627020148 + 3.06525789496483*I, -0.398251180363482 - 1.62828526462667*I, 3.33369693003140 - 1.05230065403926*I, 4.28944083950596 - 1.24361328832774*I, 2.09102210401391 + 0.351416575566782*I, -1.69277092365043 + 1.27686868905988*I), (1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0)]
[(-3.93698745119992 + 1.72792010383497*I, 1.07241793515490 - 1.35134794461423*I, 3.80183383813538 + 2.60470638932506*I, 1.34747723431374 + 0.670121199998841*I, -2.50280365219378 + 2.18385228119262*I, -0.775776858042054 - 0.784559287360970*I), (0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0)]
[(2.93251541423512 - 2.08326340951391*I, 0.200699690454554 + 2.95234080857487*I, -5.82372626255991 - 3.17187635158485*I, -0.553729833795861 + 0.261993608185176*I, 4.48267902864630 - 4.04097217934694*I, 0.414310983013804 + 0.0682194842520643*I), (0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0)]
[(-3.14342689717127 - 2.93333349932837*I, 2.53726508654664 + 0.431959652748996*I, -2.17549922269531 + 1.37532046922284*I, -3.76737240378243 + 0.0111055446164101*I, -2.12325409235583 - 1.45468048735983*I, 1.06861985318751 - 2.63978445855023*I), (1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0)]
[(-4.86530018659670 + 6.43562941261136*I, 6.25847837236323 - 0.596669283540799*I, -3.07453139067433 - 2.66506333641858*I, -6.62268984253915 - 0.536154400491628*I, -2.52537611432296 + 1.10837238161715*I, 2.41596052330841 + 4.81842357476080*I), (0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0)]
[(-4.23456928692481 + 0.413319141448852*I, 3.21517645579190 - 3.73432974488539*I, -2.40358686063727 - 3.42429349023653*I, -2.65730036603023 + 3.98737449989485*I, 6.64658083897015 - 0.272140708430868*I, 1.68205296069315 - 2.52398079219024*I), (1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0)]
[(4.87038718421980 - 0.0433394283386702*I, -3.43607277213872 + 2.18040410408152*I, 3.37986360493673 + 3.50700322815435*I, 1.49052357928310 - 3.55034265649303*I, -8.22016607607296 - 0.533260669895686*I, -1.91546447977198 + 1.56046457750839*I), (1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0)]
[(3.28585982306029 - 4.99299185649725*I, -3.99280651594795 + 0.491376028185831*I, 2.74218394234153 + 3.63933316950413*I, 4.77612158067897 + 0.300806804536938*I, 3.13052385714066 - 2.52661327763974*I, -1.66980318864206 - 3.94121998635795*I), (0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0)]
[(-5.77873431042794 + 2.44831524534735*I, 1.59062625581067 - 0.673911327732001*I, 1.37444736447391 + 3.24409454952993*I, -0.174003156608457 - 0.410697933253021*I, 0.522009469825283 + 1.23209379975899*I, -0.348006313216905 - 0.821395866505993*I), (0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0)]
[(1.67857974577946 + 1.15002590196522*I, -2.00588417527785 - 0.341494089995532*I, 0.327304429498413 - 0.808531811969692*I, -2.00588417527790 - 0.341494089995560*I, 1.67857974577947 + 1.15002590196522*I, 0.327304429498379 - 0.808531811969656*I), (1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0)]
[(-2.09351413259599 - 1.05994749276230*I, 3.15346162535827 - 1.03356663983369*I, -0.147797313308783 + 0.365099945995105*I, 2.24131144590479 + 0.694847546767200*I, -1.72841418660088 - 0.912150179453546*I, -0.694847546767241 + 2.24131144590477*I), (1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0)]
[(4.26429188069829 - 2.53645191580463*I, 0.278857381126211 + 3.30990565854915*I, -1.79594966285749 - 2.26321229932954*I, 0.331102511465771 + 0.479904701966469*I, 0.169615047417484 - 1.71681455921844*I, 1.10308128754043 - 0.0239725246087723*I), (0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0)]
[(2.67391415404864 + 0.743308344612524*I, -2.01976333338989 - 3.78276145907556*I, -0.473310825089905 - 3.47846166865196*I, 2.20060332895885 - 2.73515332403931*I, -1.83581108952249 - 0.635919158690458*I, 5.16387606422994 - 1.66022561116002*I), (0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0)]
[(4.52163521031464 - 0.218254870404359*I, -1.77958046139162 - 0.758258480704293*I, 0.693198773168435 - 1.80591749617874*I, 1.65567306069976 - 3.54068932799167*I, -2.60898460646169 + 1.29059749505026*I, 4.38856506785342 - 0.532339014346036*I), (1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0)]
[(5.11548205345283 + 1.69879791523208*I, -5.16889679720033 - 7.70142631546829*I, -1.05697570066285 - 1.98833555307556*I, 4.05850635279003 - 0.289537637843554*I, 0.00158800855249863 - 1.44484464455492*I, 5.06047930115277 - 2.85898584044921*I), (0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0)]
[(7.53782995717136 + 1.12312881024247*I, -6.02854111858548 - 6.45346239404849*I, -3.73034936274053e-14 - 1.87766469039730e-14*I, 4.19649972498533 + 0.848939273379925*I, -3.88578058618805e-16 + 1.96509475358653e-14*I, 3.79364812643462 - 2.68409577668974*I), (1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0)]
[(3.26877262790192 + 1.38010434379300*I, -2.59346935277391 - 5.48136026529250*I, -0.578425427512102 - 2.13453386804344*I, 2.82678616889416 - 1.58305149027838*I, -0.455767732118022 - 1.52177065060585*I, 3.87585641877770 - 2.30684059469273*I), (0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0)]
[(4.95831165091018 + 0.962813362262658*I, -2.70868757859798 - 3.27250310353308*I, -3.04201108747293e-14 - 1.82076576038526e-14*I, 2.99387684284675 - 0.918054075244221*I, 4.94049245958195e-14 + 4.80171458150380e-14*I, 3.07467107380127 - 2.10524057548640*I), (1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0)]
[(5.04164094586809 + 1.15322950152786*I, -4.32994359599728 - 6.27588199729940*I, 0.192540685464755 - 3.48958925914681*I, 1.64155743489359 - 2.92791291416322*I, -3.33064510007876 - 1.05882403185477*I, 4.28241336570583 - 0.638767862882053*I), (0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0)]
[(6.95453180630544 + 0.204930664896428*I, -4.80826367704432 - 4.40414766282438*I, 1.32606510279847 - 2.43800646872236*I, 1.28911673552061 - 2.87656617057876*I, -3.96465379584938 + 0.793610457996831*I, 3.49574008679157 + 0.321745183376255*I), (1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0)]
[(-5.50339875852645 + 1.40864293543012*I, 5.33510749505834 - 6.27631462535565*I, 0.663096287390194 + 1.56509962282867*I, 4.84030247113622 - 2.97374255825870*I, -2.29182641705770 + 0.0479744736589781*I, 3.37986360493688 + 3.50700322815441*I), (0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0)]
[(-0.975247405337088 + 1.46339370770459*I, 2.65730036603023 - 3.98737449989480*I, 1.01939283113287 + 3.32101060343661*I, 4.24299397833301 - 3.69643419866747*I, -4.23456928692484 + 0.413319141448738*I, 2.40358686063723 + 3.42429349023652*I), (1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0)]
[(-5.08746886690952 + 1.78093557553928*I, 5.04423603826737 - 7.78364594408940*I, -1.02482705724930 + 2.00509486213149*I, 4.06264180966015 + 0.224159286592125*I, 0.0248494000472039 + 1.44463181329604*I, 5.10585229550433 + 2.77714297971463*I), (0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0)]
[(-0.812341693632802 + 2.00670703570354*I, 2.43702508089819 - 6.02012110711086*I, -1.54262021147875 + 3.81069549434281*I, 2.85235620097814 + 1.15467172134272*I, -0.894404869419337 + 2.20942561276805*I, 4.91958672901916 + 1.99151412952670*I), (1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0)]
[(-4.80534065858197 + 2.13999596266937*I, 5.63051539349726 - 8.03193732870935*I, -1.27827927310402 + 1.08439799225819*I, 3.52706138547771 - 1.05559797041123*I, -0.0406027443294357 + 1.31148472535092*I, 4.02076866799584 + 2.44046067801974*I), (0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0)]
[(0.537512446603227 + 2.51701879825281*I, 2.88161444536621 - 5.98575357146226*I, -1.91598060308885 + 2.80757985214595*I, 2.45349304969200 - 0.290561053893175*I, -0.369221183135158 + 2.35065289167265*I, 3.58741815543749 + 1.39893691671596*I), (1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0)]
[(-6.49684180653523 + 1.06863318426394*I, 5.42820862227129 - 7.56547499079906*I, 1.20973242920635 + 2.85531951343950*I, 5.28710937732878 - 3.92395269770346*I, -3.64152229309568 - 0.141099244942409*I, 3.92395269770350 + 5.28710937732889*I), (0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0)]
[(-2.55298369312253 + 1.04321048584413*I, 2.77714297971467 - 5.10585229550432*I, 1.78093557553940 + 5.08746886690950*I, 4.78223784184609 - 4.08102523825508*I, -6.00271036855010 + 0.0432328286420872*I, 3.22556738883541 + 5.06261946686226*I), (1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0)]
[(1.43169212802566 + 0.604472916836232*I, -1.13591554975344 - 2.40078501505581*I, -2.92791291416324 - 1.64155743489353*I, 0.218685060373621 - 7.52774221335409*I, 2.49051615988041 - 2.72617218324246*I, 6.61887328190908 + 1.74878186792805*I), (0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0)]
[(4.31594311325440 - 1.43946534582923*I, -0.857151393740626 + 1.32265082734933*I, -1.73194791841524e-14 + 7.43849426498855e-15*I, -0.0234068547320541 - 6.95896865002684*I, -8.88178419700125e-16 - 7.81597009336110e-14*I, 6.13432877984271 + 1.96614119410189*I), (1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0)]
[(2.92791291416338 + 1.64155743489356*I, -3.56668077704537 - 5.92397080059933*I, -3.48958925914675 - 0.192540685464785*I, 1.15322950152785 - 5.04164094586803*I, 4.54841329100161 - 3.13810441461387*I, 5.12265249577154 + 0.711697349870771*I), (0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0)]
[(6.95453180630550 + 0.204930664896272*I, -4.80826367704433 - 4.40414766282433*I, -1.32606510279843 + 2.43800646872253*I, 1.28911673552048 - 2.87656617057877*I, 3.96465379584951 - 0.793610457997022*I, 3.49574008679169 + 0.321745183376349*I), (1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0)]
[(1.70753487572384 + 1.10657769104527*I, -1.45651203751267 - 3.56443069837163*I, -2.52534637118807 - 0.496919476915864*I, 1.31985717188673 - 5.52536422878213*I, 3.41323820129477 - 3.47452940863690*I, 4.86975023880738 + 0.0899012897346161*I), (0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0)]
[(4.52163521031461 - 0.218254870404403*I, -1.77958046139170 - 0.758258480704243*I, -0.693198773168422 + 1.80591749617877*I, 1.65567306069972 - 3.54068932799173*I, 2.60898460646173 - 1.29059749505031*I, 4.38856506785340 - 0.532339014346013*I), (1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0)]
[(2.87656617057874 + 1.28911673552057*I, -2.55482098720243 - 4.78485682231218*I, -2.43800646872257 - 1.32606510279845*I, 0.204930664896136 - 6.95453180630535*I, 1.64439601072562 - 2.63858869305107*I, 4.19921699792820 + 2.14626812926121*I), (0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0)]
[(6.03446017003628 - 0.477708902554297*I, -3.25608453629531 - 2.77837563374100*I, -3.06421554796543e-14 + 3.57491813929300e-14*I, -0.477708902554266 - 6.03446017003631*I, 7.81597009336110e-14 - 1.00808250635964e-13*I, 3.25608453629525 + 2.77837563374104*I), (1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0)]
[(-3.51357454681702 + 1.71246258506266*I, 3.97518988708330 - 6.10902936592796*I, 0.827232745764970 + 0.625961092361488*I, 4.59232453795629 - 3.14594420725892*I, -1.51338721040544 - 0.559096230837075*I, 3.51465455913393 + 4.13603974931570*I), (0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0)]
[(0.460695118285683 + 1.43292121157023*I, 1.32482108166609 - 3.65215832039299*I, 1.04321048584427 + 2.55298369312246*I, 4.15354776746204 - 3.31841173609330*I, -4.06264180966021 - 0.224159286592136*I, 2.73782072799411 + 3.87631760698520*I), (1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0)]
[(-3.11398724059286 + 2.29576428100338*I, 4.10094850977029 - 7.13875072320679*I, -0.952991368452075 + 0.403760264917468*I, 3.81546136367104 - 0.640081831363273*I, 0.988041281494438 + 1.00551589217496*I, 4.16575911073216 + 2.65989873069880*I), (0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0)]
[(1.10837238161705 + 2.52537611432298*I, 1.55669095480146 - 5.59990750499728*I, -1.72798639038407 + 2.26431987142129*I, 2.83635877200116 + 0.261056242901596*I, -0.228141034561731 + 2.13795888377850*I, 3.54529468347401 + 1.58880360742720*I), (1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0)]
[(-2.69936972161560 + 2.24435331965658*I, 4.27624318291068 - 7.43428927048886*I, -0.945001048814561 + 0.400374952436732*I, 3.49010699962160 - 0.377983926404671*I, 0.604290070741541 + 0.110874089323603*I, 4.82536857017470 + 2.47745499427303*I), (0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0)]
[(1.88297938008560 + 2.46572520850429*I, 1.70084668203591 - 5.46504313417525*I, -1.44153539609429 + 2.16307556065597*I, 2.64211364511402 + 0.792096939219286*I, -0.547489228980156 + 0.821527223083070*I, 4.50673888633249 + 1.44154166071177*I), (1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0)]
[(-4.17152895576751 + 1.40048200992538*I, 4.19911129750636 - 6.30091709764443*I, 0.867869163410337 + 0.732997220407541*I, 5.19366188998639 - 2.93422913520640*I, -2.15358119029796 + 0.178626773789528*I, 3.19894556521405 + 3.90032803023047*I), (0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0)]
[(-0.562088435465681 + 1.38851277359988*I, 1.68626530639716 - 4.16553832079953*I, 0.874675711242534 + 2.99308491432235*I, 4.80087006809462 - 3.44338944365793*I, -4.50301113690587 + 0.816125764667820*I, 1.99042789076593 + 3.49917442434124*I), (1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0)]
[(-2.50488483876892 + 5.52240396803882*I, 3.24612966933190 - 1.43255180100427*I, -3.91249356579007 - 2.24414139615897*I, -0.431208575914162 + 1.52891114939464*I, -2.85190648130454 - 1.53733584080286*I, -0.543985056236952 + 2.14356970206434*I), (1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0)]
[(-0.864738083314152 + 4.71302754977969*I, 0.317364789780327 - 1.72971333913280*I, -4.10877965467050 + 0.788000922125234*I, 2.75459427998546 + 3.24262549658854*I, -0.476810254258688 - 5.60707371689377*I, -3.04252878590192 + 1.67669071663836*I), (1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0)]
[(-1.39893691671600 + 3.58741815543751*I, 1.68949797060916 - 1.13392510574547*I, -4.86767168992541 + 0.168291263468049*I, 3.46873477320947 + 3.41912689196950*I, -1.40864293543007 - 5.50339875852632*I, -2.51701879825277 + 0.537512446603249*I), (1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0)]
[(-2.09372524740411 + 6.30470159630089*I, 2.13706467574279 - 1.43431441208114*I, -3.55034265649305 - 1.49052357928299*I, -1.36993855241146 + 1.94554919285558*I, -1.56046457750843 - 1.91546447977209*I, -0.576600098234466 + 3.34977889185313*I), (1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0)]
[(0.844543832592632 + 1.99336847300911*I, -2.53363149777769 - 5.98010541902715*I, -1.60377141275490 - 3.78536583741888*I, 2.83339661627698 - 1.20044420786542*I, -0.929860085022710 - 2.19473958160817*I, 4.88688628254196 - 2.07045999090775*I), (0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0)]
[(3.07499850396889 + 0.412063526983042*I, -2.66168883702599 - 5.06704928227855*I, -0.510205943259940 - 2.54884485105731*I, 2.42835359220467 - 1.30815935804660*I, -0.193774123932936 - 0.968040816809935*I, 4.20606951121497 - 2.16742174391055*I), (0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0)]
[(2.56944820260568 + 1.00197294836291*I, -2.85898584044913 - 5.06047930115280*I, -0.379245041418844 - 2.82298683029625*I, 2.19020316118676 - 1.82101388193317*I, -1.35044515201238 - 1.67308529722325*I, 3.63035571677450 - 1.38344810720360*I), (0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0)]
[(2.15987975658391 + 1.39972236465325*I, -2.19495782580906 - 6.27017605597620*I, -0.630455875109115 - 3.34006162924117*I, 1.52942388147483 - 1.94033926458785*I, -1.40108379756494 - 1.92324140227009*I, 3.52588548492363 - 1.54748992439959*I), (0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0)]
[(-7.51877092535427 + 1.24434021058387*I, 5.92386081445297 - 6.54968380464782*I, -1.24344978758018e-14 - 1.31950006476700e-13*I, 4.18228813474750 - 0.916391722811408*I, -1.66089364483923e-13 + 2.09166017839379e-13*I, 3.83636963198220 + 2.62267121318168*I), (0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0)]
[(-5.45460719676355 + 1.11070695780504*I, 4.92818125553540 - 6.51278963084545*I, -0.125758622686954 + 1.02972135727877*I, 3.67438308254637 - 1.33290778524915*I, -0.525345928911308 + 0.446419661338023*I, 3.47960464609175 + 2.72676359222334*I), (0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0)]
[(-5.72082007532386 + 1.68998287303852*I, 5.14411234632097 - 6.70129205008125*I, -0.0771318854041901 + 1.13337217284433*I, 3.90794986309884 - 2.02260514100939*I, -1.54929111955636 + 0.289500863113021*I, 3.53965654328704 + 3.38907898847008*I), (0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0)]
[(-7.99232036741264 + 0.734607318400594*I, 6.37511452956213 - 8.01586802830565*I, -9.14823772291129e-14 + 6.35602681597902e-14*I, 3.68559989072841 - 2.05174905313237*I, 1.00364161426114e-13 + 2.17603712826531e-14*I, 3.26173261995936 + 3.18394698168874*I), (0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0)]
[(1.69806173487862 + 9.66081296751291*I, 1.88468330867933 - 4.91109462251000*I, -4.56877908536912 + 1.11744649607542*I, 0.898649266868169 + 0.956070218568281*I, -1.74758854024810 + 3.24042950641706*I, -0.137094768431272 + 1.67066511609301*I), (1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0)]
[(3.44565027512670 + 6.42038346109582*I, -4.43168431693782 - 0.553218620017538*I, -1.74758854024808 + 3.24042950641700*I, 5.46742835223725 - 0.161376277507124*I, -2.82119054512098 - 2.12298301034158*I, -1.88468330867933 + 4.91109462251005*I), (1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0)]
[(2.23307580382603 + 8.28059690910384*I, 0.321745183376385 - 3.49574008679173*I, -1.64439601072562 + 2.63858869305102*I, 4.52096218130415 - 1.34947195753041*I, -2.43800646872232 - 1.32606510279838*I, -2.75975165209878 + 2.16967498399319*I), (1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0)]
[(2.19495782580900 + 6.27017605597606*I, -2.15987975658384 - 1.39972236465321*I, -3.52588548492355 + 1.54748992439953*I, 1.40108379756482 + 1.92324140227001*I, -1.52942388147472 + 1.94033926458793*I, 0.630455875109131 + 3.34006162924116*I), (1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0)]
[(-1.95860014561550 + 3.81478880788547*I, 2.66160053309392 - 0.786261280126757*I, -5.18993595083225 - 1.57687346129511*I, -1.82533503025994 + 0.665392786336901*I, -2.24435331965652 - 2.69936972161549*I, -0.417247213437303 + 3.48563100174228*I), (1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0)]
[(-1.58880360742716 + 3.54529468347387*I, 1.32774736452558 - 0.708935911472663*I, -4.66333499810133 + 0.880231347055452*I, 3.07453139067424 + 2.66506333641845*I, -0.675516263994262 - 5.27328107385806*I, -2.52537611432298 + 1.10837238161717*I), (1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0)]
[(-1.09711635329554 + 2.41876177661632*I, 1.42177472194373 - 0.627444417204207*I, -6.58986051469384 + 1.85511723091690*I, 2.53408398141630 + 2.68572222883164*I, -0.339851274825117 - 7.52324578206408*I, -2.90110481193476 + 1.68848325877019*I), (1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0)]
[(-2.57976577287355 + 5.10924499816742*I, 3.06796584842714 - 0.461516741371212*I, -4.24041925490432 - 2.09942427626862*I, -0.178163820904729 + 0.971035059633126*I, -2.44909985808546 - 1.26889399082172*I, -0.469104122132067 + 2.55672867193570*I), (1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0)]
[(-1.06757087292005 + 2.54289329041095*I, -1.64664614860739 - 5.57411941516890*I, -4.85669535718738 - 2.33807211254684*I, 0.495832187052738 - 6.26727342737969*I, 4.21398698079798 - 4.27512743340327*I, 5.86063312940513 + 1.29899198176549*I), (0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0)]
[(1.33898894780684 + 0.687467663408083*I, -1.64567594361189 - 3.51925588502180*I, -2.54289329041099 - 1.06757087292025*I, 0.590530350994136 - 5.28347323371509*I, 3.03122612475793 - 2.71421702152726*I, 4.67690206836978 + 0.805038863494112*I), (0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0)]
[(0.584370253632272 + 1.37928334232093*I, -1.75311076089671 - 4.13785002696287*I, -2.73491976634328 - 1.49794151282573*I, 0.959883754868546 - 5.82957180662200*I, 2.60702164816708 - 3.76119777316240*I, 3.88173502302963 + 1.06684490498286*I), (0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0)]
[(0.345171560615211 + 1.72437966791214*I, -0.940504439536399 - 4.69849465647541*I, -3.06912870166949 - 1.62748953449546*I, 0.386476126525211 - 5.61402350270050*I, 2.70203189047618 - 3.28655342590147*I, 4.12093371604676 + 0.721748579391784*I), (0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0)]
[(-5.72082007532401 + 1.68998287303855*I, 5.14411234632103 - 6.70129205008131*I, 0.0771318854043874 - 1.13337217284436*I, 3.90794986309870 - 2.02260514100943*I, 1.54929111955616 - 0.289500863113142*I, 3.53965654328716 + 3.38907898847022*I), (0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0)]
[(-3.56723888502571 + 1.51135609924889*I, 3.85840031943332 - 5.78966805588404*I, -8.34887714518118e-14 + 1.06248343456627e-13*I, 3.56723888502592 - 1.51135609924893*I, 1.56319401867222e-13 - 8.38218383591993e-14*I, 3.27607745061827 + 2.76695585738603*I), (0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0)]
[(-3.94121998635782 + 1.66980318864192*I, 4.24202679089481 - 6.44592476932091*I, -5.48450174164827e-14 + 9.99755833674953e-14*I, 3.94121998635810 - 1.66980318864209*I, 1.50546242139171e-13 - 9.88098491916389e-14*I, 3.64041318182084 + 3.10631839203681*I), (0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0)]
[(-5.45460719676344 + 1.11070695780510*I, 4.92818125553538 - 6.51278963084546*I, 0.125758622686938 - 1.02972135727883*I, 3.67438308254642 - 1.33290778524907*I, 0.525345928911190 - 0.446419661338012*I, 3.47960464609176 + 2.72676359222326*I), (0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0)]
[(0.665533944334290 + 8.21051532056405*I, 2.89542960981447 - 4.88755155364070*I, -1.52942388147470 + 1.94033926458792*I, -2.12480168735872 + 3.47073132666958*I, -1.99646160344893 - 0.392849340188440*I, 2.15987975658386 + 1.39972236465328*I), (1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0)]
[(1.72605847724706 + 5.14130339851176*I, -1.74843812075625 - 1.16520915163332*I, 0.356802454730157 + 1.90946192216788*I, 3.25012346002384 + 1.26740666828046*I, -3.04567429423982 - 2.09245366976952*I, -0.583631264023351 + 2.89167932619960*I), (1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0)]
[(1.50885236545478 + 7.13061981677645*I, 1.27357848183273 - 3.69536629468502*I, 1.29059749505032 + 2.60898460646173*I, 1.73477183181293 + 0.962474287531315*I, -3.09651499122913 - 3.30218337963021*I, -0.758258480704228 + 1.77958046139170*I), (1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0)]
[(0.700884078472568 + 5.42471903404531*I, 0.351416575566716 - 2.09102210401390*I, -1.43697263033813 + 1.35399508983806*I, -0.0332554007321051 + 2.59666991585543*I, -1.62828526462667 + 0.398251180363484*I, 1.27686868905988 + 1.69277092365045*I), (1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0)]
[(-0.496919476915766 + 2.52534637118814*I, -2.97760993172114 - 5.93858457248292*I, 1.96093353041053 + 2.77636920939931*I, -2.45785300732643 - 0.251022838211189*I, 0.407018187181187 + 2.34440386761935*I, -3.56443069837164 + 1.45651203751269*I), (0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0)]
[(-1.28239320890426 + 3.30832739468655*I, -2.13370823866688 - 5.67615034983656*I, 1.13107715014642 + 1.90038819440496*I, -3.10366301023311 + 0.929541814247509*I, 0.776192933434045 + 1.38601394970347*I, -4.35339833088425 + 1.17970313255349*I), (1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0)]
[(1.74664516667904 + 1.20212216965450*I, -3.40955803334813 - 4.27711691528553*I, 0.327856212745852 + 2.09484542456519*I, -1.41878895393323 + 0.892723254910764*I, 1.88857948140276 + 1.78243320099563*I, -1.97231178141272 + 0.0904393749810979*I), (0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0)]
[(0.0344614343529011 + 2.61581193394159*I, -2.40211147348209 - 4.76458614590901*I, -0.327304429498386 + 0.808531811969685*I, -1.84439671122963 + 1.85522517118922*I, 2.00588417527786 + 0.341494089995564*I, -3.19567202751072 - 0.103332542745638*I), (1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0)]
[(5.47755125522124 - 5.16828387695274*I, -8.92122591904566 - 0.748541822127844*I, -0.909590682407959 - 3.23110347024888*I, -0.584932313759740 - 1.43978611083696*I, -2.77916502035095 + 3.39773744239549*I, 1.47933008999086 - 1.06103884156600*I), (0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0)]
[(4.84030247113620 - 2.97374255825880*I, -8.22016607607293 - 0.533260669895650*I, -1.43431441208115 - 2.13706467574285*I, -0.424940900488939 - 1.98987807898469*I, -3.43607277213876 + 2.18040410408154*I, 1.91546447977201 - 1.56046457750838*I), (1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0)]
[(6.08744652411150 - 5.23066225096702*I, -10.1933211624137 - 0.996207404175256*I, 3.83026943495679e-14 + 1.03861363953683e-13*I, 4.03779240961293 - 1.22047252670402*I, 2.77000644643977e-14 - 1.22124532708767e-13*I, -0.0183834285949548 - 4.55807855525390*I), (0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0)]
[(4.88011522321739 - 1.96350629573296*I, -9.68689916203279 - 1.54230524648399*I, -1.66824139530323 + 0.163974243886137*I, 3.21187382791416 - 1.79953205184690*I, -0.970414306833434 - 0.883140329035400*I, 1.04374559123549 - 4.58617750891460*I), (1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0)]
[(-2.68538469860803 + 3.56855513436570*I, -2.21549850683813 - 6.94157013738191*I, 4.83917118392403 + 2.06235395069350*I, 0.437357720817766 - 3.50355407809282*I, -3.91924478015270 + 3.81553868320517*I, 3.54359908085721 + 0.998676447210175*I), (0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0)]
[(-2.53331004844477 + 3.83073602636614*I, -1.75559447664905 - 6.29585954000111*I, 3.59110895228079 + 1.45372865914747*I, 0.844850083624867 - 4.51424707359375*I, -3.23110562125784 + 2.81934117187868*I, 4.79596236692870 + 1.21255141658007*I), (1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0)]
[(-0.496919476915829 + 2.52534637118813*I, -2.97760993172114 - 5.93858457248298*I, 1.96093353041054 + 2.77636920939929*I, 2.45785300732642 + 0.251022838211128*I, 0.407018187181132 + 2.34440386761929*I, 3.56443069837164 - 1.45651203751267*I), (0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0)]
[(-1.28239320890428 + 3.30832739468646*I, -2.13370823866691 - 5.67615034983653*I, 1.13107715014650 + 1.90038819440500*I, 3.10366301023309 - 0.929541814247453*I, 0.776192933434018 + 1.38601394970341*I, 4.35339833088429 - 1.17970313255349*I), (1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0)]
[(6.08744652411171 - 5.23066225096699*I, -10.1933211624139 - 0.996207404175344*I, -1.12840292665339e-13 + 3.35426131314875e-14*I, -4.03779240961283 + 1.22047252670411*I, 9.00668428727158e-14 + 6.85562717706034e-14*I, 0.0183834285949358 + 4.55807855525391*I), (0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0)]
[(4.88011522321729 - 1.96350629573297*I, -9.68689916203275 - 1.54230524648392*I, -1.66824139530313 + 0.163974243886013*I, -3.21187382791429 + 1.79953205184675*I, -0.970414306833626 - 0.883140329035398*I, -1.04374559123550 + 4.58617750891462*I), (1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0)]
[(5.47755125522128 - 5.16828387695238*I, -8.92122591904559 - 0.748541822127955*I, 0.909590682407986 + 3.23110347024901*I, 0.584932313759749 + 1.43978611083698*I, 2.77916502035107 - 3.39773744239558*I, -1.47933008999091 + 1.06103884156608*I), (0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0)]
[(3.49010699962162 - 0.377983926404735*I, -8.31547556979627 - 2.09947106786833*I, -2.12496253997118 + 2.79432512803134*I, 1.36514445965051 + 2.41634120162659*I, 1.27651081898881 - 4.54210234780659*I, -2.61177238954195 + 1.68666342712871*I), (1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0)]
[(-2.68538469860809 + 3.56855513436582*I, -2.21549850683800 - 6.94157013738193*I, 4.83917118392401 + 2.06235395069335*I, -0.437357720817416 + 3.50355407809289*I, -3.91924478015280 + 3.81553868320541*I, -3.54359908085730 - 0.998676447210374*I), (0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0)]
[(-2.53331004844473 + 3.83073602636611*I, -1.75559447664908 - 6.29585954000112*I, 3.59110895228067 + 1.45372865914753*I, -0.844850083624871 + 4.51424707359359*I, -3.23110562125764 + 2.81934117187858*I, -4.79596236692870 - 1.21255141657994*I), (1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0)]
[(-0.379182098239328 + 2.06663232471062*I, -2.49280942205649 - 4.81644886692802*I, 2.48337251521443 + 1.59226119986425*I, -0.615447814374491 + 3.64358590601441*I, -1.35038220883280 + 3.21653385778357*I, -1.12355339953965 - 1.58460739058414*I), (0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0)]
[(-1.14554324921037 + 2.95528086615393*I, -1.90601061485488 - 5.07042276082681*I, 1.36370049699856 + 0.360305236384272*I, -1.42463448522372 + 4.01159872897197*I, -0.866452013196805 + 1.89896300333585*I, -2.50924923357272 - 1.40683034507169*I), (1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0)]
[(4.90418277679116 - 4.93728506820585*I, -7.85153648392613 - 0.790612181168323*I, 1.44328993201270e-14 - 5.77315972805081e-15*I, -4.06968834991649 - 2.03397693527867*I, -3.55271367880050e-15 - 4.21884749357559e-14*I, 2.52833541773831 + 2.36313474142190*I), (0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0)]
[(3.67438308254651 - 1.33290778524911*I, -7.15398772863821 - 1.39385580697424*I, -1.76714206102914 + 0.786810954593780*I, -3.35160841815534 - 3.04294942037531*I, -0.990278886743822 - 1.71905142130174*I, 2.62942471983638 + 1.24842629486009*I), (1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0)]
[(5.47755125522130 - 5.16828387695256*I, -8.92122591904562 - 0.748541822127898*I, 0.909590682408050 + 3.23110347024888*I, -0.584932313759920 - 1.43978611083690*I, 2.77916502035082 - 3.39773744239569*I, 1.47933008999100 - 1.06103884156599*I), (0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0)]
[(3.49010699962162 - 0.377983926404728*I, -8.31547556979621 - 2.09947106786834*I, -2.12496253997122 + 2.79432512803137*I, -1.36514445965039 - 2.41634120162658*I, 1.27651081898888 - 4.54210234780649*I, 2.61177238954189 - 1.68666342712879*I), (1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0)]
[(-0.379182098239302 + 2.06663232471060*I, -2.49280942205652 - 4.81644886692806*I, 2.48337251521439 + 1.59226119986430*I, 0.615447814374623 - 3.64358590601440*I, -1.35038220883281 + 3.21653385778344*I, 1.12355339953960 + 1.58460739058408*I), (0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0)]
[(-1.14554324921030 + 2.95528086615400*I, -1.90601061485486 - 5.07042276082685*I, 1.36370049699852 + 0.360305236384238*I, 1.42463448522383 - 4.01159872897201*I, -0.866452013196827 + 1.89896300333602*I, 2.50924923357266 + 1.40683034507167*I), (1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0)]
[(1.74664516667900 + 1.20212216965449*I, -3.40955803334808 - 4.27711691528555*I, 0.327856212745883 + 2.09484542456519*I, 1.41878895393311 - 0.892723254910810*I, 1.88857948140271 + 1.78243320099558*I, 1.97231178141276 - 0.0904393749810675*I), (0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0)]
[(0.0344614343528785 + 2.61581193394157*I, -2.40211147348207 - 4.76458614590904*I, -0.327304429498369 + 0.808531811969702*I, 1.84439671122958 - 1.85522517118926*I, 2.00588417527784 + 0.341494089995528*I, 3.19567202751075 + 0.103332542745696*I), (1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0)]
[(5.47755125522141 - 5.16828387695260*I, -8.92122591904571 - 0.748541822127944*I, -0.909590682408155 - 3.23110347024910*I, 0.584932313759728 + 1.43978611083693*I, -2.77916502035099 + 3.39773744239575*I, -1.47933008999089 + 1.06103884156612*I), (0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0)]
[(4.84030247113628 - 2.97374255825870*I, -8.22016607607298 - 0.533260669895702*I, -1.43431441208123 - 2.13706467574300*I, 0.424940900488918 + 1.98987807898485*I, -3.43607277213877 + 2.18040410408160*I, -1.91546447977190 + 1.56046457750842*I), (1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0)]
[(4.90418277679116 - 4.93728506820590*I, -7.85153648392617 - 0.790612181168355*I, 4.26325641456060e-14 + 1.44328993201270e-15*I, 4.06968834991652 + 2.03397693527864*I, -3.86357612569554e-14 - 3.06421554796543e-14*I, -2.52833541773832 - 2.36313474142190*I), (0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0)]
[(3.67438308254647 - 1.33290778524910*I, -7.15398772863822 - 1.39385580697421*I, -1.76714206102901 + 0.786810954593914*I, 3.35160841815538 + 3.04294942037532*I, -0.990278886743782 - 1.71905142130186*I, -2.62942471983639 - 1.24842629486016*I), (1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0)]
[(4.23181063597064 + 2.75747035149767*I, -4.22237372912859 + 0.466717315566010*I, -7.54951656745106e-15 - 2.04281036531029e-14*I, 1.51217240462092 + 2.74216273293718*I, -1.68753899743024e-14 - 6.66133814775094e-15*I, 0.744371301300231 + 3.65123971529465*I), (1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0)]
[(1.80591749617875 + 0.693198773168532*I, -3.09651499122900 - 3.30218337963022*I, 2.78243084728739 + 3.43525352209137*I, -0.976513351108799 - 2.74205474892295*I, -1.27357848183273 + 3.69536629468503*I, -0.758258480704169 + 1.77958046139172*I), (0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0)]
[(3.87294973057123 + 1.76713558145591*I, -4.60779504652850 + 1.01414212808964*I, -0.689789169266530 + 1.23032101942648*I, 2.91994716682567 + 1.23282718846332*I, -1.27715543381357 - 1.92883981489700*I, -0.603238618717776 + 3.66359241575509*I), (1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0)]
[(4.22237372912858 - 0.466717315565992*I, -4.23181063597064 - 2.75747035149766*I, 0.744371301300224 + 3.65123971529460*I, -3.39728245535298e-14 + 2.07611705604904e-14*I, 1.51217240462093 + 2.74216273293723*I, 4.65738558830253e-14 + 8.65973959207622e-15*I), (0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0)]
[(3.91595571496881 - 4.12493060204077*I, -7.67525154207145 - 1.74768933962082*I, -1.11808188153687 - 3.04990570883423*I, 8.99280649946377e-14 - 4.45199432874688e-14*I, -2.06009183777939 + 2.08427186655684*I, -2.08721928629529e-14 - 1.82076576038526e-14*I), (0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0)]
[(-0.385035903708155 - 2.08509337966280*I, -0.613456768496569 + 5.43529998095561*I, -1.24945005396095 + 1.71310875653440*I, -1.63448595766908 - 0.371984623128361*I, 0.0750567546736685 + 2.59579796154572*I, -1.45858533058645 - 1.33068473991565*I), (1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0)]
[(3.96827854647344 - 4.54715656270160*I, -7.23350416922660 - 1.22474856502605*I, -0.0748809341048257 - 0.413158969871440*I, 2.95518936810433 + 0.153141811298516*I, 0.327925689114208 - 0.144717119890231*I, -0.919408651467638 - 3.11881710740144*I), (0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0)]
[(2.13706467574286 - 1.43431441208111*I, -2.09372524740409 + 6.30470159630090*I, -0.576600098234453 + 3.34977889185314*I, -1.56046457750844 - 1.91546447977200*I, -1.36993855241152 + 1.94554919285571*I, -3.55034265649308 - 1.49052357928306*I), (1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0)]
[(-4.06135017528750 + 3.98185840870079*I, -1.87103224067588 - 7.64611944820670*I, 3.06751122145583 + 1.06883433367541*I, -3.30846461338297e-14 - 1.10800257857591e-13*I, -2.05083482014530 + 2.09338102940813*I, -4.24105195406810e-14 + 6.46149800331841e-14*I), (0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0)]
[(3.87294973057123 + 1.76713558145589*I, -4.60779504652855 + 1.01414212808967*I, 0.689789169266489 - 1.23032101942643*I, -2.91994716682562 - 1.23282718846328*I, 1.27715543381370 + 1.92883981489708*I, 0.603238618717812 - 3.66359241575521*I), (1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0)]
[(-1.64445556866687 + 2.18528479954632*I, -1.99076907941495 - 5.16984017019632*I, 1.74664516667903 + 1.20212216965442*I, 0.553522827479566 + 0.802283879929737*I, -0.0837323000099479 + 1.87287257597665*I, 1.41878895393320 - 0.892723254910775*I), (0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0)]
[(4.23181063597073 + 2.75747035149768*I, -4.22237372912868 + 0.466717315566002*I, -1.82631687550838e-14 + 1.55431223447522e-15*I, -1.51217240462092 - 2.74216273293717*I, 3.55271367880050e-14 + 2.53130849614536e-14*I, -0.744371301300212 - 3.65123971529469*I), (1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0)]
[(2.13706467574281 - 1.43431441208111*I, -2.09372524740406 + 6.30470159630092*I, -0.576600098234318 + 3.34977889185312*I, 1.56046457750844 + 1.91546447977191*I, -1.36993855241163 + 1.94554919285557*I, 3.55034265649306 + 1.49052357928305*I), (1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0)]
[(5.66812855114718 - 6.92971178951885*I, -7.52324578206404 + 0.339851274825146*I, 1.79131735941208 - 0.324658368648310*I, -4.37420548760188 - 0.367020830518355*I, 0.627444417204212 + 1.42177472194392*I, 1.68848325877033 + 2.90110481193483*I), (0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0)]
[(4.42220326502846 - 0.624495804067811*I, -3.34183729833088 + 6.47502533411861*I, 1.96350629573301 + 4.88011522321739*I, 2.78664545706765 - 2.16812823667876*I, -5.46931783794996 - 0.0733312844019924*I, 1.79953205184687 + 3.21187382791415*I), (1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0)]
[(6.37511452956217 - 8.01586802830555*I, -7.99232036741267 + 0.734607318400586*I, 3.26173261995930 + 3.18394698168889*I, -5.44564393578639e-14 + 3.88161724984570e-14*I, 3.68559989072830 - 2.05174905313240*I, 2.92543766988729e-14 + 5.16253706450698e-15*I), (0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0)]
[(3.87294973057119 + 1.76713558145591*I, -4.60779504652851 + 1.01414212808966*I, 0.689789169266528 - 1.23032101942647*I, 2.91994716682558 + 1.23282718846331*I, 1.27715543381367 + 1.92883981489705*I, -0.603238618717790 + 3.66359241575519*I), (1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0)]
[(-0.304299790423622 + 1.54645250829997*I, -2.09923416534897 - 4.03641441848113*I, 5.77460643850236 + 2.85475414961757*I, -6.66133814775094e-15 - 1.37667655053519e-14*I, -4.85768917195491 + 4.98303606866099*I, -8.41549052665869e-14 - 3.68594044175552e-14*I), (0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0)]
[(3.30766303750550 + 1.12450281688634*I, -4.59556274162118 + 1.53375582530285*I, 1.91513471747840e-14 + 1.08801856413265e-14*I, 3.15846191687172 + 1.49307055243092*I, -4.72955008490317e-14 - 6.88338275267597e-14*I, -0.923940562576334 + 2.80559414268365*I), (1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0)]
[(1.80591749617871 + 0.693198773168504*I, -3.09651499122901 - 3.30218337963019*I, 2.78243084728742 + 3.43525352209136*I, 0.976513351108619 + 2.74205474892298*I, -1.27357848183280 + 3.69536629468499*I, 0.758258480704282 - 1.77958046139167*I), (0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0)]
[(3.96827854647333 - 4.54715656270160*I, -7.23350416922659 - 1.22474856502604*I, -0.0748809341047562 - 0.413158969871402*I, -2.95518936810441 - 0.153141811298546*I, 0.327925689114144 - 0.144717119890305*I, 0.919408651467668 + 3.11881710740148*I), (0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0)]
[(1.72945196399168 - 1.19320749805257*I, -1.64306120850116 + 5.16842610158489*I, 0.630110853876130 + 2.88190823756466*I, -3.01159162498928 + 2.14121697896776*I, -3.22929731981416 + 1.31956848569548*I, 0.326014403560720 - 1.91495885923991*I), (1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0)]
[(4.11417972175007 - 4.65366706509112*I, -6.92765486952279 - 0.847755043328659*I, 0.936572506895856 + 2.43692230185688*I, 4.78506123613442e-14 - 1.34503519433338e-13*I, 2.39901512668009 - 2.60821773743959*I, -6.87228052242972e-14 - 3.60822483003176e-15*I), (0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0)]
[(4.42220326502841 - 0.624495804067793*I, -3.34183729833084 + 6.47502533411862*I, 1.96350629573304 + 4.88011522321739*I, -2.78664545706769 + 2.16812823667877*I, -5.46931783795001 - 0.0733312844020002*I, -1.79953205184690 - 3.21187382791426*I), (1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0)]
[(-1.64445556866680 + 2.18528479954621*I, -1.99076907941502 - 5.16984017019625*I, 1.74664516667909 + 1.20212216965441*I, -0.553522827479603 - 0.802283879929765*I, -0.0837323000100220 + 1.87287257597666*I, -1.41878895393316 + 0.892723254910775*I), (0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0)]
[(3.30766303750553 + 1.12450281688631*I, -4.59556274162118 + 1.53375582530286*I, 1.82076576038526e-14 + 2.86437540353290e-14*I, -3.15846191687170 - 1.49307055243097*I, -1.52100554373646e-14 - 2.26485497023532e-14*I, 0.923940562576313 - 2.80559414268367*I), (1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0)]
[(0.393848859788919 + 1.00030605603355*I, -2.24011028858223 - 3.54440907662152*I, 0.393848859788955 + 1.00030605603359*I, -4.04121180963557e-14 + 1.60427227058335e-14*I, 1.45241256900434 + 1.54379696455436*I, 1.18793863634892e-14 + 2.53963516883005e-14*I), (0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0)]
[(3.87294973057108 + 1.76713558145591*I, -4.60779504652842 + 1.01414212808966*I, -0.689789169266482 + 1.23032101942640*I, -2.91994716682562 - 1.23282718846333*I, -1.27715543381367 - 1.92883981489700*I, 0.603238618717768 - 3.66359241575507*I), (1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0)]
[(-0.385035903708156 - 2.08509337966279*I, -0.613456768496530 + 5.43529998095558*I, -1.24945005396093 + 1.71310875653441*I, 1.63448595766898 + 0.371984623128415*I, 0.0750567546736758 + 2.59579796154566*I, 1.45858533058647 + 1.33068473991566*I), (1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0)]
[(4.89379619589975 - 6.19051302982510*I, -6.95844354943315 + 0.0886336406615545*I, 0.0611137926463133 - 3.46022411052423*I, -2.66453525910038e-14 + 1.76081371705550e-13*I, -1.36979329337044 + 4.33855872060400*I, 1.43218770176645e-13 - 3.70814490224802e-14*I), (0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0)]
[(1.72945196399177 - 1.19320749805253*I, -1.64306120850123 + 5.16842610158487*I, 0.630110853876122 + 2.88190823756470*I, 3.01159162498930 - 2.14121697896775*I, -3.22929731981417 + 1.31956848569543*I, -0.326014403560710 + 1.91495885923999*I), (1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0)]
[(5.66812855114710 - 6.92971178951895*I, -7.52324578206405 + 0.339851274825162*I, 1.79131735941207 - 0.324658368648366*I, 4.37420548760177 + 0.367020830518579*I, 0.627444417204034 + 1.42177472194391*I, -1.68848325877020 - 2.90110481193484*I), (0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0)]
[(1.99646160344889 + 0.392849340188312*I, -3.52588548492367 + 1.54748992439958*I, 2.15987975658387 + 1.39972236465331*I, 2.89542960981457 - 4.88755155364074*I, -0.0350780692251098 - 4.87045369132290*I, -3.56096355414883 - 3.32296376692341*I), (0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0)]
[(1.44750282657315 - 0.998681236646214*I, -3.94407590302999 + 2.72115157770663*I, 3.33699211215406 + 0.965793360779063*I, 3.62764408370297 - 4.30195561195407*I, 0.345090182690815 - 4.24067477228164*I, -3.46254675183490 - 2.34814516060291*I), (1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0)]
[(0.356802454730087 + 1.90946192216795*I, 2.33206938477966 - 1.72647017456635*I, -0.940433718753464 + 0.982217404031705*I, 0.583631264023399 - 2.89167932619965*I, 0.379182098239302 - 2.06663232471055*I, -2.66649219600052 - 4.15908599448005*I), (0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0)]
[(-1.23209379975905 + 0.522009469825399*I, 4.47618834928907 - 1.89645683429928*I, -0.821395866506061 + 0.348006313216859*I, -0.673911327731972 - 1.59062625581065*I, 1.23209379975903 - 0.522009469825299*I, -1.77440391761534 - 4.18810805461735*I), (1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0)]
[(-0.911623994197060 - 1.28571202688756*I, 0.178626773789501 + 2.15358119029796*I, -4.90043508771914 - 0.0275823417387873*I, -0.966098895024056 + 8.39260745520054*I, 6.30091709764457 + 4.19911129750639*I, 3.90032803023043 - 3.19894556521410*I), (0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0)]
[(1.92142309007881e-14 - 5.72406705368067e-14*I, -3.89556008978387e-14 + 2.28931457124659e-14*I, -4.77612158067897 - 0.300806804536913*I, -1.43651520339487 + 7.58163316817900*I, 6.44592476932108 + 4.24202679089488*I, 3.10631839203693 - 3.64041318182107*I), (1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0)]
[(-2.97374255825870 - 4.84030247113610*I, -0.533260669895611 + 8.22016607607291*I, -1.56509962282875 + 0.663096287390157*I, 1.40864293543001 + 5.50339875852638*I, 1.61307409648766 + 1.62873012966759*I, 4.86767168992547 - 0.168291263468084*I), (0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0)]
[(-3.14594420725886 - 4.59232453795618*I, -0.990095542056871 + 8.10697909709024*I, -0.625961092361480 + 0.827232745765053*I, 1.71246258506274 + 3.51357454681724*I, 0.0668648615244524 + 0.686154464640528*I, 4.39656678086543 + 0.461615340266203*I), (1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0)]
[(0.793610457996820 + 3.96465379584954*I, 1.64439601072570 - 2.63858869305108*I, 0.321745183376255 - 3.49574008679174*I, -4.40414766282449 + 4.80826367704434*I, 2.55482098720239 + 4.78485682231227*I, 4.19921699792811 + 2.14626812926121*I), (0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0)]
[(0.127898118176208 + 5.25913928598802*I, 2.60702164816707 - 3.76119777316233*I, -1.16874050726445 - 2.75856668464190*I, -4.84161877789816 + 4.76272690163908*I, 1.75311076089668 + 4.13785002696282*I, 3.88173502302964 + 1.06684490498284*I), (1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0)]
[(2.43800646872242 + 1.32606510279837*I, -4.08240247944808 + 1.31252359025267*I, 2.75975165209884 - 2.16967498399326*I, -0.321745183376241 + 3.49574008679152*I, 1.76121052920546 + 0.820203026462662*I, 2.55482098720234 + 4.78485682231223*I), (0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0)]
[(2.49572107332623 + 1.84303783841690*I, -5.43695165681944 + 1.78861191307574*I, 2.13958688742205 - 1.47617347573766*I, 0.834531571938268 + 2.62901866297212*I, 0.812606321360203 - 0.560644629512602*I, 1.51391206787963 + 4.48294635255404*I), (1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0)]
[(-0.377983926404656 - 3.49010699962161*I, -2.09947106786830 + 8.31547556979622*I, 0.400374952436679 + 0.945001048814639*I, -2.24435331965653 - 2.69936972161542*I, -0.511249041760316 - 0.340710978072933*I, -5.18993595083216 - 1.57687346129517*I), (0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0)]
[(-3.14594420725890 - 4.59232453795621*I, -0.990095542056819 + 8.10697909709026*I, 0.625961092361429 - 0.827232745765027*I, -1.71246258506274 - 3.51357454681711*I, -0.0668648615243704 - 0.686154464640510*I, -4.39656678086537 - 0.461615340266230*I), (1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0)]
[(1.91495885923993 + 0.326014403560749*I, -1.68870073951210 + 2.35956281786783*I, -0.966949378324740 + 0.956125257436815*I, -2.88190823756470 + 0.630110853876131*I, 2.06025974429231 - 0.412405159051225*I, -4.20147672326012 - 2.59918646593798*I), (0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0)]
[(1.17184040249185e-13 - 5.87030424270552e-15*I, -7.89646126264643e-14 + 6.02712324493382e-14*I, -0.754408639747161 - 1.07354942687831*I, -3.41577811957840 + 1.84362123429453*I, 3.72219122442117 - 0.635993285464356*I, -2.97822197816451 - 2.63297862987373*I), (1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0)]
[(1.62828526462663 - 0.398251180363541*I, -3.06525789496478 + 1.75224627020155*I, 1.27686868905993 + 1.69277092365046*I, 0.351416575566739 - 2.09102210401394*I, -1.24361328832777 - 4.28944083950600*I, -1.05230065403928 - 3.33369693003138*I), (0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0)]
[(0.431959652749037 - 2.53726508654657*I, -2.93333349932848 + 3.14342689717122*I, 2.63978445855024 + 1.06861985318754*I, 1.45468048735984 - 2.12325409235583*I, -0.0111055446164420 - 3.76737240378238*I, -1.37532046922289 - 2.17549922269534*I), (1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0)]
[(0.191312634288529 + 0.955743909474520*I, 1.43697263033813 - 1.35399508983800*I, -0.351416575566747 + 2.09102210401400*I, -2.71384131939803 - 0.338775833812402*I, -1.05230065403929 - 3.33369693003149*I, 0.384671976298893 - 4.68769201986950*I), (0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0)]
[(-1.71681455921850 - 0.169615047417417*I, 3.98002685854806 - 1.62633461544003*I, 0.0239725246086986 + 1.10308128754043*I, -3.30990565854912 + 0.278857381126206*I, 0.455932177357641 - 1.43418379900618*I, 0.773453742744537 - 4.54314926182450*I), (1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0)]
[(-1.94915166765654 - 1.24593611799465*I, 0.730095522777081 + 1.95544371098547*I, -3.65340560733139 + 0.662143253541586*I, -0.939826466284074 + 4.62352524163654*I, 4.93308334844064 + 2.23757728688584*I, 2.76908642572555 - 0.779527871767188*I), (0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0)]
[(2.49800180540660e-15 - 3.48054918219987e-14*I, 3.49720252756924e-15 + 4.41313652288500e-15*I, -2.79035532630805 + 0.968990097771407*I, -1.45956975363433 + 4.61966015829123*I, 4.33408272272463 + 2.16502443321259*I, 2.63717928075992 - 1.33053000633783*I), (1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0)]
[(-3.69643419866749 - 4.24299397833298*I, 0.272140708430899 + 6.64658083897029*I, -3.32101060343639 + 1.01939283113287*I, 1.46339370770467 + 0.975247405337047*I, 3.73432974488540 + 3.21517645579174*I, 2.52398079219018 + 1.68205296069317*I), (0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0)]
[(-3.31841173609329 - 4.15354776746207*I, -0.557905870891854 + 6.89136849545614*I, -2.55298369312251 + 1.04321048584421*I, 1.43292121157011 - 0.460695118285713*I, 2.32882440653032 + 3.01943132381592*I, 2.21923710882280 + 1.78551619995180*I), (1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0)]
[(1.29059749505033 + 2.60898460646175*I, 0.515320001128457 - 1.91578583329335*I, -0.532339014346027 - 4.38856506785337*I, -0.758258480704224 + 1.77958046139169*I, 4.07302834233777 + 6.04423812855315*I, 0.976513351108709 + 2.74205474892299*I), (0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0)]
[(1.13299030638161 + 4.80879505764780*I, 1.35038220883282 - 3.21653385778349*I, -2.87199152029582 - 2.74981654221744*I, -1.73900121391419 + 2.05897851543036*I, 2.49280942205649 + 4.81644886692799*I, 1.12355339953959 + 1.58460739058410*I), (1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0)]
[(2.82119054512095 + 2.12298301034158*I, -4.56877908536905 + 1.11744649607549*I, 1.88468330867938 - 4.91109462251001*I, 4.43168431693779 + 0.553218620017546*I, 3.58274504355785 + 4.74971834500275*I, -0.986034041811069 + 5.86716484107827*I), (0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0)]
[(3.56096355414885 + 3.32296376692340*I, -6.45639316396328 + 1.56458778671732*I, 1.30878668465859 - 3.23306247718863*I, 4.86975023880741 + 0.0899012897347253*I, 1.98539111622095 + 2.68515109178194*I, -1.31985717188660 + 5.52536422878219*I), (1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0)]
[(0.792096939219272 - 2.64211364511401*I, -2.23363859993107 + 7.14885253144647*I, 2.16307556065593 + 1.44153539609428*I, -2.46572520850427 + 1.88297938008549*I, -2.98460278373900 - 1.98902462507446*I, -2.99931792567098 - 3.58382606212145*I), (0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0)]
[(-3.31841173609320 - 4.15354776746206*I, -0.557905870891883 + 6.89136849545616*I, 2.55298369312244 - 1.04321048584422*I, -1.43292121157021 + 0.460695118285712*I, -2.32882440653030 - 3.01943132381587*I, -2.21923710882282 - 1.78551619995178*I), (1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0)]
[(2.95518936810439 + 0.153141811298422*I, -2.03578071663669 + 2.96567529610303*I, 0.0748809341047623 + 0.413158969871412*I, -3.96827854647341 + 4.54715656270163*I, 0.253044755009475 - 0.557876089761714*I, -3.26522562275322 - 5.77190512772768*I), (0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0)]
[(1.72084568816899e-14 - 8.63198401646059e-15*I, -1.32671651442706e-14 + 2.53408405370692e-14*I, -0.936572506895852 - 2.43692230185687*I, -4.11417972175010 + 4.65366706509115*I, 3.33558763357594 - 0.171295435582696*I, -2.81347514777269 - 5.50142210841978*I), (1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0)]
[(-4.48267902864629 + 4.04097217934692*I, -1.34104723391359 - 7.21284853093172*I, 0.414310983013973 + 0.0682194842521762*I, 0.200699690454501 + 2.95234080857471*I, 0.139418850782024 - 0.330213092437198*I, -3.13321510468956 - 0.869077399060934*I), (1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0)]
[(-5.41842907404371 + 1.08461474834884*I, 3.12928402276246 + 1.55624118246331*I, 0.884820875246356 - 3.74134303333166*I, -2.07296615994444 - 1.27714994644977*I, -3.14158294592979 + 0.628855181041192*I, -0.708311549601116 + 0.542304630492498*I), (1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0)]
[(1.10189635194047e-14 + 3.98014954328119e-14*I, -6.80011602582908e-15 - 3.42503803096861e-14*I, 1.08555605477142 + 0.737027014175907*I, 1.78838920590492 - 3.44501719385196*I, 0.575984610587379 - 3.73194811039492*I, -2.68058591866591 - 2.93544574966793*I), (0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0)]
[(3.09651499122897 + 3.30218337963022*I, -1.80591749617868 - 0.693198773168453*I, -0.758258480704216 + 1.77958046139160*I, 1.27357848183269 - 3.69536629468507*I, -0.976513351108750 - 2.74205474892296*I, -2.78243084728748 - 3.43525352209129*I), (0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0)]
[(0.317364789780273 - 1.72971333913270*I, -0.864738083314097 + 4.71302754977969*I, -3.04252878590203 + 1.67669071663829*I, 0.476810254258683 + 5.60707371689376*I, 2.75459427998536 + 3.24262549658863*I, 4.10877965467050 - 0.788000922125267*I), (0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0)]
[(-3.80921067899016 - 3.62833542566332*I, 0.816125764667790 + 4.50301113690590*I, -2.77702554719967 - 1.12417687093153*I, -0.0557849806833787 + 6.79129795886058*I, 4.16553832079950 + 1.68626530639724*I, 3.49917442434135 - 1.99042789076590*I), (0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0)]
[(0.335856717579159 - 3.36684542358655*I, 2.65237190032678 + 2.10080249986187*I, 4.62737445099848 - 1.73666805016652*I, -4.04000048804530 - 3.68962008797767*I, -0.159728523412368 + 5.46894753456482*I, 4.46656591526918 - 2.11622284998011*I), (1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0)]
[(4.92818125553539 - 6.51278963084548*I, -5.45460719676353 + 1.11070695780502*I, 3.47960464609176 + 2.72676359222326*I, 0.525345928911162 - 0.446419661338019*I, 3.67438308254642 - 1.33290778524911*I, 0.125758622687025 - 1.02972135727878*I), (1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0)]
[(3.09651499122909 + 3.30218337963018*I, -1.80591749617879 - 0.693198773168453*I, 0.758258480704229 - 1.77958046139165*I, -1.27357848183275 + 3.69536629468504*I, 0.976513351108703 + 2.74205474892300*I, 2.78243084728750 + 3.43525352209141*I), (0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0)]
[(2.67563748934663e-14 - 9.49240686054509e-15*I, 3.27515792264421e-15 - 3.33066907387547e-14*I, 2.77837563374100 - 3.25608453629525*I, -2.77837563374098 + 3.25608453629531*I, 3.25608453629531 + 2.77837563374095*I, 3.25608453629530 + 2.77837563374102*I), (0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0)]
[(1.55624118246335 - 3.12928402276252*I, 1.08461474834885 + 5.41842907404380*I, 0.542304630492522 + 0.708311549601117*I, -0.628855181041249 - 3.14158294592983*I, -1.27714994644982 + 2.07296615994449*I, 3.74134303333173 + 0.884820875246357*I), (1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0)]
[(4.60779504652853 - 1.01414212808972*I, -3.87294973057120 - 1.76713558145591*I, -0.603238618717816 + 3.66359241575521*I, 1.27715543381364 + 1.92883981489708*I, 2.91994716682572 + 1.23282718846326*I, 0.689789169266518 - 1.23032101942645*I), (1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0)]
[(2.15852628940149 - 1.67942491061972*I, -5.20122094179185 - 1.90727806771740*I, -1.23008686575463 - 1.72706495296380*I, 0.811091460499234 + 0.540534538435173*I, -1.87128176820953 + 0.113874175636011*I, -0.869765442073043 + 1.43297766257420*I), (1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0)]
[(-1.71350480425451 + 0.939858944798199*I, 1.86716096939665 - 0.577185814692434*I, -0.730841979834596 - 2.22983409950239*I, -3.16969304430060 - 0.982662824419860*I, -1.49899211966779 + 2.96067607933699*I, 1.09351510994035 + 2.07617793436022*I), (1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0)]
[(0.502105444910446 - 1.24033831682460*I, -1.82414564788993 + 4.50614062341103*I, -0.334736963273633 + 0.826892211216381*I, -1.60126988157486 - 0.648215342059346*I, 0.502105444910425 - 1.24033831682458*I, -4.21613264847167 - 1.70674656305210*I), (0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0)]
[(3.06796584842709 - 0.461516741371155*I, -2.57976577287353 + 5.10924499816734*I, -0.469104122132116 + 2.55672867193573*I, -2.44909985808544 - 1.26889399082174*I, -0.178163820904738 + 0.971035059633052*I, -4.24041925490421 - 2.09942427626859*I), (0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0)]
[(-2.50280365219369 + 2.18385228119256*I, -1.29903018594164 - 4.78855867051768*I, 0.775776858042044 + 0.784559287360981*I, -1.07241793515484 + 1.35134794461427*I, 0.571700376271752 - 0.114438087362151*I, -2.86456951604494 + 0.376572159220707*I), (1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0)]
[(-4.87045369132288 + 0.0350780692251657*I, 3.47073132666964 + 2.12480168735876*I, 0.741315423689154 - 1.83125264658060*I, -3.47452940863697 - 3.41323820129482*I, -1.76148822850457 + 0.352599634612034*I, -0.496919476915817 + 2.52534637118814*I), (1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0)]
[(3.29736238313671e-14 - 1.86517468137026e-14*I, -1.75970349403087e-14 + 2.22044604925031e-16*I, 0.444645785810876 + 0.978784580617821*I, -0.444645785810864 - 0.978784580617751*I, -0.543365453051330 - 3.09610972467791*I, -0.543365453051354 - 3.09610972467790*I), (0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0)]
[(3.04567429423981 + 2.09245366976945*I, -2.68887183950971 - 0.182991747601581*I, -0.583631264023322 + 2.89167932619964*I, -1.74843812075626 - 1.16520915163320*I, -2.66649219600048 - 4.15908599448016*I, 0.0223796435092711 - 3.97609424687854*I), (0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0)]
[(-1.48867574870720 - 2.09955894802282*I, 0.148558466297166 + 4.29691848401078*I, -2.62223783621128 + 1.11098114681226*I, 0.472752929814982 + 2.52998180395884*I, 2.67178737987670 + 2.65608176806258*I, 2.51080868292611 + 0.565811822741715*I), (0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0)]
[(-4.20147672326015 - 2.59918646593795*I, 1.31956848569548 + 3.22929731981413*I, -3.97521860353230 + 0.0863907554905606*I, 0.226258119727785 + 2.68557722142853*I, 5.16842610158487 + 1.64306120850122*I, 1.91495885923993 + 0.326014403560731*I), (0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0)]
[(0.324194463517822 - 1.76693668005197*I, 1.49488586403390 + 0.996234678677828*I, 2.51701879825281 - 0.537512446603231*I, -2.18040410408158 - 3.43607277213869*I, 0.951715974956699 + 3.95663933857264*I, 2.13706467574279 - 1.43431441208111*I), (1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0)]
[(4.39304972680264 - 5.33885126209565*I, -5.27328107385810 + 0.675516263994184*I, 2.83635877200125 + 0.261056242901649*I, 3.77343571803570 - 0.549155276351373*I, 0.708935911472718 + 1.32774736452548*I, -1.10837238161717 - 2.52537611432299*I), (1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0)]
[(3.04567429423990 + 2.09245366976954*I, -2.68887183950975 - 0.182991747601682*I, 0.583631264023404 - 2.89167932619957*I, 1.74843812075624 + 1.16520915163341*I, 2.66649219600052 + 4.15908599448007*I, -0.0223796435091943 + 3.97609424687844*I), (0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0)]
[(-6.30606677987089e-14 + 4.26325641456060e-14*I, 4.50750547997814e-14 - 3.61932706027801e-14*I, 1.96614119410199 - 6.13432877984265*I, 1.32265082734915 + 0.857151393740845*I, 4.99282745592467 + 6.11092192511050*I, 0.116814518480126 + 3.45879171951368*I), (0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0)]
[(0.820203026462810 - 1.76121052920554*I, 1.34947195753051 + 4.52096218130434*I, -0.184283867772323 - 0.0746005603168782*I, 0.635919158690340 - 1.83581108952248*I, -0.488583658195964 + 1.47185194798320*I, 3.47846166865195 - 0.473310825089863*I), (1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0)]
[(2.68887183950969 + 0.182991747601642*I, -3.04567429423982 - 2.09245366976953*I, -0.0223796435092285 + 3.97609424687846*I, 2.66649219600050 + 4.15908599448004*I, 1.74843812075622 + 1.16520915163330*I, 0.583631264023366 - 2.89167932619962*I), (1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0)]
[(2.14327479106953 - 2.53763868142606*I, -4.80885205561949 - 1.22176735598145*I, -0.796947393332823 - 0.763045123906927*I, -1.33390716708334 + 1.09403526664308*I, 0.105219037958416 - 0.573468700209034*I, -0.330404578844488 + 2.87026094939696*I), (1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0)]
[(-1.46379512169346 + 0.512216740788720*I, 1.38623731120880 - 0.695275675434233*I, 0.417247213437377 - 3.48563100174224*I, -4.54210234780650 - 1.27651081898884*I, -2.24258224369730 + 4.15102378807914*I, 2.79432512803134 + 2.12496253997120*I), (1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0)]
[(1.33390716708328 - 1.09403526664308*I, -1.66431174592782 + 3.96429621604001*I, 0.796947393332795 + 0.763045123906909*I, -2.14327479106956 + 2.53763868142610*I, -0.691728355374349 - 1.33651382411600*I, -2.66557726454994 - 3.75940603740752*I), (0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0)]
[(4.86767168992547 - 0.168291263468045*I, -3.45902875449536 + 5.67169002199438*I, 1.36066846177103 + 3.21157234146867*I, -3.50700322815441 + 3.37986360493680*I, -3.30257206709677 - 0.494805023922017*I, -2.97374255825869 - 4.84030247113617*I), (0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0)]
[(-2.52537611432295 + 1.10837238161711*I, 5.59990750499722 + 1.55669095480141*I, -2.41596052330837 - 4.81842357476076*I, -6.25847837236314 + 0.596669283540805*I, -4.20672931923071 + 4.28226917426911*I, 1.39317818576652 + 5.83896012907046*I), (0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0)]
[(-1.68848325877019 - 2.90110481193474*I, 5.98062557058527 + 3.47084421951766*I, -0.248697147933445 - 3.48603712569467*I, -5.02242082966115 + 1.23424905105642*I, -3.06446949810225 + 4.59834638516712*I, 0.794078389350897 + 5.11053042470282*I), (1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0)]
[(3.52485867027788 - 2.74248939489182*I, -6.97633935829822 - 2.10345400801946*I, 2.13999596266940 + 4.80534065858195*I, 3.49605864843092 - 0.493707282518137*I, 3.75194540337066 - 3.98016592366661*I, -1.05559797041124 - 3.52706138547777*I), (0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0)]
[(2.24435331965656 + 2.69936972161562*I, -7.43428927048880 - 4.27624318291071*I, -0.417247213437470 + 3.48563100174220*I, 2.66160053309388 - 0.786261280126605*I, 2.24258224369739 - 4.15102378807902*I, -0.703000387478317 - 3.02852752775880*I), (1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0)]
[(-0.743522759380151 + 4.51556690451344*I, 3.75030177909697 - 3.68919239451648*I, -3.53076623608703 - 1.93383417758892*I, -4.13785002696286 + 1.75311076089669*I, 0.165115760569229 + 6.78951962333898*I, 2.75856668464191 - 1.16874050726445*I), (0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0)]
[(-2.13400877795876 + 0.262532009425937*I, 4.37021507256464 - 2.02674935811945*I, -1.64567594361173 - 3.51925588502171*I, -5.57411941516887 + 1.64664614860713*I, 1.95236293941675 + 6.35104410663543*I, 3.03122612475789 - 2.71421702152735*I), (1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0)]
[(0.143931563392425 - 2.15617790837840*I, -0.890806233203694 + 1.30022228013699*I, 3.95132464764990 + 3.13573675576868*I, 6.23249591741745 - 4.30001006971026*I, -1.10109232805493 - 8.37596577459300*I, -4.89935587955369 + 0.106474410105533*I), (0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0)]
[(1.02129275843676 + 0.971724696052400*I, -1.40965779618470 - 0.0123564157109728*I, 2.72662154827267 + 4.12239556068036*I, 7.07180134587086 - 4.21534889331997*I, -2.14805054502445 - 7.94766754613548*I, -4.82646894573512 + 1.06480408624172*I), (1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0)]
[(-3.10631839203697 + 3.64041318182106*I, 4.77612158067907 + 0.300806804536941*I, -0.706946692887655 - 4.50161582831148*I, -5.87270779948231 - 1.11271989186436*I, -3.28585982306035 + 4.99299185649732*I, 2.74218394234161 + 3.63933316950420*I), (0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0)]
[(-2.13795888377854 - 0.228141034561615*I, 4.40227875519984 + 1.95612742494572*I, 1.58880360742712 - 3.54529468347403*I, -5.59990750499727 - 1.55669095480135*I, -1.84985985032879 + 6.38165345547521*I, 3.07453139067435 + 2.66506333641857*I), (1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0)]
[(4.22177479301078 - 5.13070169555168*I, -6.00271036855016 + 0.0432328286421192*I, -0.224159286592117 + 4.06264180966017*I, 8.00780523068167 + 0.981594228607149*I, 2.77714297971463 - 5.10585229550443*I, -3.22556738883553 - 5.06261946686225*I), (0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0)]
[(3.10382338899918 - 1.60642008298352*I, -5.43518879335108 - 0.997238970061290*I, -2.57644644328653 + 3.47980061818232*I, 7.49945119710181 + 1.37598623933204*I, 1.66685576087845 - 6.71090408843127*I, -3.11901629517607 - 4.12550833966834*I), (1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0)]
[(-1.59766022253993 + 5.74728686065914*I, 6.61760472337735 - 5.25133456344067*I, -1.13198347577122 + 0.0953688654890839*I, -1.95942608639129 + 3.94000673868723*I, -0.264520184676202 + 1.55375120105445*I, 3.44562722040610 + 3.48463454217521*I), (0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0)]
[(-2.24533240013568 + 3.15054480707837*I, 7.07180134587088 - 4.21534889332015*I, 0.388365037747846 - 0.959368280341420*I, -0.578571003248183 + 3.82527198545526*I, 1.02129275843688 + 0.971724696052489*I, 2.72662154827284 + 4.12239556068030*I), (1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0)]
[(1.42463448522377 - 4.01159872897202*I, -3.93388371879648 + 2.60476838390028*I, 1.36370049699854 + 0.360305236384267*I, 1.14554324921035 - 2.95528086615407*I, -0.497248483801721 - 2.25926823972027*I, -3.05155386406516 - 2.11514189467283*I), (0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0)]
[(1.84439671122964 - 1.85522517118928*I, -5.04006873874028 + 1.75189262844357*I, -0.327304429498449 + 0.808531811969714*I, -0.0344614343528691 - 2.61581193394151*I, -1.67857974577943 - 1.15002590196523*I, -2.36765003912915 - 2.14877421196748*I), (1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0)]
[(-3.13052385714069 + 2.52661327763975*I, 5.87270779948222 + 1.11271989186439*I, -1.66980318864207 - 3.94121998635798*I, -3.99280651594791 + 0.491376028185740*I, -3.10631839203695 + 3.64041318182105*I, 0.706946692887603 + 4.50161582831140*I), (0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0)]
[(-2.21923710882278 - 1.78551619995184*I, 5.87139542921575 + 3.11033728161787*I, 0.333746584299731 - 2.82872668579600*I, -2.55298369312247 + 1.04321048584419*I, -1.65708049816237 + 4.52333692794580*I, -0.224159286592151 + 4.06264180966016*I), (1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0)]
[(3.50700322815432 - 3.37986360493662*I, -6.48074578641296 - 1.46043886619940*I, 1.36066846177098 + 3.21157234146858*I, 4.86767168992523 - 0.168291263467954*I, 1.94190360532565 - 2.71676731754646*I, -1.40864293542992 - 5.50339875852624*I), (0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0)]
[(2.44909985808546 + 1.26889399082172*I, -6.68951911298977 - 3.36831826709038*I, -0.469104122132083 + 2.55672867193577*I, 3.06796584842714 - 0.461516741371233*I, 0.647267943036821 - 3.52776373156883*I, -0.488200075553584 - 4.64772825679620*I), (1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0)]
[(-1.26740666828048 + 3.25012346002391*I, 4.15908599448011 - 2.66649219600057*I, -1.90946192216794 + 0.356802454730080*I, -5.14130339851175 + 1.72605847724705*I, -0.182991747601617 + 2.68887183950978*I, 3.97609424687850 + 0.0223796435092241*I), (0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0)]
[(-2.59666991585553 - 0.0332554007321590*I, 4.28944083950595 - 1.24361328832777*I, -1.35399508983800 - 1.43697263033818*I, -5.42471903404540 + 0.700884078472547*I, 1.75224627020155 + 3.06525789496483*I, 3.33369693003142 - 1.05230065403928*I), (1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0)]
[(0.698518795470573 - 1.96694460308015*I, -1.92883981489702 + 1.27715543381365*I, 2.78127770954554 + 0.734845315957324*I, 4.89641960421836 - 2.31670854810784*I, -1.01414212808961 - 4.60779504652850*I, -3.66359241575512 - 0.603238618717804*I), (0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0)]
[(1.67857974577952 + 1.15002590196524*I, -2.00588417527787 - 0.341494089995539*I, 2.36765003912919 + 2.14877421196743*I, 5.04006873874028 - 1.75189262844360*I, -2.40211147348209 - 4.76458614590900*I, -3.19567202751068 - 0.103332542745654*I), (1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0)]
[(-1.94190360532570 + 2.71676731754666*I, 3.30257206709680 + 0.494805023922055*I, -1.40864293543009 - 5.50339875852637*I, -6.48074578641310 - 1.46043886619940*I, -3.45902875449537 + 5.67169002199447*I, 2.97374255825875 + 4.84030247113622*I), (0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0)]
[(-0.821527223083136 - 0.547489228980109*I, 2.98460278373904 + 1.98902462507442*I, 1.44154166071176 - 4.50673888633250*I, -5.46504313417527 - 1.70084668203586*I, -2.23363859993108 + 7.14885253144646*I, 2.99931792567098 + 3.58382606212151*I), (1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0)]
[(3.50581154221702 - 4.80678393881551*I, -5.46931783795008 - 0.0733312844019950*I, 1.08036596669762 + 5.85052953005096*I, 4.58617750891466 + 1.04374559123542*I, 3.34183729833098 - 6.47502533411873*I, -1.79953205184698 - 3.21187382791421*I), (0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0)]
[(1.74777721977520 - 0.848451720982363*I, -4.54210234780653 - 1.27651081898885*I, -2.47745499427303 + 4.82536857017466*I, 4.10300462875544 + 1.24662792989151*I, 2.09947106786834 - 8.31547556979628*I, -1.68666342712881 - 2.61177238954194*I), (1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0)]
[(-0.959883754868508 + 5.82957180662196*I, 4.84161877789822 - 4.76272690163909*I, -2.73491976634333 - 1.49794151282572*I, 0.584370253632241 + 1.37928334232098*I, 0.127898118176253 + 5.25913928598808*I, 1.16874050726445 + 2.75856668464189*I), (0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0)]
[(-2.19020316118686 + 1.82101388193327*I, 5.82055887796135 - 3.20446198913697*I, -0.379245041418867 - 2.82298683029616*I, 2.56944820260562 + 1.00197294836307*I, 1.72969019343112 + 4.49607212751948*I, 0.289537637843636 + 4.05850635278988*I), (1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0)]
[(0.615447814374654 - 3.64358590601450*I, -1.73900121391423 + 2.05897851543035*I, 2.48337251521444 + 1.59226119986435*I, 0.379182098239372 - 2.06663232471059*I, -1.13299030638161 - 4.80879505764782*I, -2.87199152029586 - 2.74981654221748*I), (0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0)]
[(1.41878895393314 - 0.892723254910710*I, -3.39110073534587 + 0.983162629891756*I, 0.327856212745866 + 2.09484542456520*I, -1.74664516667903 - 1.20212216965444*I, -2.21643569414867 - 3.87727862556073*I, -1.66291286666902 - 3.07499474563108*I), (1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0)]
[(-6.95033111014586 + 0.316870133758274*I, 4.73673492951312 - 4.48098855516012*I, -1.36514445965043 - 2.41634120162661*I, 1.33526157055304 + 2.85543892067778*I, 3.97691684919232 + 0.729677774497909*I, 3.49010699962163 - 0.377983926404719*I), (1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0)]
[(-2.10080249986188 + 2.65237190032674*I, 3.36684542358658 + 0.335856717579213*I, -2.11622284998014 - 4.46656591526920*I, -5.46894753456488 - 0.159728523412358*I, -3.68962008797774 + 4.04000048804525*I, 1.73666805016650 + 4.62737445099849*I), (0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0)]
[(3.61082716711736 - 4.74823668477044*I, -5.41168412947949 - 0.368293319811799*I, 2.42298009344609 + 4.85295091191353*I, 3.76706291487485 - 0.0495495436654048*I, 3.49995307779377 - 4.14394661402876*I, -1.11098114681226 - 2.62223783621125*I), (0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0)]
[(7.52324578206394 - 0.339851274825183*I, -5.66812855114699 + 6.92971178951898*I, 1.68848325877023 + 2.90110481193473*I, -0.627444417204295 - 1.42177472194380*I, -4.37420548760177 - 0.367020830518458*I, -1.79131735941204 + 0.324658368648270*I), (1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0)]
[(0.665533944334286 + 8.21051532056401*I, 2.89542960981449 - 4.88755155364066*I, -4.86975023880744 - 0.0899012897346479*I, -1.58664292515568 + 1.65448907645203*I, -1.31985717188665 + 5.52536422878210*I, 1.57557243792785 + 0.637812675141418*I), (0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0)]
[(-3.58993048878472 + 3.16452542615450*I, -0.377662047652758 - 4.77065964672046*I, -4.51241402404414 - 0.634380302262947*I, 1.20712463722413 + 5.85403216305292*I, 4.93944329003951 - 3.36581972784260*I, -3.68300987897400 - 2.68323627801747*I), (1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0)]
[(4.49607212751942 - 1.72969019343109*I, -1.67308529722325 + 1.35044515201228*I, 4.05850635278986 - 0.289537637843508*I, -3.20446198913689 - 5.82055887796130*I, -5.06047930115286 + 2.85898584044919*I, 1.38344810720371 + 3.63035571677448*I), (1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0)]
[(-0.940504439536408 - 4.69849465647550*I, 0.345171560615135 + 1.72437966791208*I, 4.12093371604670 + 0.721748579391749*I, 2.70203189047624 - 3.28655342590147*I, 0.386476126525380 - 5.61402350270053*I, -3.06912870166948 - 1.62748953449547*I), (0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0)]
[(-3.21045221468056 + 5.69323773358496*I, 4.50006013528233 - 0.917418707075803*I, -2.53385418276966 - 4.24866084117178*I, -4.27831195663514 - 0.291161434407480*I, -3.78945394090681 + 2.59465549447238*I, 1.51135609924898 + 3.56723888502588*I), (0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0)]
[(-4.50301113690598 + 0.816125764667682*I, 3.62833542566341 - 3.80921067899009*I, -1.99042789076586 - 3.49917442434132*I, -1.68626530639730 + 4.16553832079951*I, 6.79129795886055 + 0.0557849806833325*I, 1.12417687093149 - 2.77702554719974*I), (1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0)]
[(3.02852752775863 - 0.703000387478502*I, -2.24226624763189 + 3.36460092057238*I, 1.45165406646365 + 4.48693556335381*I, 1.57687346129501 - 5.18993595083225*I, -6.51415852950096 + 0.285753174041015*I, -2.69936972161552 + 2.24435331965656*I), (1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0)]
[(3.34183729833090 - 6.47502533411869*I, -4.42220326502850 + 0.624495804067721*I, 1.79953205184700 + 3.21187382791426*I, 5.46931783795013 + 0.0733312844018518*I, 2.78664545706760 - 2.16812823667882*I, -1.96350629573313 - 4.88011522321743*I), (0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0)]
[(-1.06757087292020 + 2.54289329041094*I, -1.64664614860723 - 5.57411941516882*I, -1.76421734869353 - 2.23620629460588*I, 2.83178822161376 - 0.306686995805083*I, -0.262532009425885 - 2.13400877795875*I, 3.51925588502167 - 1.64567594361180*I), (1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0)]
[(-1.05882403185488 + 3.33064510007866*I, 4.54841329100154 - 3.13810441461387*I, -0.882314706209485 + 0.131606697239457*I, -2.63715136449822 + 1.81946006430611*I, -0.524515638862230 + 2.37764253633316*I, 3.30328717937097 + 1.96693911571642*I), (0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0)]
[(0.998541122893239 - 2.98987801045597*I, -2.75975165209876 + 2.16967498399326*I, 1.83581108952240 + 0.635919158690399*I, 2.68515109178185 - 1.98539111622090*I, -0.473310825089867 - 3.47846166865188*I, -3.23306247718863 - 1.30878668465867*I), (0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0)]
[(0.351416575566727 - 2.09102210401385*I, 0.700884078472561 + 5.42471903404530*I, 1.27686868905984 + 1.69277092365039*I, -1.62828526462670 + 0.398251180363595*I, -0.0332554007321610 + 2.59666991585558*I, -1.43697263033807 + 1.35399508983801*I), (1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0)]
[(-5.81336238034095 + 1.05361383165628*I, 4.68416089268277 - 4.91766984064131*I, -1.54177881455265 - 2.71044885418971*I, 1.38851277359991 + 0.562088435465666*I, 5.26051677875993 + 0.0432108602309846*I, 2.77702554719957 + 1.12417687093145*I), (1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0)]
[(-2.76695585738619 + 3.27607745061839*I, 4.27831195663518 + 0.291161434407494*I, -1.51135609924900 - 3.56723888502589*I, -4.27831195663516 - 0.291161434407532*I, -2.76695585738622 + 3.27607745061836*I, 1.51135609924901 + 3.56723888502584*I), (0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0)]
[(3.73227948439838 - 4.46764592758613*I, -5.46894753456487 - 0.159728523412371*I, 1.26604292372471 + 2.98822861790600*I, 5.80584293795786 + 0.426565427223916*I, 2.10080249986191 - 2.65237190032679*I, -2.11622284998015 - 4.46656591526919*I), (0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0)]
[(5.27328107385811 - 0.675516263994199*I, -4.39304972680268 + 5.33885126209564*I, 1.10837238161715 + 2.52537611432298*I, -0.708935911472779 - 1.32774736452551*I, -3.77343571803568 + 0.549155276351329*I, -2.83635877200122 - 0.261056242901600*I), (1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0)]
[(-0.165097331867967 + 6.65010077255693*I, 3.62764408370286 - 4.30195561195416*I, -2.49657307645683 + 1.72247034106051*I, -3.68208229484481 + 3.27488141150267*I, -1.44750282657305 + 0.998681236646144*I, 3.33699211215416 + 0.965793360778993*I), (0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0)]
[(-2.62867891393382 + 2.69875255059483*I, -0.0111055446164268 - 3.76737240378237*I, -2.50137384657938 + 0.606161810624636*I, -0.0793600181369982 + 4.29875331505112*I, 2.93333349932836 - 3.14342689717123*I, -1.37532046922287 - 2.17549922269534*I), (1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0)]
[(3.87727862556075 - 2.21643569414867*I, -1.78243320099552 + 1.88857948140279*I, 3.07499474563111 - 1.66291286666902*I, -0.983162629891819 - 3.39110073534591*I, -4.27711691528554 + 3.40955803334808*I, 0.0904393749810637 + 1.97231178141269*I), (1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0)]
[(0.0793600181369824 - 4.29875331505120*I, -1.45468048735988 + 2.12325409235586*I, 2.50137384657948 - 0.606161810624573*I, 2.62867891393388 - 2.69875255059491*I, 0.431959652749032 - 2.53726508654670*I, -2.63978445855030 - 1.06861985318757*I), (0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0)]
[(-2.44046067801971 + 4.02076866799578*I, 3.49605864843081 - 0.493707282518067*I, -3.45148068802027 - 4.84594340291115*I, -5.89194136603991 - 0.825174734915439*I, -3.52485867027791 + 2.74248939489164*I, 2.13999596266930 + 4.80534065858185*I), (0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0)]
[(-4.06264180966010 - 0.224159286592159*I, 3.01943132381583 - 2.32882440653032*I, -2.73782072799404 - 3.87631760698514*I, -1.32482108166605 + 3.65215832039294*I, 6.89136849545616 + 0.557905870891876*I, 1.78551619995180 - 2.21923710882279*I), (1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0)]
[(3.68875570275897 - 0.166633972146691*I, -2.77916502035090 + 3.39773744239565*I, 3.44367466382432 + 5.91682569908048*I, 0.894397776231154 - 2.50082495240289*I, -8.92122591904562 - 0.748541822127937*I, -1.47933008999096 + 1.06103884156609*I), (1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0)]
[(3.45902875449546 - 5.67169002199439*I, -4.86767168992548 + 0.168291263468041*I, 2.97374255825867 + 4.84030247113620*I, 3.30257206709672 + 0.494805023922205*I, 3.50700322815444 - 3.37986360493672*I, -1.36066846177096 - 3.21157234146869*I), (0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0)]
[(-2.47588524174985 + 3.17079588503528*I, -1.20712463722411 - 5.85403216305281*I, -3.96759253643738 - 1.60613422056590*I, 0.427029265995386 - 4.00020003010549*I, 3.58993048878474 - 3.16452542615443*I, 4.51241402404416 + 0.634380302262958*I), (1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0)]
[(-0.887891830106704 + 3.97144888555284*I, 3.41323820129483 - 3.47452940863697*I, -2.15987975658389 - 1.39972236465331*I, -1.47865301196862 + 1.02017280481539*I, 0.0350780692251044 + 4.87045369132295*I, 1.83125264658063 + 0.741315423689218*I), (0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0)]
[(0.734845315957331 - 2.78127770954557*I, -1.27714994644983 + 2.07296615994444*I, 2.64085593081218 + 2.28914505128124*I, 3.11248785229045 - 2.25676207068346*I, -1.08461474834882 - 5.41842907404374*I, -3.74134303333167 - 0.884820875246373*I), (0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0)]
[(1.45468048735990 - 2.12325409235590*I, -0.0793600181369908 + 4.29875331505119*I, 2.63978445855024 + 1.06861985318757*I, -0.431959652748994 + 2.53726508654657*I, -2.62867891393376 + 2.69875255059481*I, -2.50137384657945 + 0.606161810624650*I), (1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0)]
[(1.30022228013696 + 0.890806233203739*I, -2.15617790837837 - 0.143931563392472*I, -0.106474410105533 - 4.89935587955370*I, 8.37596577459299 - 1.10109232805489*I, 4.30001006971022 + 6.23249591741744*I, -3.13573675576862 + 3.95132464764988*I), (0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1)]
[(3.68919239451645 + 3.75030177909697*I, -4.51556690451339 - 0.743522759380188*I, -1.16874050726445 - 2.75856668464193*I, 6.78951962333893 - 0.165115760569283*I, 1.75311076089670 + 4.13785002696291*I, -1.93383417758895 + 3.53076623608704*I), (1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1)]
[(0.348897786406531 + 0.505697427243709*I, 0.602426707323962 - 0.120588621283757*I, -1.66022561116002 - 5.16387606422988*I, 8.28059690910390 - 2.23307580382622*I, 4.39537893519941 + 7.36447939318866*I, -4.78485682231223 + 2.55482098720250*I), (0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1)]
[(2.03681810525022 + 2.95219320878230*I, -0.560644629512597 - 0.812606321360236*I, -3.63164975149263 - 2.94123058349322*I, 7.11196501552625 - 2.34844363981801*I, 1.78861191307575 + 5.43695165681948*I, -4.48294635255406 + 1.51391206787966*I), (1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1)]
[(0.687142038588960 + 0.0558092990146482*I, -1.50418976794812 + 0.583388880555098*I, -0.532339014345998 - 4.38856506785339*I, 8.08998809711775 - 1.12048732770684*I, 4.07302834233776 + 6.04423812855309*I, -3.44760993780237 + 4.19208864347221*I), (0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1)]
[(3.05653340442697 + 2.27991056476218*I, -4.05850635278991 + 0.289537637843493*I, -1.82101388193317 - 2.19020316118685*I, 6.88149318308603 - 0.668782679262317*I, 1.38344810720364 + 3.63035571677453*I, -2.67505824558624 + 3.91989335461796*I), (1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1)]
[(-0.0123564157109155 + 1.40965779618468*I, 0.971724696052364 - 1.02129275843677*I, -1.06480408624175 - 4.82646894573506*I, 7.94766754613555 - 2.14805054502452*I, 4.21534889332007 + 7.07180134587083*I, -4.12239556068047 + 2.72662154827267*I), (0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1)]
[(2.02674935811943 + 4.37021507256462*I, -0.262532009425917 - 2.13400877795873*I, -2.71421702152741 - 3.03122612475788*I, 6.35104410663541 - 1.95236293941686*I, 1.64664614860719 + 5.57411941516880*I, -3.51925588502166 + 1.64567594361181*I), (1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1)]
[(-4.59834638516710 - 3.06446949810229*I, 1.11230925947248 + 3.31316664603564*I, -5.11053042470292 + 0.794078389350812*I, 3.47084421951765 - 5.98062557058525*I, 6.34477947575916 + 4.22834244031033*I, -0.569739407582793 + 4.29214231181507*I), (0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1)]
[(-1.68666342712879 - 2.61177238954198*I, -0.729677774497860 + 3.97691684919233*I, -4.16411842140188 + 2.21359618063268*I, 2.47745499427307 - 4.82536857017457*I, 4.48098855516004 + 4.73673492951316*I, 0.377983926404773 + 3.49010699962156*I), (1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1)]
[(-3.67248085145915 - 0.975193632151048*I, 1.52891114939479 + 0.431208575914158*I, -4.08985216703441 + 0.741244830563052*I, 3.78147723696161 - 6.76440004709432*I, 5.52240396803851 + 2.50488483876867*I, -2.24414139615873 + 3.91249356578997*I), (0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1)]
[(-4.66293670342566e-15 - 3.21964677141295e-15*I, -3.33066907387547e-15 - 7.46624984060418e-15*I, -2.27317206237730 + 2.28651786402019*I, 2.92520086949875 - 6.11643558250008*I, 3.31568807530469 + 2.65565011783686*I, -2.05546636755246 + 3.10816635729252*I), (1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1)]
[(-4.15102378807904 - 2.24258224369724*I, 0.665392786336805 + 1.82533503025989*I, -3.02852752775870 + 0.703000387478325*I, 4.27624318291073 - 7.43428927048886*I, 3.81478880788554 + 1.95860014561564*I, -1.57687346129526 + 5.18993595083225*I), (0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1)]
[(-0.546096830655285 - 1.90724102151746*I, -1.24842629486004 + 2.62942471983637*I, -0.932240466708030 + 2.75742094777284*I, 3.97518988708336 - 6.10902936592807*I, 0.786810954593861 + 1.76714206102905*I, -0.461615340266180 + 4.39656678086532*I), (1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1)]
[(-3.44972667542761 - 0.999977657202069*I, 1.44463181329614 - 0.0248494000472488*I, -6.00271036855002 + 0.0432328286421559*I, 3.00130226630677 - 9.16849410516456*I, 7.78364594408941 + 5.04423603826725*I, -2.77714297971469 + 5.10585229550438*I), (0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1)]
[(3.46389583683049e-14 + 8.54871728961371e-15*I, -1.28785870856518e-14 - 3.44169137633799e-15*I, -5.30534359406389 + 1.59491011090120*I, 1.70627949037012 - 8.01865776672966*I, 6.54968380464765 + 5.92386081445285*I, -2.62267121318162 + 3.83636963198198*I), (1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1)]
[(2.47517287437076 + 2.67471734020896*I, -3.63877866066511 + 0.199708454311461*I, 0.963897331982862 - 6.51320445518553*I, 9.18792179539451 - 1.51127554238792*I, 5.54930712320266 + 7.47710178716835*I, -3.83832312650325 + 5.34959866889116*I), (0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1)]
[(4.30383048500408 + 5.06206730970536*I, -6.00262840023611 + 0.0534147437474479*I, -0.289537637843586 - 4.05850635278992*I, 7.99096395331174 - 1.11039044441036*I, 2.85898584044927 + 5.06047930115300*I, -3.14364255978695 + 5.11389404490038*I), (1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1)]
[(1.35728412458884 + 2.37433855580582*I, -0.0617120215220988 - 1.31066105232261*I, -0.919926403771171 - 5.87789263389865*I, 7.52455588253218 - 1.50620118367236*I, 5.75909758769522 + 7.94024658459194*I, -3.98095680167488 + 2.50487763088250*I), (0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1)]
[(2.36795171759167 + 5.12077307701867*I, -0.407018187181125 - 2.34440386761933*I, -3.47452940863696 - 3.41323820129483*I, 6.02228370569796 - 1.20548919930144*I, 2.97760993172106 + 5.93858457248297*I, -3.56443069837159 + 1.45651203751265*I), (1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1)]
[(1.65448907645208 + 1.58664292515579*I, -2.29230175159353 - 0.0110704872279268*I, 0.0899012897346558 - 4.86975023880741*I, 8.21051532056404 - 0.665533944334302*I, 5.43546293904754 + 6.18960741069404*I, -3.32296376692336 + 3.56096355414877*I), (0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1)]
[(3.27488141150259 + 3.68208229484483*I, -4.24067477228159 - 0.345090182690746*I, -1.72247034106047 - 2.49657307645679*I, 6.65010077255689 + 0.165097331867976*I, 2.72115157770659 + 3.94407590302996*I, -2.34814516060281 + 3.46254675183490*I), (1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1)]
[(1.05538769211046 + 3.43318019763045*I, 0.00158800855247110 - 1.44484464455482*I, -0.0534147437475059 - 6.00262840023615*I, 9.11898565394277 - 3.14852347829271*I, 5.16889679720036 + 7.70142631546826*I, -5.06047930115288 + 2.85898584044922*I), (0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1)]
[(2.53363149777757 + 5.98010541902711*I, -0.929860085022761 - 2.19473958160820*I, -1.68908766518510 - 3.98673694601810*I, 7.72028289881890 - 3.27090419877311*I, 2.53363149777766 + 5.98010541902710*I, -4.88688628254197 + 2.07045999090769*I), (1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1)]
[(-3.97691684919227 - 0.729677774497802*I, 2.61177238954186 - 1.68666342712878*I, -3.49010699962158 + 0.377983926404683*I, 4.73673492951306 - 4.48098855516003*I, 4.82536857017459 + 2.47745499427309*I, 2.21359618063275 + 4.16411842140174*I), (0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1)]
[(-6.46149800331841e-14 + 6.38378239159465e-14*I, 6.05071548420710e-14 - 9.37583344295945e-14*I, -3.21093144296858 + 2.83043758776306*I, 3.21093144296858 - 2.83043758776311*I, 2.83043758776308 + 3.21093144296868*I, 2.83043758776319 + 3.21093144296869*I), (1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1)]
[(-3.95663933857262 + 0.951715974956723*I, 3.41912689196940 - 3.46873477320949*I, -2.45349304969204 + 0.290561053893195*I, 5.33510749505827 - 6.27631462535542*I, 3.58741815543746 + 1.39893691671591*I, 0.168291263468079 + 4.86767168992533*I), (0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1)]
[(0.546096830655273 + 1.90724102151744*I, 1.24842629486006 - 2.62942471983631*I, -0.932240466708001 + 2.75742094777283*I, 3.97518988708336 - 6.10902936592813*I, 0.786810954593771 + 1.76714206102906*I, -0.461615340266189 + 4.39656678086542*I), (1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1)]
[(-4.37420548760169 - 0.367020830518352*I, 2.68572222883152 - 2.53408398141638*I, -1.79131735941207 + 0.324658368648173*I, 5.66812855114705 - 6.92971178951894*I, 2.41876177661620 + 1.09711635329565*I, 1.85511723091690 + 6.58986051469386*I), (0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1)]
[(9.21485110438880e-14 - 3.97459842815806e-14*I, -7.48290318597356e-14 + 5.38180611187045e-14*I, -0.0611137926465022 + 3.46022411052422*I, 4.89379619589973 - 6.19051302982513*I, -1.30867950072402 + 0.878334610079715*I, 2.06464735353337 + 6.10187938916354*I), (1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1)]
[(-3.31316664603562 + 1.11230925947254*I, 3.06446949810225 - 4.59834638516714*I, -4.29214231181513 - 0.569739407582964*I, 4.22834244031032 - 6.34477947575923*I, 5.98062557058537 + 3.47084421951782*I, 0.794078389350814 + 5.11053042470287*I), (0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1)]
[(1.68666342712879 + 2.61177238954188*I, 0.729677774497814 - 3.97691684919225*I, -4.16411842140181 + 2.21359618063272*I, 2.47745499427298 - 4.82536857017467*I, 4.48098855516009 + 4.73673492951311*I, 0.377983926404705 + 3.49010699962159*I), (1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1)]
[(-6.63442310341965 + 3.47558110195708*I, 2.42835359220465 - 1.30815935804652*I, 0.413309666942917 - 4.65498575529546*I, 0.703980067192864 + 3.51688566786719*I, -3.07499850396894 - 0.412063526983034*I, -0.510205943260016 - 2.54884485105735*I), (1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)]
[(-6.83755834228275 + 5.77896034542602*I, 0.218685060373619 - 7.52774221335413*I, 0.295776578272246 - 1.79631209821962*I, 0.437396754282819 + 4.36772961813591*I, -1.43169212802572 - 0.604472916836155*I, -2.92791291416327 - 1.64155743489351*I), (1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1)]
[(-7.36447939318867 + 4.39537893519940*I, 2.20060332895878 - 2.73515332403938*I, 0.654150820658742 - 3.03945311446300*I, 2.30912191461233 + 4.11438082734232*I, -2.67391415404872 - 0.743308344612579*I, -0.473310825089900 - 3.47846166865189*I), (1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1)]
[(-5.26743241936379 + 4.47843437022084*I, 0.590530350994135 - 5.28347323371519*I, -0.306686995804982 - 2.83178822161373*I, -0.488332834346958 + 3.78178789444757*I, -1.33898894780673 - 0.687467663407935*I, -2.54289329041097 - 1.06757087292025*I), (1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1)]
[(-3.40598805905516 + 5.11080723400157*I, 1.91546447977207 - 1.56046457750844*I, -4.87038718421982 + 0.0433394283386908*I, 5.29532808470876 + 1.94653865064590*I, -1.43431441208119 - 2.13706467574282*I, -3.34977889185316 - 0.576600098234396*I), (1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1)]
[(-1.24662792989152 + 4.10300462875542*I, -1.36514445965042 - 2.41634120162662*I, -4.82536857017467 - 2.47745499427302*I, 0.848451720982339 + 1.74777721977519*I, -3.49010699962162 + 0.377983926404716*I, -2.12496253997121 + 2.79432512803134*I), (1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1)]
[(-4.25561941914959 + 6.38570956076145*I, 3.21187382791419 - 1.79953205184688*I, -4.80678393881539 - 3.50581154221698*I, 2.63865570213668 + 0.719166085149316*I, -4.88011522321737 + 1.96350629573310*I, -1.66824139530318 + 0.163974243886073*I), (1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1)]
[(-1.04374559123544 + 4.58617750891460*I, -2.16812823667873 - 2.78664545706768*I, -5.85052953005084 + 1.08036596669758*I, 4.80678393881541 + 3.50581154221696*I, -0.624495804067749 - 4.42220326502848*I, -4.88011522321738 + 1.96350629573302*I), (1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1)]
[(-5.05530936639837 + 3.48782918898740*I, 1.52942388147468 - 1.94033926458791*I, -0.0350780692251723 - 4.87045369132284*I, 2.03153967267411 + 5.26330303151130*I, -2.15987975658380 - 1.39972236465336*I, -0.630455875109137 - 3.34006162924117*I), (1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1)]
[(-6.18960741069410 + 5.43546293904745*I, 1.31985717188664 - 5.52536422878217*I, 0.251022838211123 - 2.45785300732635*I, -0.887891830106652 + 3.97144888555279*I, -1.70753487572374 - 1.10657769104532*I, -2.52534637118812 - 0.496919476915826*I), (1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1)]
[(-6.70264258767181 + 3.88989208497103*I, 2.82678616889409 - 1.58305149027836*I, 0.675303275128024 - 4.10125592149948*I, 1.03419315963024 + 3.65630451864929*I, -3.26877262790193 - 1.38010434379291*I, -0.578425427512168 - 2.13453386804353*I), (1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1)]
[(-4.50740984257206 + 4.89227492330893*I, 0.386476126525319 - 5.61402350270057*I, -0.595332878921331 - 2.97411498856337*I, 0.367096811193273 + 4.91404296039696*I, -0.345171560615203 - 1.72437966791213*I, -3.06912870166944 - 1.62748953449539*I), (1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1)]
[(-1.70266936304404 + 3.09307128825551*I, 0.371984623128364 - 1.63448595766904*I, -3.35020660129278 - 0.998492672204670*I, 4.30890671808011 + 1.17439329928726*I, -2.08509337966279 + 0.385035903708065*I, -1.71310875653443 - 1.24945005396092*I), (1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1)]
[(0.722183698318962 + 1.79452312551526*I, -3.35160841815528 - 3.04294942037536*I, -3.47960464609178 - 2.72676359222325*I, 2.75742094777287 + 0.932240466707978*I, -3.67438308254643 + 1.33290778524910*I, -1.76714206102903 + 0.786810954593824*I), (1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1)]
[(-1.49052357928302 + 3.55034265649307*I, -0.424940900488993 - 1.98987807898468*I, -3.37986360493677 - 3.50700322815439*I, 4.87038718421977 - 0.0433394283386609*I, -4.84030247113615 + 2.97374255825871*I, -1.43431441208109 - 2.13706467574282*I), (1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1)]
[(0.226258119727813 + 2.68557722142867*I, -2.14121697896780 - 3.01159162498935*I, -3.97521860353238 + 0.0863907554905226*I, 4.20147672326017 + 2.59918646593809*I, -1.19320749805261 - 1.72945196399175*I, -2.88190823756468 + 0.630110853876171*I), (1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1)]
[(-0.674785622877959 - 1.46546709519950*I, 0.532465071895664 + 0.437903877881758*I, 0.439385681706351 - 5.40985782629018*I, 7.13061981677640 - 1.50885236545474*I, 5.03239662267928 + 6.43260316630106*I, -3.43525352209145 + 2.78243084728748*I), (0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1)]
[(3.19744231092045e-14 - 7.88258347483861e-14*I, -2.24265050974282e-14 + 5.99520433297585e-14*I, -0.377662047652804 - 4.77065964672037*I, 7.55752302522204 - 1.55839120558855*I, 4.34525458409030 + 6.37679386728627*I, -3.58993048878463 + 3.16452542615455*I), (0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1)]
[(-1.64912006654349 - 1.39650366044751*I, 1.55375120105442 + 0.264520184676288*I, 0.495952297218382 - 5.01994450083745*I, 7.42464128086257 - 1.48620113401498*I, 5.25133456344085 + 6.61760472337740*I, -3.48463454217531 + 3.44562722040620*I), (0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1)]
[(-8.88178419700125e-15 - 1.05915276549240e-13*I, -4.10782519111308e-14 + 8.03801469828613e-14*I, -0.360003331022946 - 4.27306983102617*I, 6.82221457353872 - 1.36561251273118*I, 3.95111228330380 + 5.72679849017362*I, -3.23110562125785 + 2.81934117187859*I), (0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1)]
[(-5.29532808470877 - 1.94653865064595*I, 1.94554919285562 + 1.36993855241155*I, -4.87038718421982 + 0.0433394283387394*I, 3.40598805905507 - 5.11080723400141*I, 6.30470159630087 + 2.09372524740410*I, -1.49052357928299 + 3.55034265649297*I), (0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1)]
[(-4.52333692794578 - 1.65708049816236*I, 1.69461024214979 + 1.32333391386264*I, -4.06264180966019 - 0.224159286592194*I, 3.11033728161790 - 5.87139542921585*I, 5.10585229550448 + 2.77714297971472*I, -1.32482108166615 + 3.65215832039304*I), (0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1)]
[(-6.02012110711087 - 2.43702508089811*I, 2.20942561276800 + 0.894404869419372*I, -4.01341407140728 - 1.62468338726539*I, 3.14618585086942 - 7.77194292999735*I, 6.02012110711085 + 2.43702508089816*I, -1.99151412952670 + 4.91958672901911*I), (0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1)]
[(-3.52776373156883 - 0.647267943036828*I, 0.971035059633084 + 0.178163820904711*I, -4.64772825679610 + 0.488200075553654*I, 3.36831826709038 - 6.68951911298951*I, 5.10924499816719 + 2.57976577287354*I, -2.09942427626853 + 4.24041925490405*I), (0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1)]
[(-8.97060203897126e-14 - 3.28626015289046e-14*I, 4.15223411209809e-14 + 5.32907051820075e-15*I, 1.49976995927050 - 7.30635355816116*I, 6.92820400232528 - 1.24390130864523*I, 6.50334150579440 + 7.91219152771567*I, -3.21004920858011 + 3.23604730262177*I), (0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1)]
[(1.64912006654347 + 1.39650366044735*I, -1.55375120105444 - 0.264520184676105*I, 0.495952297218472 - 5.01994450083742*I, 7.42464128086262 - 1.48620113401494*I, 5.25133456344072 + 6.61760472337727*I, -3.48463454217526 + 3.44562722040608*I), (0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1)]
[(-2.44249065417534e-14 + 2.53130849614536e-14*I, 3.41948691584548e-14 - 2.04281036531029e-14*I, 1.50928883858583 - 5.33033358380599*I, 7.99014785141977 - 1.83515650330976*I, 6.02854111858542 + 6.45346239404840*I, -3.79364812643445 + 2.68409577668973*I), (0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1)]
[(0.674785622878062 + 1.46546709519944*I, -0.532465071895731 - 0.437903877881712*I, 0.439385681706287 - 5.40985782629019*I, 7.13061981677630 - 1.50885236545468*I, 5.03239662267924 + 6.43260316630114*I, -3.43525352209136 + 2.78243084728748*I), (0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1)]
[(-4.91931621322692 - 0.287934505916460*I, 3.24262549658856 - 2.75459427998549*I, -2.98331421064687 - 0.547373293533777*I, 4.81907279476851 - 4.58558990892908*I, 4.71302754977957 + 0.864738083314120*I, 0.788000922125313 + 4.10877965467041*I), (0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1)]
[(-5.26051677875981 - 0.0432108602310528*I, 3.71873796420720 - 2.66723799395868*I, -2.77702554719972 - 1.12417687093148*I, 4.68416089268293 - 4.91766984064137*I, 4.16553832079958 + 1.68626530639721*I, 1.12920148765817 + 3.86405600898499*I), (0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1)]
[(-6.62268984253895 - 0.536154400491903*I, 4.20672931923061 - 4.28226917426880*I, -3.07453139067434 - 2.66506333641840*I, 4.86530018659674 - 6.43562941261138*I, 5.59990750499741 + 1.55669095480121*I, 1.39317818576634 + 5.83896012907041*I), (0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1)]
[(-3.77343571803569 + 0.549155276351377*I, 2.66506333641858 - 3.07453139067437*I, -2.83635877200118 - 0.261056242901558*I, 4.39304972680250 - 5.33885126209543*I, 3.54529468347385 + 1.58880360742708*I, 0.880231347055651 + 4.66333499810137*I), (0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1)]
[(3.37986360493693 + 3.50700322815452*I, 1.46043886619942 - 6.48074578641323*I, -3.21157234146887 + 1.36066846177109*I, -0.168291263468163 - 4.86767168992530*I, 2.71676731754676 + 1.94190360532589*I, -5.50339875852628 + 1.40864293543006*I), (0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1)]
[(-1.26889399082176 + 2.44909985808546*I, 3.36831826709036 - 6.68951911298979*I, -2.55672867193573 - 0.469104122132088*I, -0.461516741371168 - 3.06796584842709*I, 3.52776373156880 + 0.647267943036786*I, -4.64772825679620 + 0.488200075553521*I), (1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1)]
[(2.74248939489163 + 3.52485867027786*I, 2.10345400801944 - 6.97633935829814*I, -4.80534065858177 + 2.13999596266931*I, -0.493707282518127 - 3.49605864843093*I, 3.98016592366640 + 3.75194540337054*I, -3.52706138547782 + 1.05559797041121*I), (0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1)]
[(-2.69936972161553 + 2.24435331965657*I, 4.27624318291064 - 7.43428927048878*I, -3.48563100174224 - 0.417247213437398*I, -0.786261280126757 - 2.66160053309405*I, 4.15102378807907 + 2.24258224369728*I, -3.02852752775889 + 0.703000387478385*I), (1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1)]
[(5.82957180662195 + 0.959883754868578*I, -4.76272690163909 - 4.84161877789822*I, -1.49794151282573 + 2.73491976634326*I, -1.37928334232098 + 0.584370253632181*I, 5.25913928598802 - 0.127898118176163*I, -2.75856668464193 + 1.16874050726446*I), (0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1)]
[(1.82101388193327 + 2.19020316118692*I, -3.20446198913687 - 5.82055887796134*I, -2.82298683029619 + 0.379245041418808*I, -1.00197294836305 + 2.56944820260566*I, 4.49607212751938 - 1.72969019343099*I, -4.05850635278987 + 0.289537637843567*I), (1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1)]
[(5.74728686065915 + 1.59766022253990*I, -5.25133456344077 - 6.61760472337740*I, 0.0953688654891272 + 1.13198347577125*I, -3.94000673868721 - 1.95942608639136*I, 1.55375120105441 + 0.264520184676153*I, -3.48463454217527 + 3.44562722040615*I), (0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1)]
[(3.15054480707828 + 2.24533240013563*I, -4.21534889332007 - 7.07180134587087*I, -0.959368280341351 - 0.388365037747806*I, -3.82527198545493 - 0.578571003248335*I, 0.971724696052464 - 1.02129275843694*I, -4.12239556068049 + 2.72662154827266*I), (1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1)]
[(2.52661327763980 + 3.13052385714075*I, 1.11271989186440 - 5.87270779948228*I, -3.94121998635802 + 1.66980318864207*I, -0.491376028185900 - 3.99280651594797*I, 3.64041318182105 + 3.10631839203702*I, -4.50161582831144 + 0.706946692887691*I), (0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1)]
[(-1.78551619995173 + 2.21923710882273*I, 3.11033728161779 - 5.87139542921576*I, -2.82872668579600 - 0.333746584299648*I, -1.04321048584422 - 2.55298369312249*I, 4.52333692794586 + 1.65708049816235*I, -4.06264180966016 - 0.224159286592166*I), (1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1)]
[(1.10837238161709 + 2.52537611432302*I, 1.55669095480147 - 5.59990750499726*I, -4.81842357476078 + 2.41596052330829*I, -0.596669283540865 - 6.25847837236314*I, 4.28226917426907 + 4.20672931923078*I, -5.83896012907046 + 1.39317818576652*I), (0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1)]
[(-2.90110481193484 + 1.68848325877026*I, 3.47084421951774 - 5.98062557058531*I, -3.48603712569462 + 0.248697147933363*I, -1.23424905105641 - 5.02242082966109*I, 4.59834638516705 + 3.06446949810231*I, -5.11053042470281 + 0.794078389350824*I), (1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1)]
[(3.64358590601442 + 0.615447814374630*I, -2.05897851543033 - 1.73900121391421*I, -1.59226119986431 + 2.48337251521445*I, -2.06663232471053 - 0.379182098239306*I, 4.80879505764777 - 1.13299030638163*I, -2.74981654221746 + 2.87199152029581*I), (0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1)]
[(0.892723254910819 + 1.41878895393320*I, -0.983162629891877 - 3.39110073534592*I, -2.09484542456525 + 0.327856212745874*I, -1.20212216965446 + 1.74664516667905*I, 3.87727862556077 - 2.21643569414863*I, -3.07499474563112 + 1.66291286666908*I), (1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1)]
[(4.01159872897205 + 1.42463448522381*I, -2.60476838390032 - 3.93388371879643*I, -0.360305236384177 + 1.36370049699848*I, -2.95528086615404 - 1.14554324921029*I, 2.25926823972025 - 0.497248483801713*I, -2.11514189467278 + 3.05155386406519*I), (0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1)]
[(1.85522517118924 + 1.84439671122954*I, -1.75189262844360 - 5.04006873874027*I, -0.808531811969665 - 0.327304429498328*I, -2.61581193394148 + 0.0344614343528574*I, 1.15002590196527 - 1.67857974577953*I, -2.14877421196748 + 2.36765003912913*I), (1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1)]
[(3.64041318182113 + 3.10631839203696*I, 0.300806804536932 - 4.77612158067907*I, -4.50161582831152 + 0.706946692887715*I, 1.11271989186439 - 5.87270779948213*I, 4.99299185649733 + 3.28585982306034*I, -3.63933316950409 + 2.74218394234151*I), (0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1)]
[(-0.228141034561754 + 2.13795888377851*I, 1.95612742494581 - 4.40227875519984*I, -3.54529468347393 - 1.58880360742714*I, 1.55669095480137 - 5.59990750499721*I, 6.38165345547507 + 1.84985985032873*I, -2.66506333641846 + 3.07453139067426*I), (1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1)]
[(2.71676731754661 + 1.94190360532567*I, 0.494805023922087 - 3.30257206709678*I, -5.50339875852631 + 1.40864293543010*I, 1.46043886619942 - 6.48074578641309*I, 5.67169002199441 + 3.45902875449530*I, -4.84030247113618 + 2.97374255825871*I), (0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1)]
[(-0.547489228980120 + 0.821527223083127*I, 1.98902462507444 - 2.98460278373903*I, -4.50673888633251 - 1.44154166071178*I, 1.70084668203588 - 5.46504313417524*I, 7.14885253144649 + 2.23363859993109*I, -3.58382606212149 + 2.99931792567096*I), (1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1)]
[(2.15617790837842 + 0.143931563392512*I, -1.30022228013700 - 0.890806233203762*I, -3.13573675576869 + 3.95132464764985*I, -4.30001006971023 - 6.23249591741735*I, 8.37596577459288 - 1.10109232805481*I, 0.106474410105499 + 4.89935587955361*I), (0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1)]
[(-0.971724696052364 + 1.02129275843684*I, 0.0123564157109339 - 1.40965779618475*I, -4.12239556068039 + 2.72662154827270*I, -4.21534889331992 - 7.07180134587089*I, 7.94766754613554 - 2.14805054502438*I, 1.06480408624166 + 4.82646894573510*I), (1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1)]
[(1.96694460308010 + 0.698518795470610*I, -1.27715543381362 - 1.92883981489703*I, -0.734845315957320 + 2.78127770954559*I, -2.31670854810784 - 4.89641960421836*I, 4.60779504652847 - 1.01414212808962*I, -0.603238618717803 + 3.66359241575510*I), (0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1)]
[(-1.15002590196523 + 1.67857974577951*I, 0.341494089995552 - 2.00588417527789*I, -2.14877421196742 + 2.36765003912918*I, -1.75189262844355 - 5.04006873874031*I, 4.76458614590901 - 2.40211147348203*I, -0.103332542745712 + 3.19567202751068*I), (1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1)]
[(5.13070169555148 + 4.22177479301072*I, -0.0432328286420889 - 6.00271036855001*I, -4.06264180966003 - 0.224159286592170*I, 0.981594228607265 - 8.00780523068167*I, 5.10585229550426 + 2.77714297971451*I, -5.06261946686224 + 3.22556738883545*I), (0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1)]
[(1.60642008298355 + 3.10382338899927*I, 0.997238970061272 - 5.43518879335105*I, -3.47980061818235 - 2.57644644328652*I, 1.37598623933217 - 7.49945119710192*I, 6.71090408843118 + 1.66685576087846*I, -4.12550833966840 + 3.11901629517608*I), (1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1)]
[(4.80678393881533 + 3.50581154221697*I, 0.0733312844019998 - 5.46931783794997*I, -5.85052953005084 + 1.08036596669755*I, 1.04374559123546 - 4.58617750891461*I, 6.47502533411856 + 3.34183729833084*I, -3.21187382791415 + 1.79953205184693*I), (0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1)]
[(0.848451720982293 + 1.74777721977518*I, 1.27651081898884 - 4.54210234780648*I, -4.82536857017456 - 2.47745499427303*I, 1.24662792989149 - 4.10300462875542*I, 8.31547556979611 + 2.09947106786830*I, -2.61177238954192 + 1.68666342712878*I), (1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1)]
[(4.51556690451344 + 0.743522759380155*I, -3.68919239451646 - 3.75030177909696*I, -1.93383417758893 + 3.53076623608702*I, -1.75311076089673 - 4.13785002696283*I, 6.78951962333898 - 0.165115760569266*I, 1.16874050726449 + 2.75856668464193*I), (0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1)]
[(0.262532009425911 + 2.13400877795869*I, -2.02674935811946 - 4.37021507256461*I, -3.51925588502174 + 1.64567594361188*I, -1.64664614860740 - 5.57411941516884*I, 6.35104410663550 - 1.95236293941703*I, 2.71421702152762 + 3.03122612475797*I), (1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1)]
[(3.25012346002381 + 1.26740666828055*I, -2.66649219600048 - 4.15908599448009*I, 0.356802454730099 + 1.90946192216782*I, -1.72605847724704 - 5.14130339851171*I, 2.68887183950968 + 0.182991747601698*I, -0.0223796435091430 + 3.97609424687843*I), (0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1)]
[(-0.0332554007321404 + 2.59666991585546*I, -1.24361328832778 - 4.28944083950590*I, -1.43697263033818 + 1.35399508983805*I, -0.700884078472560 - 5.42471903404537*I, 3.06525789496487 - 1.75224627020161*I, 1.05230065403930 + 3.33369693003144*I), (1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1)]
[(0.675516263994103 + 5.27328107385807*I, -5.33885126209563 - 4.39304972680269*I, -2.52537611432299 + 1.10837238161712*I, -1.32774736452546 + 0.708935911472880*I, -0.549155276351247 - 3.77343571803580*I, -0.261056242901641 + 2.83635877200121*I), (1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1)]
[(6.47502533411865 + 3.34183729833094*I, -0.624495804067740 - 4.42220326502854*I, -3.21187382791418 + 1.79953205184695*I, 0.0733312844019860 - 5.46931783795008*I, 2.16812823667871 + 2.78664545706765*I, -4.88011522321745 + 1.96350629573303*I), (0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1)]
[(0.339851274825134 + 7.52324578206398*I, -6.92971178951895 - 5.66812855114706*I, -2.90110481193475 + 1.68848325877024*I, -1.42177472194379 + 0.627444417204103*I, 0.367020830518469 - 4.37420548760181*I, 0.324658368648249 + 1.79131735941218*I), (1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1)]
[(5.67169002199433 + 3.45902875449534*I, -0.168291263468023 - 4.86767168992538*I, -4.84030247113614 + 2.97374255825871*I, 0.494805023922123 - 3.30257206709685*I, 3.37986360493671 + 3.50700322815429*I, -3.21157234146872 + 1.36066846177110*I), (0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1)]
[(3.17079588503528 + 2.47588524174997*I, -5.85403216305278 + 1.20712463722402*I, -1.60613422056597 + 3.96759253643739*I, 4.00020003010546 + 0.427029265995438*I, -3.16452542615444 - 3.58993048878469*I, -0.634380302262965 + 4.51241402404414*I), (1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1)]
[(8.21051532056406 - 0.665533944334271*I, -4.88755155364071 - 2.89542960981452*I, -0.0899012897346829 + 4.86975023880746*I, -1.65448907645206 - 1.58664292515582*I, 5.52536422878218 + 1.31985717188664*I, -0.637812675141480 + 1.57557243792786*I), (0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1)]
[(2.54289329041100 + 1.06757087292022*I, -5.57411941516887 + 1.64664614860719*I, -2.23620629460595 + 1.76421734869361*I, 0.306686995805193 + 2.83178822161373*I, -2.13400877795873 + 0.262532009425914*I, 1.64567594361178 + 3.51925588502164*I), (1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1)]
[(6.65010077255684 + 0.165097331868036*I, -4.30195561195406 - 3.62764408370287*I, 1.72247034106043 + 2.49657307645677*I, -3.27488141150250 - 3.68208229484485*I, 0.998681236646106 + 1.44750282657309*I, -0.965793360779041 + 3.33699211215403*I), (0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1)]
[(1.05361383165640 + 5.81336238034102*I, -4.91766984064143 - 4.68416089268281*I, -2.71044885418975 + 1.54177881455266*I, -0.562088435465699 + 1.38851277359985*I, 0.0432108602309994 - 5.26051677875981*I, -1.12417687093146 + 2.77702554719967*I), (1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1)]
[(5.69323773358507 + 3.21045221468064*I, -0.917418707075832 - 4.50006013528243*I, -4.24866084117184 + 2.53385418276974*I, 0.291161434407591 - 4.27831195663525*I, 2.59465549447240 + 3.78945394090685*I, -3.56723888502594 + 1.51135609924900*I), (0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1)]
[(0.316870133758268 + 6.95033111014588*I, -4.48098855516008 - 4.73673492951313*I, -2.41634120162664 + 1.36514445965039*I, -2.85543892067777 + 1.33526157055311*I, 0.729677774497841 - 3.97691684919230*I, 0.377983926404725 + 3.49010699962158*I), (1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1)]
[(4.02076866799586 + 2.44046067801972*I, -0.493707282518066 - 3.49605864843081*I, -4.84594340291120 + 3.45148068802030*I, 0.825174734915216 - 5.89194136603998*I, 2.74248939489169 + 3.52485867027794*I, -4.80534065858185 + 2.13999596266943*I), (0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1)]
[(2.12325409235580 + 1.45468048735987*I, -4.29875331505111 - 0.0793600181370056*I, -1.06861985318754 + 2.63978445855023*I, 2.53726508654658 + 0.431959652748999*I, -2.69875255059486 - 2.62867891393379*I, 0.606161810624625 + 2.50137384657944*I), (1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1)]
[(4.69849465647541 - 0.940504439536542*I, -1.72437966791212 + 0.345171560615240*I, -0.721748579391632 + 4.12093371604674*I, -3.28655342590131 - 2.70203189047613*I, 5.61402350270052 + 0.386476126525225*I, -1.62748953449543 + 3.06912870166936*I), (0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1)]
[(2.09102210401394 + 0.351416575566717*I, -5.42471903404533 + 0.700884078472515*I, -1.69277092365046 + 1.27686868905992*I, 0.398251180363497 + 1.62828526462670*I, -2.59666991585546 - 0.0332554007321328*I, 1.35399508983805 + 1.43697263033811*I), (1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1)]
[(4.29875331505110 + 0.0793600181368562*I, -2.12325409235587 - 1.45468048735982*I, 0.606161810624666 + 2.50137384657948*I, -2.69875255059472 - 2.62867891393377*I, 2.53726508654665 + 0.431959652748853*I, -1.06861985318755 + 2.63978445855018*I), (0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1)]
[(3.27607745061837 + 2.76695585738610*I, 0.291161434407515 - 4.27831195663520*I, -3.56723888502587 + 1.51135609924911*I, 0.291161434407650 - 4.27831195663517*I, 3.27607745061839 + 2.76695585738605*I, -3.56723888502590 + 1.51135609924890*I), (0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1)]
[(0.816125764667802 + 4.50301113690596*I, -3.80921067899016 - 3.62833542566336*I, -3.49917442434128 + 1.99042789076585*I, -4.16553832079934 - 1.68626530639716*I, 0.0557849806833182 - 6.79129795886036*I, 2.77702554719956 + 1.12417687093143*I), (1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1)]
[(2.65237190032681 + 2.10080249986188*I, 0.335856717579192 - 3.36684542358657*I, -4.46656591526918 + 2.11622284998014*I, 0.159728523412305 - 5.46894753456486*I, 4.04000048804529 + 3.68962008797772*I, -4.62737445099848 + 1.73666805016654*I), (0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1)]
[(-0.224159286592166 + 4.06264180966011*I, -2.32882440653032 - 3.01943132381587*I, -3.87631760698513 + 2.73782072799409*I, -3.65215832039303 - 1.32482108166603*I, 0.557905870891861 - 6.89136849545622*I, 2.21923710882280 + 1.78551619995181*I), (1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1)]
[(2.78127770954557 + 0.734845315957301*I, -2.07296615994445 - 1.27714994644982*I, -2.28914505128123 + 2.64085593081215*I, -2.25676207068337 - 3.11248785229043*I, 5.41842907404367 - 1.08461474834882*I, -0.884820875246397 + 3.74134303333161*I), (0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1)]
[(1.72969019343113 + 4.49607212751943*I, -1.35044515201230 - 1.67308529722328*I, 0.289537637843466 + 4.05850635278985*I, -5.82055887796124 + 3.20446198913675*I, -2.85898584044905 - 5.06047930115278*I, 3.63035571677436 - 1.38344810720357*I), (1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1)]
[(2.98987801045596 + 0.998541122893179*I, -2.16967498399324 - 2.75975165209874*I, -0.635919158690386 + 1.83581108952246*I, -1.98539111622091 - 2.68515109178186*I, 3.47846166865192 - 0.473310825089963*I, -1.30878668465862 + 3.23306247718864*I), (0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1)]
[(2.21643569414868 + 3.87727862556081*I, -1.88857948140280 - 1.78243320099558*I, 1.66291286666904 + 3.07499474563109*I, -3.39110073534589 + 0.983162629891851*I, -3.40955803334807 - 4.27711691528548*I, 1.97231178141272 - 0.0904393749810801*I), (1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1)]
[(4.46764592758606 + 3.73227948439838*I, 0.159728523412394 - 5.46894753456485*I, -2.98822861790587 + 1.26604292372467*I, 0.426565427223939 - 5.80584293795789*I, 2.65237190032671 + 2.10080249986180*I, -4.46656591526921 + 2.11622284998016*I), (0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1)]
[(0.703000387478384 + 3.02852752775866*I, -3.36460092057235 - 2.24226624763193*I, -4.48693556335383 + 1.45165406646366*I, -5.18993595083225 - 1.57687346129525*I, -0.285753174040979 - 6.51415852950111*I, 2.24435331965657 + 2.69936972161555*I), (1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1)]
[(4.74823668477032 + 3.61082716711735*I, 0.368293319811784 - 5.41168412947944*I, -4.85295091191340 + 2.42298009344603*I, -0.0495495436654820 - 3.76706291487489*I, 4.14394661402860 + 3.49995307779373*I, -2.62223783621129 + 1.11098114681228*I), (0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1)]
[(0.166633972146649 + 3.68875570275901*I, -3.39773744239570 - 2.77916502035091*I, -5.91682569908054 + 3.44367466382437*I, -2.50082495240294 - 0.894397776231078*I, 0.748541822127955 - 8.92122591904586*I, 1.06103884156608 + 1.47933008999096*I), (1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1)]
[(3.97144888555275 + 0.887891830106702*I, -3.47452940863692 - 3.41323820129479*I, -1.39972236465328 + 2.15987975658385*I, -1.02017280481545 - 1.47865301196852*I, 4.87045369132287 - 0.0350780692251170*I, -0.741315423689083 + 1.83125264658059*I), (0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1)]
[(3.16452542615460 + 3.58993048878465*I, -4.77065964672058 + 0.377662047652796*I, -0.634380302263036 + 4.51241402404410*I, -5.85403216305270 + 1.20712463722393*I, -3.36581972784232 - 4.93944329003950*I, 2.68323627801743 - 3.68300987897403*I), (1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1)]
[(3.33064510007864 + 1.05882403185479*I, -3.13810441461383 - 4.54841329100149*I, 0.131606697239501 + 0.882314706209550*I, -1.81946006430616 - 2.63715136449814*I, 2.37764253633315 + 0.524515638862143*I, -1.96693911571628 + 3.30328717937092*I), (0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1)]
[(2.69875255059492 + 2.62867891393377*I, -3.76737240378247 + 0.0111055446164818*I, 0.606161810624591 + 2.50137384657946*I, -4.29875331505106 - 0.0793600181369767*I, -3.14342689717118 - 2.93333349932845*I, 2.17549922269532 - 1.37532046922294*I), (1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1)]
[(-4.54210234780656 - 1.27651081898890*I, 1.74777721977520 - 0.848451720982311*I, 1.68666342712883 + 2.61177238954192*I, 2.09947106786839 - 8.31547556979628*I, -4.10300462875541 - 1.24662792989153*I, -2.47745499427304 + 4.82536857017468*I), (0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1)]
[(-2.98460278373906 - 1.98902462507453*I, 0.821527223083075 + 0.547489228980150*I, 2.99931792567098 + 3.58382606212158*I, 2.23363859993118 - 7.14885253144652*I, -5.46504313417524 - 1.70084668203605*I, -1.44154166071186 + 4.50673888633248*I), (1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1)]
[(-2.85543892067782 + 1.33526157055301*I, 2.47745499427307 - 4.82536857017462*I, -2.41634120162665 + 1.36514445965040*I, -0.316870133758202 - 6.95033111014588*I, 1.68666342712879 + 2.61177238954191*I, -4.16411842140185 + 2.21359618063271*I), (0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1)]
[(-0.562088435465720 + 1.38851277359989*I, 1.68626530639722 - 4.16553832079955*I, -2.71044885418976 + 1.54177881455262*I, -1.05361383165645 - 5.81336238034104*I, 2.66723799395874 + 3.71873796420728*I, -3.86405600898506 + 1.12920148765824*I), (1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1)]
[(4.24067477228151 + 0.345090182690822*I, -3.27488141150250 - 3.68208229484482*I, 2.34814516060290 - 3.46254675183469*I, -2.72115157770652 - 3.94407590302998*I, -6.65010077255674 - 0.165097331868082*I, 1.72247034106035 + 2.49657307645679*I), (0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1)]
[(4.05850635278992 - 0.289537637843555*I, -3.05653340442697 - 2.27991056476215*I, 2.67505824558621 - 3.91989335461791*I, -1.38344810720363 - 3.63035571677448*I, -6.88149318308599 + 0.668782679262287*I, 1.82101388193317 + 2.19020316118680*I), (1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1)]
[(2.91994716682566 + 1.23282718846319*I, -2.31670854810785 - 4.89641960421834*I, 0.689789169266497 - 1.23032101942652*I, -3.87294973057120 - 1.76713558145590*I, -1.96694460308016 - 0.698518795470618*I, -0.734845315957259 + 2.78127770954560*I), (0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1)]
[(3.15846191687172 + 1.49307055243096*I, -2.23452135429540 - 4.29866469511459*I, 2.04836148043341e-14 - 6.13953332617712e-14*I, -3.30766303750553 - 1.12450281688633*I, -3.90798504668055e-14 - 3.59157148466238e-14*I, -1.28789970411561 + 2.65825864218919*I), (1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1)]
[(-5.46931783795002 - 0.0733312844019868*I, 3.50581154221697 - 4.80678393881544*I, 1.79953205184697 + 3.21187382791423*I, 3.34183729833102 - 6.47502533411867*I, -4.58617750891464 - 1.04374559123555*I, 1.08036596669751 + 5.85052953005090*I), (0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1)]
[(-3.30257206709681 - 0.494805023922085*I, 1.94190360532573 - 2.71676731754664*I, 2.97374255825873 + 4.84030247113619*I, 3.45902875449541 - 5.67169002199444*I, -6.48074578641313 - 1.46043886619942*I, 1.40864293543007 + 5.50339875852635*I), (1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1)]
[(-3.51357454681711 + 1.71246258506281*I, 3.97518988708337 - 6.10902936592810*I, -1.79452312551529 + 0.722183698318912*I, 0.145429512114096 - 4.52456300880196*I, 0.546096830655196 + 1.90724102151740*I, -0.932240466708049 + 2.75742094777295*I), (0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1)]
[(0.412405159051258 + 2.06025974429240*I, 2.41494284323925 - 4.85595815121104*I, -2.45741568507610 + 1.63203643606930*I, -0.674028767529822 - 3.63320512595537*I, 1.40199248861415 + 3.19437618793857*I, -1.09789603829884 + 1.60249090886611*I), (1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1)]
[(2.29230175159349 + 0.0110704872278992*I, -1.65448907645205 - 1.58664292515577*I, 3.32296376692334 - 3.56096355414880*I, -5.43546293904753 - 6.18960741069414*I, -8.21051532056410 + 0.665533944334296*I, -0.0899012897346925 + 4.86975023880748*I), (0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1)]
[(1.50418976794813 - 0.583388880555032*I, -0.687142038588966 - 0.0558092990147488*I, 3.44760993780234 - 4.19208864347214*I, -4.07302834233773 - 6.04423812855312*I, -8.08998809711779 + 1.12048732770677*I, 0.532339014346022 + 4.38856506785342*I), (1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1)]
[(4.19353565960477 + 1.33314003786384*I, -4.30001006971028 - 6.23249591741752*I, 0.855955628241395 - 0.746874669811179*I, -5.24022901882439 - 2.85023231959504*I, -2.15617790837836 - 0.143931563392369*I, -3.13573675576876 + 3.95132464764996*I), (0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1)]
[(3.96759253643743 + 1.60613422056609*I, -4.34525458409017 - 6.37679386728643*I, -9.13082543602117e-14 - 7.14905565302182e-14*I, -3.96759253643754 - 1.60613422056591*I, -2.45298573120500e-14 + 1.01894187531926e-13*I, -3.58993048878466 + 3.16452542615451*I), (1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1)]
[(2.18040410408160 + 3.43607277213867*I, -0.0433394283387492 - 4.87038718421980*I, -1.56046457750841 - 1.91546447977201*I, 0.533260669895563 - 8.22016607607276*I, 3.55034265649310 + 1.49052357928306*I, -3.50700322815423 + 3.37986360493678*I), (0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1)]
[(3.73432974488532 + 3.21517645579185*I, -0.413319141448784 - 4.23456928692476*I, -2.52398079219018 - 1.68205296069313*I, -0.272140708430767 - 6.64658083897021*I, 3.98737449989484 + 2.65730036603018*I, -3.42429349023651 + 2.40358686063725*I), (1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1)]
[(-0.543720098385587 + 1.09331036596766*I, -0.412405159051225 - 2.06025974429237*I, 2.68557722142853 - 0.226258119727863*I, 1.96907561206181 - 7.08338496082474*I, -2.35956281786786 - 1.68870073951205*I, -2.59918646593794 + 4.20147672326014*I), (0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1)]
[(0.413446105608220 + 0.167368481636808*I, -1.24033831682461 - 0.502105444910388*I, 3.26580230658638 + 1.32204020297950*I, 2.35496190511145 - 5.81740253004646*I, -4.50614062341097 - 1.82414564788990*I, -1.70674656305210 + 4.21613264847161*I), (1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1)]
[(0.560644629512682 + 0.812606321360196*I, -2.03681810525034 - 2.95219320878224*I, -4.48294635255410 + 1.51391206787972*I, -1.78861191307583 - 5.43695165681948*I, 7.11196501552636 - 2.34844363981806*I, 3.63164975149273 + 2.94123058349318*I), (0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1)]
[(4.05850635278988 - 0.289537637843480*I, -3.05653340442692 - 2.27991056476218*I, -2.67505824558620 + 3.91989335461796*I, -1.38344810720371 - 3.63035571677445*I, 6.88149318308602 - 0.668782679262306*I, 1.82101388193321 + 2.19020316118687*I), (1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1)]
[(0.139418850782093 - 0.330213092437202*I, -0.553729833795967 + 0.261993608185031*I, -3.13321510468965 - 0.869077399061051*I, -1.34104723391357 - 7.21284853093183*I, 2.93251541423506 - 2.08326340951371*I, 5.82372626255988 + 3.17187635158486*I), (0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1)]
[(2.56925621218787 - 2.44069577376383*I, -0.117571200086354 + 3.33791312056301*I, 1.68753899743024e-14 + 4.44089209850063e-15*I, -0.959178485199231 - 6.91310836297561*I, -2.84217094304040e-14 - 2.57571741713036e-14*I, 5.54600524314113 + 2.72453912895282*I), (1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1)]
[(0.0750567546736416 + 2.59579796154569*I, 1.17439329928728 - 4.30890671808014*I, -1.45858533058644 - 1.33068473991568*I, 0.613456768496610 - 5.43529998095561*I, 3.09307128825548 + 1.70266936304401*I, -0.998492672204703 + 3.35020660129278*I), (0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1)]
[(2.67178737987670 + 2.65608176806256*I, -0.0495495436654605 - 3.76706291487484*I, -2.51080868292607 - 0.565811822741758*I, -0.148558466297089 - 4.29691848401079*I, 2.98356161274108 + 3.09579362670061*I, -1.34011728241009 + 2.19735953598799*I), (1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1)]
[(-1.38352857591280 + 1.26511322163005*I, 0.998492672204680 - 3.35020660129284*I, 1.63448595766904 + 0.371984623128382*I, 2.24794272616564 - 5.06331535782723*I, -1.45858533058654 - 1.33068473991567*I, 0.460092658381796 + 4.68089134120845*I), (0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1)]
[(0.485173160468451 + 0.323333265268827*I, -0.478963045141719 - 1.42665753461379*I, 2.29183325736668 + 1.75927980258474*I, 2.46746925458744 - 4.30457536147807*I, -4.00569454695999 - 1.56204650141961*I, 0.846496936998191 + 4.53010803878167*I), (1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1)]
[(-0.602426707324023 + 0.120588621283828*I, -0.348897786406491 - 0.505697427243799*I, -4.78485682231220 + 2.55482098720242*I, -4.39537893519929 - 7.36447939318854*I, 8.28059690910375 - 2.23307580382606*I, 1.66022561116001 + 5.16387606422974*I), (0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1)]
[(1.50418976794820 - 0.583388880555082*I, -0.687142038589007 - 0.0558092990147492*I, -3.44760993780242 + 4.19208864347212*I, -4.07302834233785 - 6.04423812855315*I, 8.08998809711777 - 1.12048732770674*I, 0.532339014346089 + 4.38856506785347*I), (1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1)]
[(-0.561251620514159 - 1.08441492067882*I, -0.379182098239304 + 2.06663232471055*I, -2.68887183950968 - 0.182991747601688*I, -2.08286093197707 - 7.05076532067969*I, 2.33206938477954 - 1.72647017456618*I, 2.66649219600043 + 4.15908599448006*I), (0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1)]
[(1.66154066535878 - 2.99492109621898*I, -0.575984610587368 + 3.73194811039490*I, -3.50830475781549e-14 - 4.88498130835069e-15*I, -0.892196712761019 - 6.38046294351987*I, 1.06581410364015e-14 - 3.01980662698043e-14*I, 2.68058591866592 + 2.93544574966793*I), (1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1)]
[(0.779527871767199 + 2.76908642572551*I, -1.31035859560093 - 2.05213572575650*I, -2.60365905304482 + 2.33136540435191*I, 3.14841768836083 + 2.20635938458528*I, 0.997238970061294 - 5.43518879335103*I, -3.72661275164384 + 0.944940777835647*I), (1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1)]
[(-2.23757728688591 + 4.93308334844070*I, 2.89972054042748 - 1.27967774110930*I, -0.779527871767165 - 2.76908642572560*I, 1.95544371098552 - 0.730095522777058*I, -3.84399736986944 + 1.82925995944148*I, -0.709507592990831 - 1.21905614487947*I), (1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1)]
[(-6.04136903073174 - 0.380493855205531*I, 3.21093144296858 - 2.83043758776317*I, 2.70894418008538e-14 + 1.13131726209303e-13*I, 0.380493855205535 - 6.04136903073171*I, 5.59552404411079e-14 - 9.90318937965640e-14*I, -3.21093144296866 + 2.83043758776309*I), (0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1)]
[(-1.71905142130183 + 0.990278886743727*I, 0.932240466707922 - 2.75742094777284*I, -1.24842629486007 + 2.62942471983642*I, 1.39385580697436 - 7.15398772863827*I, -1.79452312551521 + 0.722183698318912*I, -2.72676359222336 + 3.47960464609170*I), (0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1)]
[(3.47452940863689 + 3.41323820129475*I, -3.97144888555271 - 0.887891830106667*I, -0.741315423689126 + 1.83125264658054*I, 4.87045369132281 - 0.0350780692251074*I, -1.02017280481534 - 1.47865301196854*I, -1.39972236465326 + 2.15987975658387*I), (1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1)]
[(1.64567594361178 + 3.51925588502173*I, -1.33898894780670 - 0.687467663407979*I, -4.67690206836966 - 0.805038863494315*I, 3.03122612475788 - 2.71421702152742*I, -0.590530350994113 + 5.28347323371524*I, -2.54289329041095 - 1.06757087292019*I), (1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1)]
[(1.74843812075624 + 1.16520915163331*I, -1.72605847724705 - 5.14130339851180*I, 0.583631264023420 - 2.89167932619955*I, -3.04567429423977 - 2.09245366976959*I, -3.25012346002381 - 1.26740666828054*I, 0.356802454730065 + 1.90946192216788*I), (0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1)]
[(3.76737240378242 - 0.0111055446165485*I, -2.69875255059490 - 2.62867891393376*I, 2.17549922269530 - 1.37532046922293*I, -3.14342689717117 - 2.93333349932839*I, -4.29875331505116 - 0.0793600181370122*I, 0.606161810624645 + 2.50137384657941*I), (0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1)]
[(0.695275675434186 + 1.38623731120885*I, -0.512216740788735 - 1.46379512169352*I, -2.12496253997122 + 2.79432512803125*I, 4.15102378807907 + 2.24258224369732*I, 1.27651081898882 - 4.54210234780649*I, -3.48563100174224 - 0.417247213437348*I), (1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1)]
[(-1.64306120850123 + 5.16842610158494*I, 1.72945196399178 - 1.19320749805258*I, 0.326014403560691 - 1.91495885924000*I, 3.22929731981414 - 1.31956848569554*I, -3.01159162498935 + 2.14121697896780*I, -0.630110853876183 - 2.88190823756470*I), (1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1)]
[(-6.95844354943317 + 0.0886336406615972*I, 4.89379619589970 - 6.19051302982510*I, -2.57571741713036e-14 - 3.61377594515488e-14*I, 1.36979329337045 - 4.33855872060394*I, 3.55271367880050e-15 + 7.52731210695856e-14*I, -0.0611137926464129 + 3.46022411052428*I), (0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1)]
[(-3.22929731981418 + 1.31956848569527*I, 2.59918646593795 - 4.20147672326004*I, -0.326014403560676 + 1.91495885924002*I, 1.64306120850136 - 5.16842610158503*I, -2.68557722142850 + 0.226258119727671*I, 0.0863907554904023 + 3.97521860353224*I), (0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1)]
[(3.80372360572429 + 4.40697821814391*I, -5.46566712530498 + 0.247756356882623*I, -1.21776918281809 + 3.00822425609600*I, 5.79822286403825 - 0.519982598635170*I, -2.14323266771772 - 2.61820579273225*I, -2.04403809844770 + 4.50005760833316*I), (1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1)]
[(1.50885236545474 + 7.13061981677639*I, 1.27357848183275 - 3.69536629468499*I, -5.40985782629023 - 0.439385681706368*I, 1.46546709519945 - 0.674785622877994*I, -1.02274534001085 + 5.47178230438558*I, -1.02756321731771 + 0.142320550982294*I), (1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1)]
[(0.584370253632229 + 1.37928334232101*I, -1.75311076089669 - 4.13785002696290*I, 0.826374509996962 - 3.00677901971673*I, -4.85568544575013 - 3.36565047551787*I, -4.51556690451339 - 0.743522759380125*I, -1.93383417758899 + 3.53076623608706*I), (0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1)]
[(4.91404296039689 - 0.367096811193200*I, -3.28655342590143 - 2.70203189047617*I, 2.97411498856332 - 0.595332878921387*I, -4.89227492330898 - 4.50740984257205*I, -4.69849465647555 + 0.940504439536562*I, -0.721748579391629 + 4.12093371604680*I), (0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1)]
[(1.70954271234267 + 2.96778258467409*I, -0.635993285464296 - 3.72219122442114*I, 2.50910403565285e-14 - 7.35522753814166e-14*I, 0.789357395579108 - 6.39400009774287*I, -4.04121180963557e-14 + 1.40998324127395e-14*I, -2.63297862987368 + 2.97822197816446*I), (0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1)]
[(-1.71905142130185 + 0.990278886743847*I, 0.932240466708021 - 2.75742094777284*I, 1.24842629486010 - 2.62942471983636*I, 1.39385580697410 - 7.15398772863803*I, 1.79452312551520 - 0.722183698318904*I, -2.72676359222320 + 3.47960464609173*I), (0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1)]
[(-2.20635938458536 + 3.14841768836091*I, 3.15130016242103 + 0.578195063282993*I, -2.33136540435191 - 2.60365905304491*I, 2.76908642572556 - 0.779527871767191*I, -3.10382338899926 + 1.60642008298362*I, -0.716950699969045 - 0.530830723833776*I), (1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1)]
[(0.557876089761770 + 0.253044755009458*I, -0.144717119890358 - 0.327925689114163*I, -5.77190512772768 + 3.26522562275333*I, 2.96567529610307 + 2.03578071663661*I, 1.22474856502606 - 7.23350416922668*I, -3.11881710740148 + 0.919408651467691*I), (1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1)]
[(0.571700376271708 - 0.114438087362126*I, -1.34747723431378 - 0.670121199998897*I, -2.86456951604501 + 0.376572159220703*I, -1.29903018594166 - 4.78855867051771*I, 3.93698745119989 - 1.72792010383494*I, 3.80183383813538 + 2.60470638932518*I), (0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1)]
[(-2.68515109178196 + 1.98539111622092*I, -0.547911385406685 - 3.29417780087958*I, -5.52536422878214 - 1.31985717188661*I, -1.56458778671747 - 6.45639316396339*I, 5.61526551851677 - 3.54989306692091*I, 4.88755155364073 + 2.89542960981459*I), (0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1)]
[(-0.635919158690402 + 1.83581108952243*I, 4.11438082734234 - 2.30912191461233*I, 0.184283867772311 + 0.0746005603169045*I, 0.820203026462792 - 1.76121052920550*I, -0.672867525968260 + 1.39725138766620*I, -2.16967498399324 - 2.75975165209881*I), (1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1)]
[(1.34747723431382 + 0.670121199998872*I, -0.571700376271752 + 0.114438087362135*I, 3.80183383813531 + 2.60470638932509*I, 3.93698745119988 - 1.72792010383489*I, -1.29903018594167 - 4.78855867051770*I, -2.86456951604498 + 0.376572159220712*I), (1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1)]
[(-0.0646185257880320 + 2.11864007903517*I, 0.493448521752007 - 3.10445647403784*I, -2.75335310107039e-14 - 2.81996648254790e-14*I, 0.922278517716017 - 4.09027286904055*I, 4.92939022933570e-14 + 3.79696274421804e-14*I, -0.493448521752051 + 3.10445647403785*I), (0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1)]
[(-3.22929731981409 + 1.31956848569545*I, 2.59918646593800 - 4.20147672326011*I, 0.326014403560700 - 1.91495885923997*I, 1.64306120850119 - 5.16842610158482*I, 2.68557722142857 - 0.226258119727779*I, 0.0863907554905023 + 3.97521860353225*I), (0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1)]
[(-0.996234678677872 + 1.49488586403396*I, 1.76693668005203 + 0.324194463517790*I, -1.43431441208113 - 2.13706467574287*I, 3.95663933857265 - 0.951715974956791*I, -3.43607277213877 + 2.18040410408157*I, -0.537512446603287 - 2.51701879825282*I), (1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1)]
[(1.33651382411586 - 0.691728355374312*I, -0.573468700209009 - 0.105219037958489*I, -3.75940603740755 + 2.66557726454997*I, 3.96429621603991 + 1.66431174592788*I, 1.22176735598144 - 4.80885205561949*I, -2.87026094939691 - 0.330404578844537*I), (1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1)]
[(0.410697933253020 - 0.174003156608455*I, -1.23209379975903 + 0.522009469825341*I, -3.24409454952999 + 1.37444736447393*I, -2.44831524534739 - 5.77873431042803*I, 4.47618834928907 - 1.89645683429927*I, 1.77440391761534 + 4.18810805461733*I), (0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1)]
[(-3.51688566786728 + 0.703980067192980*I, 0.968040816809909 - 0.193774123932980*I, -4.65498575529543 - 0.413309666942948*I, -3.47558110195710 - 6.63442310341975*I, 5.06704928227847 - 2.66168883702600*I, 2.16742174391054 + 4.20606951121504*I), (0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1)]
[(-0.694847546767220 + 2.24131144590478*I, 2.93615899267197 - 1.54646389913756*I, -0.365099945995076 - 0.147797313308809*I, 1.05994749276230 - 2.09351413259596*I, -0.547050233458431 + 1.87621149990970*I, -2.09351413259598 - 1.05994749276230*I), (1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1)]
[(1.66291286666908 + 3.07499474563109*I, 0.0837323000099683 - 1.87287257597666*I, 3.63522464808183 + 2.98455537064998*I, 1.97231178141268 - 0.0904393749810672*I, -1.99076907941495 - 5.16984017019634*I, -1.41878895393312 + 0.892723254910775*I), (1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1)]
[(2.03153967267405 + 5.26330303151123*I, -1.40108379756487 - 1.92324140227010*I, -0.0350780692251104 - 4.87045369132288*I, -5.05530936639838 + 3.48782918898745*I, 2.19495782580905 + 6.27017605597610*I, 3.52588548492362 - 1.54748992439952*I), (0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1)]
[(1.03419315963027 + 3.65630451864936*I, -0.455767732118124 - 1.52177065060588*I, 0.675303275127998 - 4.10125592149944*I, -6.70264258767172 + 3.88989208497105*I, 2.59346935277389 + 5.48136026529238*I, 3.87585641877776 - 2.30684059469270*I), (1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1)]
[(-1.24361328832776 - 4.28944083950593*I, -0.0332554007321504 + 2.59666991585551*I, 1.05230065403928 + 3.33369693003140*I, 3.06525789496482 - 1.75224627020154*I, -0.700884078472525 - 5.42471903404536*I, -1.43697263033817 + 1.35399508983803*I), (0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1)]
[(0.341494089995509 - 2.00588417527792*I, -1.15002590196519 + 1.67857974577950*I, -0.103332542745657 + 3.19567202751068*I, 4.76458614590896 - 2.40211147348209*I, -1.75189262844359 - 5.04006873874030*I, -2.14877421196744 + 2.36765003912920*I), (1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1)]
[(-2.53408398141628 - 2.68572222883151*I, -0.367020830518530 + 4.37420548760171*I, -6.58986051469373 + 1.85511723091693*I, -1.09711635329553 + 2.41876177661626*I, 6.92971178951892 + 5.66812855114707*I, -0.324658368648258 - 1.79131735941216*I), (0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1)]
[(-3.46873477320948 - 3.41912689196941*I, 0.951715974956697 + 3.95663933857265*I, -4.86767168992532 + 0.168291263468019*I, -1.39893691671600 + 3.58741815543744*I, 6.27631462535547 + 5.33510749505818*I, -0.290561053893222 - 2.45349304969203*I), (1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1)]
[(2.46469511466785e-14 + 2.12330153459561e-14*I, -1.01030295240889e-14 + 2.46747067222941e-14*I, 6.10187938916353 - 2.06464735353344*I, 0.878334610079683 + 1.30867950072404*I, -6.19051302982508 - 4.89379619589971*I, 3.46022411052423 + 0.0611137926464485*I), (0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1)]
[(2.62942471983636 + 1.24842629486002*I, -1.90724102151741 + 0.546096830655286*I, 4.39656678086544 + 0.461615340266207*I, 1.76714206102906 - 0.786810954593872*I, -6.10902936592814 - 3.97518988708342*I, 2.75742094777285 + 0.932240466708003*I), (1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1)]
[(3.58274504355791 + 4.74971834500286*I, -5.46742835223727 + 0.161376277507183*I, 0.986034041811099 - 5.86716484107829*I, -4.56877908536909 + 1.11744649607543*I, 3.44565027512660 + 6.42038346109587*I, 1.74758854024810 - 3.24042950641702*I), (0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1)]
[(2.81934117187871 + 3.23110562125786*I, -4.27306983102624 + 0.360003331022975*I, 1.21255141657996 - 4.79596236692868*I, -6.29585954000110 + 1.75559447664906*I, 3.30169565701364 + 5.64081245055367*I, 2.46512351363504 - 4.28890452509380*I), (1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1)]
[(-2.66649219600041 - 4.15908599448004*I, 3.25012346002375 + 1.26740666828044*I, -0.0223796435092469 + 3.97609424687846*I, 2.68887183950979 + 0.182991747601648*I, -1.72605847724696 - 5.14130339851175*I, 0.356802454730127 + 1.90946192216782*I), (0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1)]
[(-1.27715543381370 - 1.92883981489703*I, 1.96694460308021 + 0.698518795470569*I, -0.603238618717800 + 3.66359241575513*I, 4.60779504652845 - 1.01414212808965*I, -2.31670854810787 - 4.89641960421839*I, -0.734845315957326 + 2.78127770954563*I), (1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1)]
[(3.28626015289046e-14 + 7.29416527178728e-14*I, -3.05033776015762e-14 - 1.91513471747840e-14*I, -7.28126070990487 + 1.61720583785052*I, -1.13219792855650 + 6.94733251068754*I, 8.01586802830555 + 6.37511452956208*I, 3.18394698168886 - 3.26173261995927*I), (0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1)]
[(-2.39588271760922 - 1.31888201743339*I, 1.31148472535100 + 0.0406027443292970*I, -5.89194136604002 - 0.825174734915391*I, -1.38486270760861 + 7.54783005347369*I, 8.03193732870933 + 5.63051539349729*I, 2.44046067801971 - 4.02076866799584*I), (1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1)]
[(-2.53408398141636 - 2.68572222883158*I, -0.367020830518529 + 4.37420548760182*I, 6.58986051469382 - 1.85511723091698*I, 1.09711635329560 - 2.41876177661629*I, -6.92971178951905 - 5.66812855114712*I, 0.324658368648267 + 1.79131735941212*I), (0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1)]
[(1.82533503025987 - 0.665392786336925*I, -2.24258224369721 + 4.15102378807911*I, 5.18993595083222 + 1.57687346129510*I, 1.95860014561549 - 3.81478880788542*I, -7.43428927048872 - 4.27624318291059*I, 0.703000387478394 + 3.02852752775868*I), (1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1)]
[(3.58274504355792 + 4.74971834500284*I, -5.46742835223727 + 0.161376277507207*I, 0.986034041811169 - 5.86716484107828*I, 4.56877908536900 - 1.11744649607540*I, 3.44565027512660 + 6.42038346109577*I, -1.74758854024798 + 3.24042950641707*I), (0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1)]
[(2.81934117187869 + 3.23110562125780*I, -4.27306983102618 + 0.360003331022964*I, 1.21255141658001 - 4.79596236692860*I, 6.29585954000116 - 1.75559447664905*I, 3.30169565701362 + 5.64081245055358*I, -2.46512351363497 + 4.28890452509377*I), (1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1)]
[(-2.03153967267394 - 5.26330303151124*I, 1.40108379756480 + 1.92324140227005*I, 0.0350780692250670 + 4.87045369132290*I, -5.05530936639842 + 3.48782918898735*I, -2.19495782580885 - 6.27017605597613*I, 3.52588548492365 - 1.54748992439946*I), (0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1)]
[(-1.03419315963020 - 3.65630451864938*I, 0.455767732118047 + 1.52177065060587*I, -0.675303275128054 + 4.10125592149952*I, -6.70264258767186 + 3.88989208497097*I, -2.59346935277378 - 5.48136026529248*I, 3.87585641877778 - 2.30684059469259*I), (1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1)]
[(4.44089209850063e-15 - 8.04911692853238e-14*I, -2.20934381900406e-14 + 1.08801856413265e-14*I, -6.10187938916354 + 2.06464735353355*I, 0.878334610079778 + 1.30867950072411*I, 6.19051302982511 + 4.89379619589964*I, 3.46022411052427 + 0.0611137926463692*I), (0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1)]
[(-2.62942471983634 - 1.24842629486008*I, 1.90724102151740 - 0.546096830655221*I, -4.39656678086534 - 0.461615340266159*I, 1.76714206102899 - 0.786810954593811*I, 6.10902936592808 + 3.97518988708326*I, 2.75742094777288 + 0.932240466707957*I), (1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1)]
[(-2.53408398141632 - 2.68572222883149*I, -0.367020830518488 + 4.37420548760169*I, 6.58986051469381 - 1.85511723091697*I, -1.09711635329558 + 2.41876177661626*I, -6.92971178951897 - 5.66812855114709*I, -0.324658368648226 - 1.79131735941206*I), (0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1)]
[(1.82533503025986 - 0.665392786336819*I, -2.24258224369723 + 4.15102378807907*I, 5.18993595083223 + 1.57687346129510*I, -1.95860014561553 + 3.81478880788555*I, -7.43428927048886 - 4.27624318291057*I, -0.703000387478362 - 3.02852752775880*I), (1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1)]
[(2.66649219600053 + 4.15908599448015*I, -3.25012346002387 - 1.26740666828050*I, 0.0223796435092026 - 3.97609424687846*I, 2.68887183950970 + 0.182991747601679*I, 1.72605847724696 + 5.14130339851184*I, 0.356802454730162 + 1.90946192216791*I), (0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1)]
[(1.27715543381369 + 1.92883981489697*I, -1.96694460308020 - 0.698518795470513*I, 0.603238618717785 - 3.66359241575513*I, 4.60779504652853 - 1.01414212808967*I, 2.31670854810794 + 4.89641960421837*I, -0.734845315957348 + 2.78127770954556*I), (1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1)]
[(-1.24361328832774 - 4.28944083950595*I, -0.0332554007321630 + 2.59666991585552*I, 1.05230065403928 + 3.33369693003143*I, -3.06525789496481 + 1.75224627020156*I, -0.700884078472520 - 5.42471903404537*I, 1.43697263033815 - 1.35399508983806*I), (0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1)]
[(0.341494089995562 - 2.00588417527785*I, -1.15002590196522 + 1.67857974577947*I, -0.103332542745670 + 3.19567202751071*I, -4.76458614590910 + 2.40211147348210*I, -1.75189262844361 - 5.04006873874030*I, 2.14877421196748 - 2.36765003912914*I), (1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1)]
[(-2.53408398141626 - 2.68572222883151*I, -0.367020830518513 + 4.37420548760172*I, -6.58986051469375 + 1.85511723091691*I, 1.09711635329558 - 2.41876177661619*I, 6.92971178951892 + 5.66812855114711*I, 0.324658368648270 + 1.79131735941209*I), (0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1)]
[(-3.46873477320947 - 3.41912689196938*I, 0.951715974956672 + 3.95663933857265*I, -4.86767168992547 + 0.168291263467985*I, 1.39893691671598 - 3.58741815543753*I, 6.27631462535554 + 5.33510749505837*I, 0.290561053893109 + 2.45349304969214*I), (1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1)]
[(-5.81756864903582e-14 - 3.26405569239796e-14*I, 7.32747196252603e-15 + 1.44328993201270e-14*I, 7.28126070990492 - 1.61720583785048*I, -1.13219792855645 + 6.94733251068770*I, -8.01586802830559 - 6.37511452956212*I, 3.18394698168894 - 3.26173261995942*I), (0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1)]
[(2.39588271760917 + 1.31888201743341*I, -1.31148472535095 - 0.0406027443293112*I, 5.89194136603995 + 0.825174734915326*I, -1.38486270760847 + 7.54783005347353*I, -8.03193732870927 - 5.63051539349712*I, 2.44046067801959 - 4.02076866799582*I), (1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1)]
[(2.82968093401337e-14 + 9.82547376793264e-15*I, 9.38832345198648e-15 + 6.93889390390723e-15*I, -2.30968974127041 - 2.24962407231217*I, 3.02329465073059 + 6.06854791664801*I, 3.27250310353310 - 2.70868757859794*I, -2.10524057548637 - 3.07467107380125*I), (1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1)]
[(4.07302834233777 + 6.04423812855315*I, -3.54068932799173 - 1.65567306069976*I, -0.976513351108684 - 2.74205474892295*I, -0.515320001128487 + 1.91578583329335*I, 0.218254870404480 + 4.52163521031462*I, 1.80591749617878 + 0.693198773168416*I), (0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1)]
[(-3.02329465073062 - 6.06854791664804*I, 0.918054075244246 + 2.99387684284675*I, 2.30968974127043 + 2.24962407231224*I, -3.77475828372553e-15 - 2.44249065417534e-14*I, 0.962813362262700 - 4.95831165091021*I, -2.86437540353290e-14 - 1.23234755733392e-14*I), (0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1)]
[(0.866452013196828 - 1.89896300333605*I, 0.497248483801679 + 2.25926823972030*I, 2.50924923357268 + 1.40683034507170*I, -1.90601061485487 - 5.07042276082690*I, -3.93388371879649 + 2.60476838390034*I, 3.05155386406515 + 2.11514189467283*I), (1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1)]
[(-2.15372531576286 + 3.91246009446340*I, 1.85963802537330 - 1.81260778663575*I, -1.61319077732779 + 3.10136863396419*I, 3.40648986358357 + 0.928439423646917*I, 3.34025573029160 - 4.33145549971878*I, -1.97351220100932 - 0.0586739815738511*I), (1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1)]
[(-0.329157806143210 - 1.54135293217806*I, -2.03397693527863 + 4.06968834991648*I, -5.72789724937416 + 2.94735370713492*I, -8.03801469828613e-14 - 2.95319324550292e-14*I, 4.93728506820584 + 4.90418277679120*I, -5.77315972805081e-15 + 8.99280649946377e-14*I), (0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1)]
[(-2.50082495240292 - 0.894397776231144*I, 1.43978611083685 - 0.584932313759821*I, 5.91682569908053 - 3.44367466382441*I, 0.166633972146691 + 3.68875570275898*I, -5.16828387695257 - 5.47755125522133*I, 3.23110347024894 - 0.909590682408056*I), (0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1)]
[(1.05542319646186 - 4.82641262400786*I, 1.40199248861422 + 3.19437618793856*I, 2.82734800229049 - 2.79569840691867*I, -1.77192480582859 - 2.03071421708918*I, -2.41494284323921 + 4.85595815121102*I, 1.09789603829876 - 1.60249090886610*I), (1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1)]
[(0.866452013196673 - 1.89896300333589*I, 0.497248483801770 + 2.25926823972011*I, -2.50924923357263 - 1.40683034507179*I, 1.90601061485479 + 5.07042276082690*I, 3.93388371879635 - 2.60476838390029*I, -3.05155386406508 - 2.11514189467275*I), (1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1)]
[(4.99282745592503 + 6.11092192511069*I, -6.95896865002689 + 0.0234068547320518*I, -0.116814518480037 - 3.45879171951381*I, 3.55271367880050e-15 + 8.61533067109121e-14*I, 1.43946534582937 + 4.31594311325452*I, 6.43929354282591e-14 - 1.05804254246777e-13*I), (0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1)]
[(-4.07302834233770 - 6.04423812855311*I, 3.54068932799171 + 1.65567306069974*I, 0.976513351108657 + 2.74205474892294*I, -0.515320001128546 + 1.91578583329340*I, -0.218254870404420 - 4.52163521031458*I, 1.80591749617882 + 0.693198773168414*I), (0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1)]
[(-4.11337630623620e-14 - 1.36002320516582e-14*I, 4.91273688396632e-15 - 1.06858966120171e-15*I, 2.80559414268367 + 0.923940562576335*I, -1.53375582530285 - 4.59556274162122*I, -4.29866469511467 + 2.23452135429540*I, 2.65825864218919 + 1.28789970411567*I), (1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1)]
[(-2.28520178622403 + 5.15823274381860*I, 0.369221183135214 - 2.35065289167259*I, -3.41912689196937 + 3.46873477320953*I, 6.04091120512954 + 1.10837586282266*I, 2.88161444536621 - 5.98575357146226*I, -3.58741815543752 - 1.39893691671597*I), (1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1)]
[(2.50082495240291 + 0.894397776231198*I, -1.43978611083683 + 0.584932313759802*I, -5.91682569908045 + 3.44367466382436*I, 0.166633972146667 + 3.68875570275899*I, 5.16828387695257 + 5.47755125522131*I, 3.23110347024897 - 0.909590682408047*I), (0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1)]
[(-5.77855108195788 - 4.01940898101799*I, 1.22047252670400 + 4.03779240961283*I, 6.22686965514213 - 4.10587463830226*I, 1.04499742192843e-14 + 1.01030295240889e-13*I, -5.23066225096690 - 6.08744652411152*I, 6.60582699651968e-14 - 4.57411886145564e-14*I), (0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1)]
[(0.825174734915363 - 5.89194136604013*I, 3.98016592366657 + 3.75194540337075*I, 4.84594340291127 - 3.45148068802028*I, -4.02076866799584 - 2.44046067801975*I, -2.10345400801945 + 6.97633935829823*I, 3.52706138547780 - 1.05559797041119*I), (1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1)]
[(1.56450195069980 + 2.93011442673497*I, -2.93050767903958 + 0.0170978623178504*I, 1.49434581224960 - 6.81079295591087*I, -9.76996261670138e-15 - 2.17603712826531e-14*I, 4.19141942925793 + 6.66302539616455*I, -5.41788836017076e-14 + 5.32907051820075e-14*I), (0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1)]
[(0.866452013196843 - 1.89896300333608*I, 0.497248483801658 + 2.25926823972028*I, -2.50924923357265 - 1.40683034507167*I, -1.90601061485489 - 5.07042276082688*I, 3.93388371879653 - 2.60476838390040*I, 3.05155386406521 + 2.11514189467287*I), (1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1)]
[(1.24344978758018e-14 + 8.88178419700125e-15*I, -2.69784194983913e-14 - 7.66053886991358e-15*I, 2.30968974127038 + 2.24962407231221*I, 3.02329465073061 + 6.06854791664802*I, -3.27250310353303 + 2.70868757859796*I, -2.10524057548632 - 3.07467107380127*I), (1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1)]
[(-1.05230065403926 - 3.33369693003140*I, 1.40371722960598 + 1.24267482601746*I, -0.384671976298831 + 4.68769201986946*I, -1.43697263033817 + 1.35399508983801*I, -2.32916934309923 - 5.02646785368194*I, 1.62828526462668 - 0.398251180363535*I), (0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1)]
[(-0.206288663447218 + 0.576803577397700*I, -0.134911902085714 - 0.332079931712220*I, -6.36085160932115 + 1.87514105473942*I, -0.600511851474645 + 3.54669121920476*I, 6.04851770088506 + 4.15199051490153*I, 2.83004816969416 - 1.60098712519014*I), (0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1)]
[(-1.05542319646198 + 4.82641262400790*I, -1.40199248861416 - 3.19437618793859*I, -2.82734800229047 + 2.79569840691868*I, -1.77192480582851 - 2.03071421708911*I, 2.41494284323922 - 4.85595815121108*I, 1.09789603829869 - 1.60249090886610*I), (1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1)]
[(0.825174734915314 - 5.89194136603994*I, 3.98016592366654 + 3.75194540337062*I, 4.84594340291112 - 3.45148068802030*I, 4.02076866799579 + 2.44046067801959*I, -2.10345400801942 + 6.97633935829813*I, -3.52706138547775 + 1.05559797041121*I), (1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1)]
[(-2.27712560970831 - 2.44339639541485*I, -0.0909059578019365 + 3.54257102268537*I, 5.84815800961188 - 1.99507782223063*I, 1.55986334959834e-14 - 4.48530101948563e-14*I, -5.56654741379005 - 4.21006419128477*I, -4.29656310529936e-14 + 3.41948691584548e-14*I), (0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1)]
[(1.05230065403926 + 3.33369693003140*I, -1.40371722960599 - 1.24267482601748*I, 0.384671976298857 - 4.68769201986940*I, -1.43697263033818 + 1.35399508983805*I, 2.32916934309916 + 5.02646785368183*I, 1.62828526462669 - 0.398251180363468*I), (0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1)]
[(5.32907051820075e-15 + 4.95159468982820e-14*I, -1.29896093881143e-14 - 3.33066907387547e-14*I, -2.80559414268363 - 0.923940562576375*I, -1.53375582530277 - 4.59556274162115*I, 4.29866469511460 - 2.23452135429534*I, 2.65825864218915 + 1.28789970411557*I), (1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1)]
[(0.866452013196818 - 1.89896300333606*I, 0.497248483801705 + 2.25926823972031*I, 2.50924923357270 + 1.40683034507170*I, 1.90601061485490 + 5.07042276082685*I, -3.93388371879652 + 2.60476838390034*I, -3.05155386406521 - 2.11514189467289*I), (1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1)]
[(-0.543365453051346 - 3.09610972467788*I, 0.0987196672404916 + 2.11732514406007*I, 0.543365453051355 + 3.09610972467790*I, 1.39888101102770e-14 + 2.44249065417534e-15*I, -0.988011238862207 - 4.07489430529567*I, 7.77156117237610e-15 + 1.86517468137026e-14*I), (0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1)]
[(-2.95492270444778 - 1.51712514916976*I, 0.0300847130835837 + 2.93040312991998*I, -6.78585166399192 + 1.60380400584713*I, 3.33066907387547e-16 - 3.10862446895044e-15*I, 6.72964249678992 + 4.08360332638886*I, 2.08721928629529e-14 + 1.24344978758018e-14*I), (0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1)]
[(-2.15372531576284 + 3.91246009446340*I, 1.85963802537330 - 1.81260778663573*I, -1.61319077732778 + 3.10136863396418*I, -3.40648986358356 - 0.928439423646899*I, 3.34025573029162 - 4.33145549971877*I, 1.97351220100936 + 0.0586739815738493*I), (1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1)]
[(2.28520178622402 - 5.15823274381862*I, -0.369221183135162 + 2.35065289167262*I, 3.41912689196946 - 3.46873477320957*I, 6.04091120512965 + 1.10837586282278*I, -2.88161444536628 + 5.98575357146238*I, -3.58741815543755 - 1.39893691671599*I), (1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1)]
[(0.206288663447204 - 0.576803577397607*I, 0.134911902085745 + 0.332079931712181*I, 6.36085160932117 - 1.87514105473941*I, -0.600511851474670 + 3.54669121920479*I, -6.04851770088514 - 4.15199051490148*I, 2.83004816969413 - 1.60098712519018*I), (0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1)]
[(1.66685576087850 - 6.71090408843133*I, 0.909590682408052 + 3.23110347024895*I, -3.11901629517610 - 4.12550833966841*I, 5.43518879335108 + 0.997238970061384*I, -4.38043490192579 + 2.74952210033636*I, -2.33136540435185 - 2.60365905304485*I), (0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1)]
[(1.49052357928306 - 3.55034265649307*I, 0.424940900488950 + 1.98987807898463*I, -3.37986360493677 - 3.50700322815434*I, 4.87038718421982 - 0.0433394283386891*I, -4.84030247113612 + 2.97374255825871*I, -1.43431441208108 - 2.13706467574287*I), (1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1)]
[(3.14618585086937 - 7.77194292999735*I, -1.15467172134268 + 2.85235620097819*I, -4.01341407140725 - 1.62468338726542*I, 6.02012110711091 + 2.43702508089817*I, -2.00670703570366 - 0.812341693632697*I, -3.81069549434288 - 1.54262021147876*I), (0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1)]
[(3.40598805905508 - 5.11080723400155*I, -1.91546447977204 + 1.56046457750845*I, -4.87038718421980 + 0.0433394283387237*I, 5.29532808470875 + 1.94653865064592*I, -1.43431441208112 - 2.13706467574278*I, -3.34977889185314 - 0.576600098234426*I), (1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1)]
[(1.84985985032884 - 6.38165345547522*I, -0.261056242901655 + 2.83635877200122*I, -3.07453139067426 - 2.66506333641866*I, 4.40227875519979 + 1.95612742494580*I, -2.52537611432307 + 1.10837238161713*I, -2.26431987142131 - 1.72798639038408*I), (0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1)]
[(1.70266936304408 - 3.09307128825552*I, -0.371984623128370 + 1.63448595766904*I, -3.35020660129282 - 0.998492672204620*I, 4.30890671808015 + 1.17439329928729*I, -2.08509337966271 + 0.385035903708083*I, -1.71310875653442 - 1.24945005396094*I), (1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1)]
[(4.22175429121989 - 8.67443889567154*I, -2.66506333641849 + 3.07453139067428*I, -4.28226917426906 - 4.20672931923063*I, 3.17389679265203 + 1.68135320490773*I, -4.81842357476074 + 2.41596052330835*I, -2.15336023834232 - 0.658570867365937*I), (0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1)]
[(4.25561941914965 - 6.38570956076146*I, -3.21187382791416 + 1.79953205184695*I, -4.80678393881543 - 3.50581154221698*I, 2.63865570213663 + 0.719166085149391*I, -4.88011522321731 + 1.96350629573303*I, -1.66824139530322 + 0.163974243886078*I), (1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1)]
[(-0.285753174040978 - 6.51415852950095*I, 4.77268873739484 + 5.06250446303736*I, -2.24435331965660 - 2.69936972161553*I, 3.36460092057233 + 2.24226624763205*I, -2.94558263117568 + 1.12249626032042*I, -2.66160053309388 + 0.786261280126681*I), (0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1)]
[(-0.722183698318880 - 1.79452312551529*I, 3.35160841815522 + 3.04294942037531*I, -3.47960464609181 - 2.72676359222331*I, 2.75742094777288 + 0.932240466708022*I, -3.67438308254641 + 1.33290778524916*I, -1.76714206102903 + 0.786810954593738*I), (1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1)]
[(0.981594228607287 - 8.00780523068143*I, 4.08102523825491 + 4.78223784184598*I, -4.06264180966020 - 0.224159286592151*I, 5.13070169555162 + 4.22177479301082*I, -1.04321048584417 - 2.55298369312241*I, -5.08746886690935 + 1.78093557553923*I), (0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1)]
[(1.04374559123563 - 4.58617750891439*I, 2.16812823667854 + 2.78664545706747*I, -5.85052953005097 + 1.08036596669760*I, 4.80678393881553 + 3.50581154221715*I, -0.624495804067574 - 4.42220326502836*I, -4.88011522321723 + 1.96350629573277*I), (1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1)]
[(0.0557849806834070 - 6.79129795886050*I, 3.44338944365790 + 4.80087006809453*I, -2.77702554719978 - 1.12417687093143*I, 3.80921067899021 + 3.62833542566344*I, -1.38851277359971 - 0.562088435465706*I, -2.99308491432225 + 0.874675711242460*I), (0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1)]
[(-0.226258119727902 - 2.68557722142860*I, 2.14121697896789 + 3.01159162498929*I, -3.97521860353223 + 0.0863907554905331*I, 4.20147672326009 + 2.59918646593798*I, -1.19320749805265 - 1.72945196399175*I, -2.88190823756470 + 0.630110853876221*I), (1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1)]
[(1.37598623933208 - 7.49945119710191*I, 2.74952210033635 + 4.38043490192579*I, -3.47980061818233 - 2.57644644328664*I, 1.60642008298347 + 3.10382338899916*I, -3.23110347024909 + 0.909590682407999*I, -2.60365905304482 + 2.33136540435202*I), (0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1)]
[(1.24662792989148 - 4.10300462875538*I, 1.36514445965039 + 2.41634120162659*I, -4.82536857017468 - 2.47745499427304*I, 0.848451720982345 + 1.74777721977520*I, -3.49010699962157 + 0.377983926404722*I, -2.12496253997118 + 2.79432512803131*I), (1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1)]
[(-5.99520433297585e-14 + 2.75335310107039e-14*I, 4.90718576884319e-14 - 7.10542735760100e-15*I, -0.858214382249112 - 4.56723158157598*I, 8.82012798559886 - 0.442523680189150*I, 4.46352548462837 + 6.87656908110884*I, -2.62367267708594 + 4.87921618668849*I), (0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1)]
[(2.29614476985045 + 3.32806497470738*I, -3.03945311446301 - 0.654150820658746*I, -2.73515332403933 - 2.20060332895872*I, 6.51791478311489 + 0.180839995568880*I, 1.66022561116001 + 5.16387606422982*I, -1.37922750330292 + 4.50972524357112*I), (1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1)]
[(-0.956070218568254 + 0.898649266868210*I, 2.62673533466123 - 0.761554498436936*I, -1.11744649607552 - 4.56877908536914*I, 9.66081296751276 - 1.69806173487884*I, 4.35787600249263 + 6.31636762561718*I, -4.74971834500286 + 3.58274504355817*I), (0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1)]
[(1.34947195753061 + 4.52096218130433*I, 0.820203026462689 - 1.76121052920554*I, -2.63858869305115 - 1.64439601072562*I, 8.28059690910391 - 2.23307580382621*I, 1.31252359025274 + 4.08240247944815*I, -4.78485682231223 + 2.55482098720248*I), (1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1)]
[(4.75175454539567e-14 + 3.48610029732299e-14*I, -7.77156117237610e-15 - 1.33226762955019e-14*I, -0.0550027523000152 - 4.55778375568138*I, 10.1759613546057 - 1.16018792521717*I, 4.11192109653750 + 5.71309076239277*I, -4.00509160904248 + 6.29216603807981*I), (0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1)]
[(2.83350744449025 + 3.35255328068301*I, -3.69096036774592 - 0.107224433034559*I, -1.49622078613763 - 1.03708451805736*I, 8.90801833319055 - 0.892074062884036*I, 0.934544441154140 + 2.48610126748614*I, -3.34796908313616 + 5.97150103089076*I), (1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1)]
[(-1.00393777221750 + 1.03908013078144*I, 3.14641610787753 - 1.73223414299243*I, -1.64664614860735 - 5.57411941516892*I, 9.07068233798520 - 1.93705532085657*I, 4.36086317013486 + 8.60534553992697*I, -4.21398698079796 + 4.27512743340346*I), (0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1)]
[(1.08461474834887 + 5.41842907404374*I, 1.55624118246331 - 3.12928402276248*I, -4.17518893267121 - 3.05219250486387*I, 6.68319838076163 - 1.77468341263544*I, 1.49654697972031 + 7.47632620516482*I, -3.43786953311322 + 2.63213633589105*I), (1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1)]
[(1.00393777221762 - 1.03908013078145*I, -3.14641610787766 + 1.73223414299242*I, -1.64664614860704 - 5.57411941516876*I, 9.07068233798518 - 1.93705532085623*I, 4.36086317013443 + 8.60534553992661*I, -4.21398698079777 + 4.27512743340314*I), (0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1)]
[(3.12928402276245 + 1.55624118246333*I, -5.41842907404374 + 1.08461474834889*I, -2.63213633589100 - 3.43786953311315*I, 7.47632620516471 - 1.49654697972027*I, 1.77468341263523 + 6.68319838076152*I, -3.05219250486375 + 4.17518893267119*I), (1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1)]
[(-2.26485497023532e-14 - 1.26565424807268e-14*I, 5.55111512312578e-15 + 3.77475828372553e-15*I, -2.20240046185882 - 4.88082072603543*I, 8.84832799570560 - 2.24110638226208*I, 4.79765026390601 + 7.76517984862200*I, -4.97745284337540 + 1.97432062899290*I), (0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1)]
[(1.90727008358051 + 3.28640214410843*I, -0.776192933434053 - 1.38601394970343*I, -3.41610144757120 - 2.36782295515004*I, 7.45706134111739 - 2.10924494680090*I, 2.13370823866691 + 5.67615034983652*I, -4.35339833088431 + 1.17970313255353*I), (1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1)]
[(0.956070218568259 - 0.898649266868240*I, -2.62673533466126 + 0.761554498436961*I, -1.11744649607540 - 4.56877908536903*I, 9.66081296751284 - 1.69806173487852*I, 4.35787600249242 + 6.31636762561704*I, -4.74971834500277 + 3.58274504355790*I), (0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1)]
[(3.47073132666944 + 2.12480168735865*I, -4.87045369132273 + 0.0350780692251630*I, -1.94033926458783 - 1.52942388147478*I, 8.21051532056379 - 0.665533944334243*I, 1.54748992439952 + 3.52588548492351*I, -3.32296376692325 + 3.56096355414874*I), (1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1)]
[(2.62012633811537e-14 + 2.04281036531029e-14*I, -1.93178806284777e-14 - 2.33146835171283e-14*I, -2.67488132868233 - 6.31349600087416*I, 10.3515275816890 - 4.38570133690851*I, 4.38570133690851 + 10.3515275816890*I, -6.31349600087420 + 2.67488132868236*I), (0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1)]
[(1.73223414299232 + 3.14641610787762*I, -1.03908013078133 - 1.00393777221767*I, -4.27512743340329 - 4.21398698079782*I, 8.60534553992677 - 4.36086317013470*I, 1.93705532085637 + 9.07068233798516*I, -5.57411941516889 + 1.64664614860722*I), (1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1)]
[(-5.82055887796135 + 3.20446198913689*I, 2.19020316118683 - 1.82101388193324*I, -0.289537637843519 - 4.05850635278991*I, 1.72969019343118 + 4.49607212751952*I, -2.56944820260562 - 1.00197294836303*I, -0.379245041418832 - 2.82298683029617*I), (1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1)]
[(-4.40414766282437 + 4.80826367704431*I, 0.204930664896332 - 6.95453180630545*I, 0.321745183376318 - 3.49574008679166*I, 0.793610457996905 + 3.96465379584947*I, -2.87656617057876 - 1.28911673552056*I, -2.43800646872247 - 1.32606510279840*I), (1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1)]
[(-5.92397080059929 + 3.56668077704530*I, 1.64155743489357 - 2.92791291416328*I, 0.711697349870789 - 5.12265249577149*I, 3.13810441461385 + 4.54841329100148*I, -5.04164094586801 - 1.15322950152781*I, 0.192540685464817 - 3.48958925914670*I), (1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1)]
[(-4.84161877789820 + 4.76272690163912*I, 0.959883754868504 - 5.82957180662196*I, -1.16874050726447 - 2.75856668464190*I, 0.127898118176285 + 5.25913928598803*I, -0.584370253632236 - 1.37928334232100*I, -2.73491976634333 - 1.49794151282571*I), (1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1)]
[(1.10837586282271 - 6.04091120512956*I, 0.290561053893234 + 2.45349304969209*I, -3.46873477320942 - 3.41912689196941*I, 5.15823274381855 + 2.28520178622393*I, -2.51701879825280 + 0.537512446603123*I, -2.80757985214599 - 1.91598060308871*I), (0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1)]
[(2.09947106786834 - 8.31547556979620*I, 0.377983926404715 + 3.49010699962153*I, -1.68666342712879 - 2.61177238954194*I, 4.54210234780650 + 1.27651081898886*I, -2.41634120162661 + 1.36514445965044*I, -2.79432512803124 - 2.12496253997116*I), (0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1)]
[(1.98891495424568 - 7.49005309697944*I, -0.879453225246072 + 3.11822611273266*I, -2.42251434827338 - 3.37753739867439*I, 3.31668271545120 + 1.85411272298879*I, -3.28725243158746 + 1.33549015110549*I, -1.91835191497040 - 1.10033483056135*I), (0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1)]
[(2.23363859993104 - 7.14885253144643*I, -0.792096939219297 + 2.64211364511397*I, -2.99931792567097 - 3.58382606212140*I, 2.98460278373903 + 1.98902462507441*I, -2.46572520850421 + 1.88297938008556*I, -2.16307556065592 - 1.44153539609431*I), (0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1)]
[(-7.72028289881897 + 3.27090419877321*I, 2.83339661627697 - 1.20044420786551*I, -1.68908766518515 - 3.98673694601812*I, 2.53363149777761 + 5.98010541902719*I, -0.844543832592559 - 1.99336847300903*I, -1.60377141275486 - 3.78536583741888*I), (1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1)]
[(-6.27588199729933 + 4.32994359599719*I, 1.15322950152784 - 5.04164094586800*I, -0.638767862881983 - 4.28241336570577*I, -1.05882403185481 + 3.33064510007865*I, -2.92791291416331 - 1.64155743489354*I, -3.48958925914671 - 0.192540685464808*I), (1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1)]
[(-9.11898565394277 + 3.14852347829261*I, 4.05850635278989 - 0.289537637843499*I, -0.0534147437474531 - 6.00262840023608*I, 1.05538769211051 + 3.43318019763047*I, -5.11548205345278 - 1.69879791523221*I, -1.05697570066293 - 1.98833555307567*I), (1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1)]
[(-6.35646531645776 + 4.96828144561426*I, 0.495832187052732 - 6.26727342737985*I, -2.71421702152738 - 3.03122612475789*I, 0.642708376389515 + 6.61319954595014*I, 1.06757087292021 - 2.54289329041096*I, -4.85669535718735 - 2.33807211254688*I), (1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1)]
[(-0.272140708430922 - 6.64658083897013*I, 3.69643419866745 + 4.24299397833286*I, -2.52398079219018 - 1.68205296069312*I, 3.73432974488538 + 3.21517645579196*I, -1.46339370770458 - 0.975247405337102*I, -3.32101060343654 + 1.01939283113287*I), (0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1)]
[(0.748541822127899 - 8.92122591904572*I, 5.16828387695255 + 5.47755125522136*I, -1.06103884156606 - 1.47933008999101*I, 3.39773744239556 + 2.77916502035082*I, -1.43978611083689 + 0.584932313759750*I, -3.23110347024893 + 0.909590682408155*I), (0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1)]
[(0.533260669895718 - 8.22016607607288*I, 2.97374255825864 + 4.84030247113614*I, -1.56046457750840 - 1.91546447977201*I, 2.18040410408153 + 3.43607277213867*I, -1.98987807898467 + 0.424940900488963*I, -2.13706467574282 + 1.43431441208109*I), (0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1)]
[(0.557905870891856 - 6.89136849545607*I, 3.31841173609325 + 4.15354776746200*I, -2.21923710882275 - 1.78551619995179*I, 2.32882440653028 + 3.01943132381588*I, -1.43292121157020 + 0.460695118285759*I, -2.55298369312240 + 1.04321048584424*I), (0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1)]
[(-1.65448907645205 - 1.58664292515578*I, 2.29230175159349 + 0.0110704872279477*I, 0.0899012897346976 - 4.86975023880751*I, 8.21051532056412 - 0.665533944334289*I, 5.43546293904748 + 6.18960741069417*I, -3.32296376692342 + 3.56096355414868*I), (0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1)]
[(-1.30022228013703 - 0.890806233203742*I, 2.15617790837841 + 0.143931563392458*I, -0.106474410105545 - 4.89935587955367*I, 8.37596577459300 - 1.10109232805498*I, 4.30001006971030 + 6.23249591741738*I, -3.13573675576868 + 3.95132464764992*I), (0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1)]
[(-2.47517287437074 - 2.67471734020892*I, 3.63877866066505 - 0.199708454311508*I, 0.963897331982799 - 6.51320445518565*I, 9.18792179539469 - 1.51127554238812*I, 5.54930712320288 + 7.47710178716854*I, -3.83832312650344 + 5.34959866889125*I), (0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1)]
[(-0.687142038588985 - 0.0558092990147767*I, 1.50418976794806 - 0.583388880555030*I, -0.532339014345989 - 4.38856506785339*I, 8.08998809711789 - 1.12048732770676*I, 4.07302834233775 + 6.04423812855308*I, -3.44760993780237 + 4.19208864347208*I), (0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1)]
[(-7.40518757424979e-14 - 6.90142387682613e-14*I, 1.05471187339390e-13 - 5.37070388162419e-15*I, -1.60380400584708 - 6.78585166399191*I, -1.51712514916987 + 2.95492270444777*I, 5.68740733223598 + 0.0562091672019607*I, -1.41327798075031 - 2.92483799136416*I), (1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1)]
[(-2.35956281786787 - 1.68870073951209*I, -0.326014403560711 + 1.91495885923994*I, 2.59918646593801 - 4.20147672326013*I, 0.412405159051269 + 2.06025974429236*I, -0.630110853876135 - 2.88190823756472*I, -0.956125257436825 - 0.966949378324743*I), (1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1)]
[(2.19824158875781e-14 - 2.16493489801906e-14*I, -3.26960680752109e-14 + 2.07611705604904e-14*I, 2.18066676156803 - 5.38684566760917*I, 0.316185828152117 + 0.127996227936513*I, 1.00771217092148 - 2.48932575934797*I, -2.58133408010915 - 1.04495836271011*I), (1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1)]
[(-1.45858533058650 - 1.33068473991568*I, -0.175900627082525 + 0.958700116787260*I, -0.460092658381765 - 4.68089134120849*I, -0.998492672204765 + 3.35020660129279*I, 2.70803538454744 - 0.382424016618732*I, -0.385035903708117 - 2.08509337966278*I), (1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1)]
[(-1.35728412458893 - 2.37433855580597*I, 0.0617120215220874 + 1.31066105232274*I, -0.919926403771182 - 5.87789263389864*I, 7.52455588253215 - 1.50620118367233*I, 5.75909758769525 + 7.94024658459198*I, -3.98095680167485 + 2.50487763088255*I), (0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1)]
[(0.0123564157110585 - 1.40965779618471*I, -0.971724696052460 + 1.02129275843678*I, -1.06480408624180 - 4.82646894573510*I, 7.94766754613550 - 2.14805054502450*I, 4.21534889332014 + 7.07180134587091*I, -4.12239556068039 + 2.72662154827276*I), (0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1)]
[(-1.05538769211057 - 3.43318019763047*I, -0.00158800855239716 + 1.44484464455485*I, -0.0534147437473718 - 6.00262840023610*I, 9.11898565394274 - 3.14852347829250*I, 5.16889679720007 + 7.70142631546815*I, -5.06047930115276 + 2.85898584044901*I), (0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1)]
[(-0.348897786406461 - 0.505697427243707*I, -0.602426707323980 + 0.120588621283731*I, -1.66022561116003 - 5.16387606422992*I, 8.28059690910391 - 2.23307580382625*I, 4.39537893519944 + 7.36447939318875*I, -4.78485682231227 + 2.55482098720253*I), (0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1)]
[(1.45858533058650 + 1.33068473991563*I, 0.175900627082499 - 0.958700116787294*I, -0.460092658381829 - 4.68089134120839*I, -0.998492672204584 + 3.35020660129287*I, 2.70803538454750 - 0.382424016618763*I, -0.385035903708090 - 2.08509337966292*I), (1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1)]
[(-1.96509475358653e-14 - 4.69624339416441e-14*I, -3.16413562018170e-15 + 2.86992651865603e-14*I, 2.63297862987373 - 2.97822197816445*I, 0.635993285464426 + 3.72219122442113*I, -1.84362123429454 - 3.41577811957848*I, 1.07354942687833 - 0.754408639747135*I), (1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1)]
[(2.35956281786791 + 1.68870073951216*I, 0.326014403560694 - 1.91495885923997*I, 2.59918646593806 - 4.20147672326011*I, 0.412405159051291 + 2.06025974429236*I, -0.630110853876092 - 2.88190823756475*I, -0.956125257436872 - 0.966949378324742*I), (1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1)]
[(-1.30312427515378e-14 + 1.14075415780235e-14*I, -1.05818132034585e-14 - 1.37528877175441e-14*I, 0.493448521752025 - 3.10445647403782*I, -0.493448521751985 + 3.10445647403781*I, 0.428829995963961 - 0.985816395002713*I, 0.428829995963943 - 0.985816395002675*I), (1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1)]
[(2.16812823667863 + 2.78664545706769*I, 1.04374559123553 - 4.58617750891455*I, -4.88011522321740 + 1.96350629573291*I, -0.624495804067833 - 4.42220326502856*I, 4.80678393881539 + 3.50581154221709*I, -5.85052953005091 + 1.08036596669764*I), (0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1)]
[(-1.91546447977207 + 1.56046457750837*I, 3.40598805905506 - 5.11080723400151*I, -3.34977889185305 - 0.576600098234396*I, -1.43431441208109 - 2.13706467574294*I, 5.29532808470872 + 1.94653865064590*I, -4.87038718421989 + 0.0433394283387156*I), (1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1)]
[(2.59465549447255 + 3.78945394090701*I, 1.65400534669939 - 6.32330812367662*I, -3.56723888502601 + 1.51135609924901*I, -0.917418707075980 - 4.50006013528225*I, 3.27607745061838 + 2.76695585738633*I, -4.77581902650912 + 1.28960792060181*I), (0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1)]
[(-1.53733584080289 + 2.85190648130451*I, 3.78147723696178 - 6.76440004709450*I, -2.14356970206435 - 0.543985056236908*I, -1.43255180100421 - 3.24612966933196*I, 3.67248085145895 + 0.975193632151076*I, -4.08985216703456 + 0.741244830563037*I), (1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1)]
[(-2.23307580382613 - 8.28059690910390*I, -0.321745183376280 + 3.49574008679167*I, -5.16387606422990 + 1.66022561115993*I, 0.505697427243716 - 0.348897786406504*I, -2.20060332895883 + 2.73515332403935*I, -0.385108805959926 + 0.951324493730517*I), (0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1)]
[(-2.14805054502448 - 7.94766754613552*I, -0.578571003248198 + 3.82527198545510*I, -4.82646894573509 + 1.06480408624175*I, 1.40965779618472 + 0.0123564157109589*I, -2.24533240013578 + 3.15054480707823*I, -0.388365037747932 + 0.959368280341484*I), (1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1)]
[(-2.34844363981796 - 7.11196501552622*I, 0.834531571938298 + 2.62901866297220*I, -2.94123058349330 + 3.63164975149263*I, 2.95219320878227 - 2.03681810525018*I, -2.49572107332623 - 1.84303783841678*I, -2.13958688742200 + 1.47617347573760*I), (0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1)]
[(-1.95236293941683 - 6.35104410663544*I, 0.306686995805015 + 2.83178822161373*I, -3.03122612475798 + 2.71421702152744*I, 4.37021507256467 - 2.02674935811942*I, -2.54289329041090 - 1.06757087292013*I, -2.23620629460586 + 1.76421734869346*I), (1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1)]
[(4.08102523825503 + 4.78223784184617*I, 0.981594228607187 - 8.00780523068161*I, -5.08746886690947 + 1.78093557553935*I, -1.04321048584429 - 2.55298369312258*I, 5.13070169555155 + 4.22177479301080*I, -4.06264180966018 - 0.224159286592089*I), (0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1)]
[(-1.15467172134276 + 2.85235620097816*I, 3.14618585086946 - 7.77194292999739*I, -3.81069549434281 - 1.54262021147878*I, -2.00670703570370 - 0.812341693632770*I, 6.02012110711088 + 2.43702508089813*I, -4.01341407140728 - 1.62468338726546*I), (1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1)]
[(3.92395269770357 + 5.28710937732887*I, 1.36315667962537 - 9.21106207503226*I, -2.85531951343967 + 1.20973242920628*I, -1.06863318426398 - 6.49684180653485*I, 2.71422026849729 + 2.43178986388942*I, -6.49684180653496 + 1.06863318426392*I), (0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1)]
[(-0.224159286592103 + 4.06264180966004*I, 3.00130226630669 - 9.16849410516443*I, -2.00509486213142 - 1.02482705724929*I, -1.78093557553923 - 5.08746886690939*I, 3.44972667542762 + 0.999977657201967*I, -6.00271036855005 + 0.0432328286421149*I), (1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1)]
[(-2.66168883702606 - 5.06704928227850*I, 3.07499850396900 + 0.412063526983038*I, -4.20606951121501 + 2.16742174391055*I, 0.193774123932854 + 0.968040816809877*I, -2.42835359220469 + 1.30815935804655*I, 0.510205943260010 + 2.54884485105750*I), (0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1)]
[(-2.85898584044915 - 5.06047930115285*I, 2.56944820260566 + 1.00197294836298*I, -3.63035571677448 + 1.38344810720369*I, 1.35044515201228 + 1.67308529722327*I, -2.19020316118682 + 1.82101388193322*I, 0.379245041418804 + 2.82298683029615*I), (1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1)]
[(-3.54989306692067 - 5.61526551851674*I, 4.86975023880729 + 0.0899012897346311*I, -2.89542960981460 + 4.88755155364066*I, 3.29417780087965 - 0.547911385406668*I, -3.56096355414865 - 3.32296376692318*I, -1.30878668465858 + 3.23306247718847*I), (0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1)]
[(-3.36581972784250 - 4.93944329003958*I, 4.00020003010544 + 0.427029265995409*I, -2.68323627801747 + 3.68300987897403*I, 4.77065964672046 - 0.377662047652762*I, -3.17079588503534 - 2.47588524175000*I, -1.60613422056599 + 3.96759253643737*I), (1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1)]
[(4.28226917426907 + 4.20672931923068*I, 0.536154400491648 - 6.62268984253900*I, -5.83896012907047 + 1.39317818576654*I, 1.55669095480136 - 5.59990750499728*I, 6.43562941261126 + 4.86530018659658*I, -2.66506333641856 + 3.07453139067427*I), (0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1)]
[(-0.894404869419301 + 2.20942561276801*I, 2.43702508089811 - 6.02012110711093*I, -4.91958672901926 - 1.99151412952670*I, 2.43702508089821 - 6.02012110711095*I, 7.77194292999759 + 3.14618585086946*I, -1.62468338726551 + 4.01341407140727*I), (1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1)]
[(3.98016592366652 + 3.75194540337058*I, 0.825174734915318 - 5.89194136603999*I, -3.52706138547776 + 1.05559797041118*I, 2.10345400801947 - 6.97633935829826*I, 4.02076866799588 + 2.44046067801960*I, -4.84594340291118 + 3.45148068802034*I), (0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1)]
[(-0.369221183135111 + 2.35065289167266*I, 2.28520178622400 - 5.15823274381864*I, -3.58741815543753 - 1.39893691671590*I, 2.88161444536624 - 5.98575357146217*I, 6.04091120512956 + 1.10837586282276*I, -3.41912689196937 + 3.46873477320941*I), (1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1)]
[(-2.25676207068341 - 3.11248785229041*I, 3.14158294592983 - 0.628855181041228*I, -2.28914505128136 + 2.64085593081217*I, -2.78127770954561 - 0.734845315957270*I, -3.12928402276243 - 1.55624118246321*I, 0.708311549601129 - 0.542304630492515*I), (0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1)]
[(-1.98539111622093 - 2.68515109178187*I, 3.29417780087958 - 0.547911385406772*I, -0.635919158690375 + 1.83581108952244*I, -2.98987801045600 - 0.998541122893274*I, -2.84254250996152 - 1.36250026443260*I, 0.820203026462726 - 1.76121052920551*I), (1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1)]
[(-3.68680446297365 - 4.68948795682326*I, 5.40505330679733 - 0.455372196512058*I, -2.34453489235118 + 4.89133123241781*I, -3.76737240378213 + 0.0111055446164312*I, -3.56621584168976 - 4.08706124949919*I, 1.06861985318741 - 2.63978445855037*I), (0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1)]
[(-3.16452542615448 - 3.58993048878479*I, 4.77065964672032 - 0.377662047652702*I, -1.60613422056589 + 3.96759253643743*I, -4.77065964672029 + 0.377662047652675*I, -3.16452542615438 - 3.58993048878476*I, 1.60613422056590 - 3.96759253643742*I), (1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1)]
[(2.71422026849717 + 2.43178986388932*I, 0.141099244942404 - 3.64152229309560*I, -6.49684180653516 + 1.06863318426389*I, 1.36315667962522 - 9.21106207503234*I, 7.56547499079902 + 5.42820862227125*I, -5.28710937732879 + 3.92395269770355*I), (0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1)]
[(-1.02278233754177 + 1.02053655430974*I, 1.68135320490776 - 3.17389679265199*I, -5.59990750499732 - 1.55669095480139*I, 1.79076879592232 - 9.10069274902980*I, 8.67443889567165 + 4.22175429121994*I, -4.20672931923067 + 4.28226917426912*I), (1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1)]
[(3.27607745061830 + 2.76695585738607*I, 0.291161434407509 - 4.27831195663511*I, -4.77581902650915 + 1.28960792060181*I, 1.65400534669951 - 6.32330812367661*I, 5.69323773358502 + 3.21045221468048*I, -4.24866084117186 + 2.53385418276966*I), (0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1)]
[(-0.753777892427351 + 1.39833080048076*I, 1.85411272298871 - 3.31668271545125*I, -4.37182698424673 - 1.10946172899954*I, 2.04204724756885 - 5.70976677986056*I, 7.49005309697932 + 1.98891495424559*I, -3.37753739867422 + 2.42251434827318*I), (1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1)]
[(-2.30912191461234 - 4.11438082734233*I, 1.83581108952247 + 0.635919158690412*I, -2.75975165209873 + 2.16967498399325*I, -1.39725138766618 - 0.672867525968299*I, -1.76121052920553 - 0.820203026462732*I, -0.0746005603169819 + 0.184283867772364*I), (0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1)]
[(-1.54646389913758 - 2.93615899267199*I, 2.24131144590477 + 0.694847546767240*I, -1.05994749276226 + 2.09351413259599*I, -1.87621149990966 - 0.547050233458423*I, -2.09351413259599 - 1.05994749276234*I, 0.147797313308809 - 0.365099945995111*I), (1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1)]
[(-3.13810441461391 - 4.54841329100151*I, 3.33064510007874 + 1.05882403185485*I, -1.96693911571627 + 3.30328717937087*I, -2.37764253633330 - 0.524515638862140*I, -1.81946006430626 - 2.63715136449820*I, -0.131606697239486 - 0.882314706209460*I), (0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1)]
[(-2.16967498399325 - 2.75975165209878*I, 2.98987801045600 + 0.998541122893232*I, -1.30878668465870 + 3.23306247718866*I, -3.47846166865198 + 0.473310825089894*I, -1.98539111622087 - 2.68515109178190*I, 0.635919158690468 - 1.83581108952237*I), (1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1)]
[(0.476810254258633 + 5.60707371689390*I, -4.58558990892921 - 4.81907279476863*I, -3.04252878590200 + 1.67669071663835*I, -0.317364789780243 + 1.72971333913286*I, 0.287934505916452 - 4.91931621322701*I, -0.547373293533858 + 2.98331421064694*I), (1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1)]
[(5.10585229550435 + 2.77714297971457*I, -1.04321048584421 - 2.55298369312243*I, -5.06261946686223 + 3.22556738883551*I, -0.0432328286420666 - 6.00271036854997*I, 4.08102523825504 + 4.78223784184604*I, -5.08746886690943 + 1.78093557553924*I), (0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1)]
[(1.40864293543002 + 5.50339875852634*I, -6.27631462535541 - 5.33510749505825*I, -2.51701879825280 + 0.537512446603147*I, -1.68949797060922 + 1.13392510574549*I, -0.951715974956707 - 3.95663933857254*I, 0.290561053893234 + 2.45349304969206*I), (1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1)]
[(4.99299185649726 + 3.28585982306037*I, -0.491376028185826 - 3.99280651594798*I, -3.63933316950412 + 2.74218394234152*I, 0.300806804536779 - 4.77612158067914*I, 2.52661327763964 + 3.13052385714072*I, -3.94121998635802 + 1.66980318864219*I), (0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1)]
[(-2.44831524534734 - 5.77873431042795*I, 0.673911327732041 + 1.59062625581069*I, -3.24409454952999 + 1.37444736447390*I, -0.410697933252974 + 0.174003156608486*I, -1.23209379975897 + 0.522009469825324*I, -0.821395866505986 + 0.348006313216872*I), (0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1)]
[(-4.76458614590900 + 2.40211147348208*I, 2.61581193394157 - 0.0344614343528876*I, -0.103332542745690 + 3.19567202751067*I, 0.341494089995528 - 2.00588417527786*I, 1.85522517118924 + 1.84439671122961*I, 0.808531811969702 + 0.327304429498388*I), (1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1)]
[(-3.61636282159604 - 6.40105625751213*I, 2.48337251521440 + 1.59226119986431*I, -1.73900121391419 + 2.05897851543036*I, -0.388619005081293 - 1.15755534235314*I, -1.12355339953957 - 1.58460739058411*I, -1.35981911567491 - 0.00765380928025550*I), (0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1)]
[(-3.06525789496478 + 1.75224627020154*I, 1.62828526462667 - 0.398251180363532*I, 1.05230065403926 + 3.33369693003141*I, -1.24361328832777 - 4.28944083950591*I, -0.351416575566727 + 2.09102210401397*I, 1.27686868905997 + 1.69277092365043*I), (1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1)]
[(0.596669283540855 + 6.25847837236307*I, -6.43562941261133 - 4.86530018659655*I, -4.81842357476068 + 2.41596052330840*I, 1.10837238161714 + 2.52537611432279*I, 0.536154400491630 - 6.62268984253909*I, -2.66506333641853 + 3.07453139067429*I), (1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1)]
[(7.56547499079913 + 5.42820862227142*I, -1.06863318426390 - 6.49684180653526*I, -5.28710937732893 + 3.92395269770341*I, 0.141099244942205 - 3.64152229309567*I, 3.92395269770346 + 5.28710937732905*I, -2.85531951343958 + 1.20973242920645*I), (0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1)]
[(1.23424905105631 + 5.02242082966097*I, -6.34477947575915 - 4.22834244031020*I, -3.48603712569456 + 0.248697147933377*I, -2.90110481193473 + 1.68848325877021*I, -1.11230925947244 - 3.31316664603573*I, -0.569739407582877 + 4.29214231181505*I), (1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1)]
[(6.43562941261138 + 4.86530018659660*I, -0.596669283540877 - 6.25847837236319*I, -2.66506333641851 + 3.07453139067430*I, 0.536154400491750 - 6.62268984253905*I, 1.10837238161722 + 2.52537611432296*I, -4.81842357476077 + 2.41596052330831*I), (0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1)]
[(-2.53645191580462 - 4.26429188069830*I, 3.30990565854919 - 0.278857381126203*I, -2.26321229932954 + 1.79594966285748*I, -0.479904701966377 + 0.331102511465681*I, -1.71681455921846 - 0.169615047417473*I, 0.0239725246086355 + 1.10308128754050*I), (0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1)]
[(-4.27711691528554 + 3.40955803334809*I, 1.20212216965445 - 1.74664516667899*I, 0.0904393749811221 + 1.97231178141276*I, 1.78243320099560 - 1.88857948140281*I, 0.892723254910762 + 1.41878895393312*I, 2.09484542456517 - 0.327856212745902*I), (1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1)]
[(-4.24883183422302 - 5.98088786537971*I, 6.02132191045166 - 0.409328570754756*I, -1.55521663378974 + 2.85545681805851*I, -0.334208935326217 - 0.129548021669827*I, -1.98134682862480 - 2.19792205512932*I, -0.239198693017046 + 0.345096325591208*I), (0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1)]
[(-2.93333349932843 + 3.14342689717121*I, 0.431959652748968 - 2.53726508654662*I, 1.37532046922286 + 2.17549922269528*I, -0.0111055446164527 - 3.76737240378239*I, -1.45468048735985 + 2.12325409235583*I, 2.63978445855026 + 1.06861985318751*I), (1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1)]
[(4.04000048804524 + 3.68962008797772*I, 0.426565427223986 - 5.80584293795786*I, -4.62737445099852 + 1.73666805016649*I, 0.335856717579269 - 3.36684542358649*I, 4.46764592758612 + 3.73227948439836*I, -2.98822861790588 + 1.26604292372462*I), (0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1)]
[(0.0432328286421110 + 6.00271036854999*I, -5.13070169555156 - 4.22177479301066*I, -5.06261946686216 + 3.22556738883549*I, -5.10585229550439 - 2.77714297971474*I, 0.981594228607142 - 8.00780523068165*I, 4.06264180966013 + 0.224159286592235*I), (1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1)]
[(4.14394661402877 + 3.49995307779370*I, 0.709004297884746 - 5.92293317123979*I, -2.62223783621128 + 1.11098114681228*I, 0.368293319811843 - 5.41168412947934*I, 2.67178737987678 + 2.65608176806257*I, -5.11653000458210 + 1.80085696236209*I), (0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1)]
[(0.413319141448806 + 4.23456928692478*I, -3.73432974488541 - 3.21517645579194*I, -3.42429349023644 + 2.40358686063726*I, -3.98737449989468 - 2.65730036603018*I, -0.272140708430916 - 6.64658083897014*I, 2.52398079219017 + 1.68205296069302*I), (1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1)]
[(-1.05994749276232 + 2.09351413259599*I, -1.03356663983368 - 3.15346162535825*I, 0.365099945995073 + 0.147797313308757*I, -0.694847546767210 + 2.24131144590476*I, -0.912150179453534 + 1.72841418660091*I, -2.24131144590476 - 0.694847546767210*I), (1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1)]
[(-1.72647017456630 - 2.33206938477960*I, 1.90946192216796 - 0.356802454730109*I, -4.15908599448009 + 2.66649219600049*I, -2.06663232471054 - 0.379182098239381*I, -2.89167932619961 - 0.583631264023365*I, 0.982217404031644 + 0.940433718753557*I), (0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1)]
[(-1.36250026443256 + 2.84254250996145*I, -0.473310825089867 - 3.47846166865189*I, 1.76121052920555 + 0.820203026462779*I, 0.547911385406769 + 3.29417780087963*I, -2.75975165209878 + 2.16967498399314*I, -3.23306247718861 - 1.30878668465869*I), (1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1)]
[(-2.08326340951397 - 2.93251541423505*I, 2.95234080857494 - 0.200699690454495*I, -3.17187635158479 + 5.82372626255984*I, -0.261993608185120 - 0.553729833796024*I, -4.04097217934707 - 4.48267902864626*I, -0.0682194842521890 + 0.414310983014030*I), (0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1)]
[(2.67178737987670 + 2.65608176806247*I, -0.0495495436654840 - 3.76706291487480*I, -5.11653000458221 + 1.80085696236217*I, 0.709004297884797 - 5.92293317123978*I, 4.74823668477046 + 3.61082716711728*I, -4.85295091191346 + 2.42298009344608*I), (0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1)]
[(-0.997238970061266 + 5.43518879335108*I, -1.60642008298359 - 3.10382338899918*I, -4.12550833966836 + 3.11901629517609*I, -6.71090408843127 - 1.66685576087845*I, 1.37598623933207 - 7.49945119710185*I, 3.47980061818233 + 2.57644644328651*I), (1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1)]
[(3.64041318182108 + 3.10631839203681*I, 0.300806804536846 - 4.77612158067899*I, -3.94121998635791 + 1.66980318864215*I, 0.300806804537047 - 4.77612158067904*I, 3.64041318182113 + 3.10631839203683*I, -3.94121998635803 + 1.66980318864205*I), (0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1)]
[(0.0433394283387765 + 4.87038718421979*I, -2.18040410408157 - 3.43607277213869*I, -3.50700322815436 + 3.37986360493676*I, -3.55034265649308 - 1.49052357928302*I, 0.533260669895686 - 8.22016607607287*I, 1.56046457750838 + 1.91546447977201*I), (1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1)]
[(-1.15002590196523 + 1.67857974577948*I, 0.341494089995542 - 2.00588417527786*I, 0.808531811969677 + 0.327304429498412*I, -0.341494089995608 + 2.00588417527785*I, -1.15002590196523 + 1.67857974577945*I, -0.808531811969695 - 0.327304429498362*I), (1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1)]
[(-1.89645683429925 - 4.47618834928902*I, 0.522009469825333 + 1.23209379975904*I, -4.18810805461734 + 1.77440391761539*I, -0.522009469825261 - 1.23209379975901*I, -1.59062625581063 + 0.673911327732054*I, 0.348006313216867 + 0.821395866505961*I), (0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1)]
[(-0.912150179453494 + 1.72841418660091*I, 0.547050233458418 - 1.87621149990969*I, 2.24131144590477 + 0.694847546767189*I, 1.03356663983371 + 3.15346162535819*I, -2.93615899267198 + 1.54646389913755*I, -2.09351413259600 - 1.05994749276226*I), (1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1)]
[(-1.72792010383488 - 3.93698745119983*I, 1.35134794461415 + 1.07241793515486*I, -2.60470638932517 + 3.80183383813533*I, 0.670121199998888 - 1.34747723431378*I, -2.18385228119253 - 2.50280365219365*I, -0.784559287360968 + 0.775776858042018*I), (0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1)]
[(-0.883140329035479 + 0.970414306833536*I, 0.719166085149412 - 2.63865570213671*I, 4.58617750891453 + 1.04374559123543*I, 1.54230524648393 - 9.68689916203274*I, -6.38570956076151 - 4.25561941914957*I, -3.50581154221694 + 4.80678393881544*I), (0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1)]
[(-0.511249041760304 - 0.340710978072970*I, 0.110874089323649 - 0.604290070741631*I, 5.18993595083221 + 1.57687346129511*I, 2.09947106786829 - 8.31547556979622*I, -7.43428927048879 - 4.27624318291058*I, -2.47745499427300 + 4.82536857017466*I), (1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1)]
[(0.916391722811430 + 4.18228813474763*I, 1.70627949037009 - 8.01865776672958*I, 1.23900889548167e-13 + 4.90718576884319e-14*I, -1.24434021058350 - 7.51877092535420*I, -6.90558721316847e-14 - 1.64979141459298e-13*I, -5.30534359406403 + 1.59491011090115*I), (0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1)]
[(2.02260514100948 + 3.90794986309898*I, 1.36647384746071 - 7.44760640638601*I, -1.13337217284438 - 0.0771318854042315*I, -1.68998287303862 - 5.72082007532391*I, 1.42287303595742 + 1.62642300496073*I, -5.01130917704280 + 0.576707729002940*I), (1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1)]
[(-1.75311076089670 - 4.13785002696290*I, 0.584370253632246 + 1.37928334232097*I, -3.88173502302968 - 1.06684490498282*I, -2.60702164816711 + 3.76119777316237*I, -0.959883754868483 + 5.82957180662195*I, 2.73491976634330 + 1.49794151282572*I), (0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1)]
[(-1.64567594361172 - 3.51925588502165*I, 1.33898894780670 + 0.687467663407923*I, -4.67690206836963 - 0.805038863494318*I, -3.03122612475793 + 2.71421702152742*I, -0.590530350994143 + 5.28347323371521*I, 2.54289329041097 + 1.06757087292024*I), (1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1)]
[(-0.628855181041130 - 3.14158294592990*I, -3.11248785229056 + 2.25676207068349*I, -0.542304630492471 - 0.708311549601060*I, -1.55624118246333 + 3.12928402276253*I, -0.734845315957232 + 2.78127770954552*I, 2.64085593081220 + 2.28914505128129*I), (0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1)]
[(0.635919158690404 - 1.83581108952241*I, -4.11438082734231 + 2.30912191461232*I, 0.184283867772325 + 0.0746005603168819*I, -0.820203026462749 + 1.76121052920552*I, -0.672867525968296 + 1.39725138766621*I, 2.16967498399325 + 2.75975165209876*I), (1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1)]
[(-1.36993855241148 + 1.94554919285555*I, 1.94653865064591 - 5.29532808470872*I, 3.55034265649310 + 1.49052357928309*I, 2.09372524740414 - 6.30470159630094*I, -5.11080723400145 - 3.40598805905514*I, 0.0433394283386473 + 4.87038718421977*I), (0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1)]
[(-0.178163820904655 + 0.971035059633191*I, 0.647267943036764 - 3.52776373156890*I, 4.24041925490426 + 2.09942427626857*I, 2.57976577287356 - 5.10924499816734*I, -6.68951911298975 - 3.36831826709029*I, 0.488200075553637 + 4.64772825679614*I), (1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1)]
[(-0.869734501946337 + 3.00826922520761*I, 2.92520086949878 - 6.11643558250012*I, -4.06341627012807e-14 - 6.05626659933023e-14*I, -1.04251601292746 - 4.94216798185704*I, 2.39808173319034e-14 + 7.52731210695856e-14*I, -2.27317206237725 + 2.28651786402021*I), (0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1)]
[(1.19297397737528 + 2.93645490736229*I, 1.82413118127770 - 5.10045183007740*I, -1.35772293505010 + 0.382213736695418*I, -1.48903546475781 - 3.98814257060503*I, 0.896912489992704 + 1.88476724411966*I, -2.48627443481928 + 1.44704622274602*I), (1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1)]
[(-1.48620113401492 - 7.42464128086256*I, -1.95942608639128 + 3.94000673868732*I, -5.01994450083748 - 0.495952297218437*I, -1.39650366044748 + 1.64912006654355*I, -1.59766022253998 + 5.74728686065919*I, 1.13198347577128 - 0.0953688654890780*I), (0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1)]
[(-1.50885236545469 - 7.13061981677642*I, -1.27357848183278 + 3.69536629468500*I, -5.40985782629031 - 0.439385681706340*I, -1.46546709519938 + 0.674785622878072*I, -1.02274534001083 + 5.47178230438563*I, 1.02756321731776 - 0.142320550982386*I), (1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1)]
[(-0.547911385406828 - 3.29417780087959*I, -2.68515109178188 + 1.98539111622095*I, -1.76121052920555 - 0.820203026462731*I, -1.36250026443257 + 2.84254250996149*I, -0.998541122893249 + 2.98987801045599*I, 1.83581108952243 + 0.635919158690427*I), (0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1)]
[(0.694847546767232 - 2.24131144590478*I, -2.93615899267200 + 1.54646389913757*I, -0.365099945995098 - 0.147797313308752*I, -1.05994749276226 + 2.09351413259599*I, -0.547050233458389 + 1.87621149990970*I, 2.09351413259598 + 1.05994749276226*I), (1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1)]
[(-0.883140329035431 + 0.970414306833459*I, 0.719166085149341 - 2.63865570213669*I, -4.58617750891454 - 1.04374559123548*I, 1.54230524648409 - 9.68689916203277*I, 6.38570956076155 + 4.25561941914968*I, -3.50581154221705 + 4.80678393881539*I), (0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1)]
[(1.61307409648765 + 1.62873012966752*I, -0.0479744736589816 - 2.29182641705765*I, -4.86767168992544 + 0.168291263468039*I, 0.533260669895692 - 8.22016607607296*I, 6.27631462535551 + 5.33510749505829*I, -3.50700322815442 + 3.37986360493679*I), (1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1)]
[(-2.26514825195713 - 0.916962134773591*I, -0.316185828152039 - 0.127996227936498*I, 6.39488462184090e-14 + 4.26325641456060e-14*I, 3.18837893248952 - 7.87617142695705*I, -1.37667655053519e-13 - 6.77236045021345e-14*I, -2.18066676156801 + 5.38684566760907*I), (0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1)]
[(0.369932317214421 - 1.16366197084936*I, -1.72945196399175 + 1.19320749805256*I, 1.77192480582857 + 2.03071421708918*I, 3.51283888153801 - 6.45844906007712*I, -2.86982084412733 - 0.428223308223088*I, -1.05542319646190 + 4.82641262400778*I), (1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1)]
[(-1.23209379975897 + 0.522009469825304*I, 0.410697933252975 - 0.174003156608433*I, 1.77440391761532 + 4.18810805461727*I, -4.47618834928896 + 1.89645683429915*I, -2.44831524534729 - 5.77873431042799*I, 3.24409454952994 - 1.37444736447382*I), (0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1)]
[(-1.34747723431379 - 0.670121199998873*I, 0.571700376271723 - 0.114438087362126*I, 3.80183383813534 + 2.60470638932512*I, -3.93698745119984 + 1.72792010383491*I, -1.29903018594165 - 4.78855867051771*I, 2.86456951604499 - 0.376572159220718*I), (1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1)]
[(-2.07296615994446 - 1.27714994644980*I, 2.78127770954560 + 0.734845315957290*I, -0.884820875246350 + 3.74134303333168*I, -5.41842907404381 + 1.08461474834890*I, -2.25676207068347 - 3.11248785229046*I, 2.28914505128129 - 2.64085593081216*I), (0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1)]
[(-3.47452940863695 - 3.41323820129477*I, 3.97144888555273 + 0.887891830106658*I, -0.741315423689193 + 1.83125264658055*I, -4.87045369132281 + 0.0350780692251118*I, -1.02017280481537 - 1.47865301196857*I, 1.39972236465321 - 2.15987975658387*I), (1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1)]
[(-1.36993855241159 + 1.94554919285566*I, 1.94653865064597 - 5.29532808470881*I, -3.55034265649307 - 1.49052357928304*I, 2.09372524740411 - 6.30470159630097*I, 5.11080723400145 + 3.40598805905503*I, 0.0433394283387365 + 4.87038718421978*I), (0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1)]
[(2.75459427998548 + 3.24262549658859*I, 0.287934505916477 - 4.91931621322697*I, -4.10877965467051 + 0.788000922125268*I, 0.864738083314107 - 4.71302754977963*I, 4.58558990892916 + 4.81907279476858*I, -0.547373293533780 + 2.98331421064688*I), (1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1)]
[(-2.93040312991993 + 0.0300847130836408*I, 1.51712514916967 - 2.95492270444778*I, 2.17603712826531e-14 + 5.32907051820075e-15*I, 4.08360332638878 - 6.72964249678984*I, -5.06261699229071e-14 + 3.86357612569554e-14*I, 1.60380400584715 + 6.78585166399174*I), (0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1)]
[(0.332079931712249 - 0.134911902085682*I, -0.576803577397705 - 0.206288663447197*I, 1.60098712519018 + 2.83004816969417*I, 4.15199051490159 - 6.04851770088517*I, -3.54669121920488 - 0.600511851474640*I, 1.87514105473947 + 6.36085160932125*I), (1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1)]
[(-1.74843812075623 - 1.16520915163337*I, 0.388619005081355 + 1.15755534235312*I, 1.13299030638163 + 4.80879505764776*I, -2.86255461345368 + 0.474371124846179*I, -3.61636282159601 - 6.40105625751209*I, 1.73900121391412 - 2.05897851543032*I), (0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1)]
[(-1.66291286666905 - 3.07499474563110*I, -0.0837323000099688 + 1.87287257597664*I, 3.63522464808181 + 2.98455537065001*I, -1.97231178141270 + 0.0904393749810959*I, -1.99076907941494 - 5.16984017019631*I, 1.41878895393314 - 0.892723254910795*I), (1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1)]
[(-2.69875255059494 - 2.62867891393388*I, 3.76737240378242 - 0.0111055446163948*I, -1.71824884382374 + 5.14486015333515*I, -5.91075073404109 + 0.804269982918597*I, -3.68680446297362 - 4.68948795682311*I, 2.34453489235124 - 4.89133123241775*I), (0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1)]
[(-3.80372360572412 - 4.40697821814386*I, 5.46566712530480 - 0.247756356882631*I, -1.21776918281807 + 3.00822425609605*I, -5.79822286403799 + 0.519982598635056*I, -2.14323266771751 - 2.61820579273228*I, 2.04403809844764 - 4.50005760833314*I), (1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1)]
[(0.0495495436654569 + 3.76706291487480*I, -2.67178737987667 - 2.65608176806252*I, -4.85295091191347 + 2.42298009344605*I, 4.74823668477036 + 3.61082716711734*I, 0.709004297884768 - 5.92293317123978*I, -5.11653000458216 + 1.80085696236212*I), (1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1)]
[(-4.19911129750635 + 6.30091709764441*I, 4.17152895576750 - 1.40048200992536*I, -3.19894556521404 - 3.90032803023043*I, 2.15358119029797 - 0.178626773789471*I, -5.19366188998637 + 2.93422913520640*I, -0.867869163410353 - 0.732997220407554*I), (1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1)]
[(-2.85543892067773 + 1.33526157055300*I, 2.47745499427304 - 4.82536857017465*I, 2.41634120162662 - 1.36514445965040*I, -0.316870133758245 - 6.95033111014577*I, -1.68666342712872 - 2.61177238954192*I, -4.16411842140181 + 2.21359618063277*I), (0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1)]
[(2.18040410408157 + 3.43607277213874*I, -0.0433394283386929 - 4.87038718421978*I, 1.56046457750838 + 1.91546447977197*I, 0.533260669895583 - 8.22016607607294*I, -3.55034265649313 - 1.49052357928297*I, -3.50700322815435 + 3.37986360493679*I), (0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1)]
[(-0.352599634611995 - 1.76148822850452*I, -1.47865301196857 + 1.02017280481538*I, -2.52534637118811 - 0.496919476915780*I, -2.12480168735871 + 3.47073132666962*I, -0.887891830106645 + 3.97144888555272*I, 2.15987975658387 + 1.39972236465324*I), (0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1)]
[(-2.49280942205648 - 4.81644886692799*I, -0.379182098239354 + 2.06663232471056*I, -1.12355339953955 - 1.58460739058409*I, -1.35038220883282 + 3.21653385778343*I, -0.615447814374632 + 3.64358590601437*I, 2.48337251521445 + 1.59226119986431*I), (0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1)]
[(5.49804507588239 - 4.29913839603674*I, 0.381475158840762 + 6.19980391938014*I, -4.21884749357559e-15 - 4.20219414820622e-14*I, -0.147928584710057 - 3.54064831319912*I, -2.57571741713036e-14 + 1.28119737041743e-13*I, 2.38542105556668 + 1.06090751416881*I), (1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1)]
[(3.98002685854801 - 1.62633461544000*I, -1.71681455921844 - 0.169615047417431*I, -0.773453742744544 + 4.54314926182446*I, 0.455932177357644 - 1.43418379900617*I, 3.30990565854912 - 0.278857381126204*I, 0.0239725246087016 + 1.10308128754045*I), (1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1)]
[(0.562727041140217 + 2.36888981659370*I, -1.44704622274606 - 2.48627443481927*I, -3.27119187063601 + 2.01986618859172*I, 4.59834638516706 + 3.06446949810229*I, 0.605089503010474 - 3.79663303042021*I, -3.48603712569461 + 0.248697147933406*I), (1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1)]
[(-1.68626530639720 + 4.16553832079952*I, 0.562088435465715 - 1.38851277359984*I, -1.99042789076592 - 3.49917442434130*I, 4.50301113690591 - 0.816125764667712*I, -4.80087006809464 + 3.44338944365796*I, -0.874675711242541 - 2.99308491432237*I), (1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1)]
[(-3.51357454681709 + 1.71246258506266*I, 3.97518988708334 - 6.10902936592811*I, 1.79452312551527 - 0.722183698318902*I, 0.145429512114186 - 4.52456300880182*I, -0.546096830655099 - 1.90724102151739*I, -0.932240466708026 + 2.75742094777283*I), (0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1)]
[(0.0750567546736992 + 2.59579796154573*I, 1.17439329928726 - 4.30890671808013*I, 1.45858533058644 + 1.33068473991565*I, 0.613456768496542 - 5.43529998095564*I, -3.09307128825550 - 1.70266936304400*I, -0.998492672204700 + 3.35020660129283*I), (0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1)]
[(-0.666135814872717 - 3.78639918002250*I, -2.63715136449816 + 1.81946006430614*I, -3.48958925914675 - 0.192540685464774*I, -1.40683034507165 + 2.50924923357273*I, -1.05882403185476 + 3.33064510007867*I, 0.882314706209594 - 0.131606697239561*I), (0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1)]
[(-1.90601061485482 - 5.07042276082681*I, -1.14554324921030 + 2.95528086615400*I, -2.50924923357258 - 1.40683034507177*I, -0.866452013196857 + 1.89896300333600*I, -1.42463448522388 + 4.01159872897198*I, 1.36370049699851 + 0.360305236384277*I), (0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1)]
[(5.07940079521522 - 3.96308086082766*I, -1.11168279467337 + 3.71895694809178*I, 3.95239396766556e-14 + 9.33142452197444e-14*I, 0.889709946084793 - 3.30736843533599*I, 4.32986979603811e-14 - 2.66453525910038e-14*I, 1.29256154463550 + 0.225666614733723*I), (1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1)]
[(1.43697263033814 - 1.35399508983805*I, 0.191312634288490 + 0.955743909474548*I, -0.384671976298858 + 4.68769201986947*I, -1.05230065403922 - 3.33369693003142*I, 2.71384131939808 + 0.338775833812363*I, -0.351416575566776 + 2.09102210401393*I), (1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1)]
[(-0.543720098385593 + 1.09331036596765*I, -0.412405159051244 - 2.06025974429236*I, -2.68557722142856 + 0.226258119727804*I, 1.96907561206191 - 7.08338496082476*I, 2.35956281786780 + 1.68870073951218*I, -2.59918646593799 + 4.20147672326009*I), (0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1)]
[(-4.54210234780657 - 1.27651081898882*I, 1.74777721977524 - 0.848451720982368*I, -1.68666342712871 - 2.61177238954195*I, 2.09947106786841 - 8.31547556979614*I, 4.10300462875527 + 1.24662792989159*I, -2.47745499427309 + 4.82536857017454*I), (0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1)]
[(-1.94190360532570 + 2.71676731754658*I, 3.30257206709677 + 0.494805023922057*I, -0.665392786336861 - 1.82533503025990*I, 2.97341426095355 - 1.04654790825608*I, -2.82023821540538 + 1.40808781682252*I, -0.848451720982363 - 1.74777721977524*I), (1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1)]
[(0.412405159051259 + 2.06025974429232*I, 0.543720098385565 - 1.09331036596755*I, -2.59918646593800 + 4.20147672326013*I, 2.35956281786787 + 1.68870073951203*I, 1.96907561206182 - 7.08338496082485*I, -2.68557722142863 + 0.226258119727889*I), (1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1)]
[(0.808531811969663 + 0.327304429498399*I, -0.467037721974121 - 2.33318860477626*I, -1.26565424807268e-14 - 2.56183962932255e-14*I, -0.808531811969684 - 0.327304429498384*I, -6.85562717706034e-15 + 1.38777878078145e-15*I, -1.15002590196522 + 1.67857974577950*I), (1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1)]
[(3.98002685854801 - 1.62633461544002*I, -1.71681455921846 - 0.169615047417431*I, 0.773453742744523 - 4.54314926182448*I, 0.455932177357683 - 1.43418379900616*I, -3.30990565854909 + 0.278857381126256*I, 0.0239725246086835 + 1.10308128754047*I), (1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1)]
[(-1.47185194798308 - 0.488583658195939*I, 1.39725138766620 + 0.672867525968267*I, 0.473310825089866 + 3.47846166865188*I, -4.52096218130423 + 1.34947195753042*I, -2.30912191461223 - 4.11438082734225*I, 2.75975165209867 - 2.16967498399319*I), (0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1)]
[(-0.455932177357687 + 1.43418379900617*I, 0.479904701966375 - 0.331102511465700*I, -0.773453742744505 + 4.54314926182451*I, -3.98002685854804 + 1.62633461544010*I, -2.53645191580474 - 4.26429188069832*I, 2.26321229932963 - 1.79594966285753*I), (0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1)]
[(-1.38352857591275 + 1.26511322162997*I, 0.998492672204622 - 3.35020660129276*I, -1.63448595766904 - 0.371984623128285*I, 2.24794272616569 - 5.06331535782725*I, 1.45858533058646 + 1.33068473991560*I, 0.460092658381704 + 4.68089134120833*I), (0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1)]
[(-5.46931783794997 - 0.0733312844019027*I, 3.50581154221698 - 4.80678393881543*I, -1.79953205184697 - 3.21187382791422*I, 3.34183729833092 - 6.47502533411870*I, 4.58617750891457 + 1.04374559123558*I, 1.08036596669743 + 5.85052953005089*I), (0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1)]
[(-1.77676684182844 + 2.66610236762554*I, 3.79663303042020 + 0.605089503010460*I, 0.117384618225598 - 0.884319181605852*I, 3.31316664603562 - 1.11230925947243*I, -2.48627443481928 + 1.44704622274614*I, -0.248697147933401 - 3.48603712569460*I), (1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1)]
[(1.24033831682463 + 0.502105444910398*I, -0.413446105608193 - 0.167368481636802*I, -1.70674656305212 + 4.21613264847170*I, 4.50614062341105 + 1.82414564788997*I, 2.35496190511149 - 5.81740253004652*I, -3.26580230658642 - 1.32204020297954*I), (1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1)]
[(0.217302632686328 + 0.512897259303877*I, -1.39866658582876 - 3.30125893866705*I, -2.46469511466785e-14 - 4.27435864480685e-15*I, -0.512897259303930 + 0.217302632686260*I, 7.10542735760100e-15 + 7.51620987671231e-14*I, -2.78836167936317 + 1.18136395314251*I), (1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1)]
[(1.43697263033818 - 1.35399508983802*I, 0.191312634288483 + 0.955743909474520*I, 0.384671976298893 - 4.68769201986945*I, -1.05230065403928 - 3.33369693003142*I, -2.71384131939806 - 0.338775833812423*I, -0.351416575566750 + 2.09102210401395*I), (1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1)]
[(-2.50924923357270 - 1.40683034507172*I, 2.37764253633317 + 0.524515638862146*I, -0.192540685464782 + 3.48958925914673*I, -3.78639918002245 + 0.666135814872840*I, -3.13810441461394 - 4.54841329100154*I, 1.96693911571635 - 3.30328717937101*I), (0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1)]
[(-0.573407628343128 + 0.215548303921409*I, 0.334208935326111 + 0.129548021669734*I, -1.77249007622877 + 6.39021643613450*I, -3.53656346241443 + 0.657534762929282*I, -4.24883183422284 - 5.98088786537970*I, 1.55521663378972 - 2.85545681805857*I), (0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1)]
[(0.761554498437010 + 2.62673533466135*I, -0.898649266868314 - 0.956070218568353*I, -3.58274504355801 - 4.74971834500286*I, -6.31636762561716 + 4.35787600249253*I, 1.69806173487871 + 9.66081296751296*I, 4.56877908536914 - 1.11744649607556*I), (0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1)]
[(1.07414077632484e-14 + 2.07056594092592e-14*I, -3.36120020705266e-14 - 2.80470091595930e-14*I, -1.97432062899299 - 4.97745284337538*I, -7.76517984862194 + 4.79765026390608*I, 2.24110638226218 + 8.84832799570553*I, 4.88082072603544 - 2.20240046185886*I), (1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1)]
[(-0.0350780692251638 - 4.87045369132293*I, -2.12480168735870 + 3.47073132666961*I, 3.56096355414876 + 3.32296376692334*I, 3.52588548492362 - 1.54748992439943*I, -0.665533944334209 - 8.21051532056406*I, -1.52942388147472 + 1.94033926458788*I), (0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1)]
[(1.38601394970343 - 0.776192933433984*I, -3.28640214410837 + 1.90727008358050*I, 1.17970313255348 + 4.35339833088426*I, 5.67615034983646 - 2.13370823866689*I, -2.10924494680092 - 7.45706134111731*I, -2.36782295515000 + 3.41610144757119*I), (1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1)]
[(-1.54135293217814 + 0.329157806143240*I, 4.06968834991650 + 2.03397693527865*I, -2.94735370713493 - 5.72789724937431*I, -4.66293670342566e-14 + 4.32986979603811e-14*I, -4.90418277679128 + 4.93728506820589*I, 5.99520433297585e-14 + 2.87547763377916e-14*I), (0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1)]
[(-0.337791204429295 - 4.26700770703282*I, 4.60479891146210 + 3.92921650260349*I, -0.337791204429306 - 4.26700770703282*I, -3.28626015289046e-14 - 5.06261699229071e-14*I, -3.92921650260352 + 4.60479891146215*I, 1.82076576038526e-14 - 6.66133814775094e-15*I), (1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1)]
[(-0.894397776231185 + 2.50082495240297*I, -0.584932313759786 - 1.43978611083684*I, 3.44367466382436 + 5.91682569908051*I, 3.68875570275898 - 0.166633972146706*I, 5.47755125522132 - 5.16828387695256*I, -0.909590682408087 - 3.23110347024898*I), (0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1)]
[(-1.57687346129511 + 5.18993595083222*I, -1.12249626032038 - 2.94558263117568*I, 1.45165406646363 + 4.48693556335382*I, 3.02852752775873 - 0.703000387478408*I, 5.06250446303735 - 4.77268873739486*I, -0.786261280126743 - 2.66160053309393*I), (1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1)]
[(1.76121052920553 + 0.820203026462741*I, -4.52096218130431 + 1.34947195753054*I, -2.55482098720242 - 4.78485682231224*I, -4.08240247944819 + 1.31252359025265*I, 2.23307580382613 + 8.28059690910388*I, 1.64439601072565 - 2.63858869305103*I), (0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1)]
[(1.38601394970349 - 0.776192933434023*I, -3.28640214410847 + 1.90727008358048*I, -1.17970313255354 - 4.35339833088428*I, -5.67615034983646 + 2.13370823866695*I, 2.10924494680101 + 7.45706134111740*I, 2.36782295515004 - 3.41610144757132*I), (1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1)]
[(-0.976513351108723 - 2.74205474892293*I, 1.73477183181298 + 0.962474287531314*I, 2.78243084728744 + 3.43525352209136*I, 1.80591749617872 + 0.693198773168400*I, -1.50885236545475 - 7.13061981677633*I, 1.29059749505028 + 2.60898460646184*I), (0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1)]
[(-2.18713935851156e-14 + 2.11497486191092e-14*I, -1.71043734731313e-14 - 2.46191955710628e-14*I, 0.744371301300250 + 3.65123971529461*I, 4.22237372912862 - 0.466717315566034*I, -2.25654370592120 - 6.39340244823182*I, 0.00943690684204823 + 3.22418766706366*I), (1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1)]
[(0.894397776231125 - 2.50082495240296*I, 0.584932313759809 + 1.43978611083689*I, -3.44367466382433 - 5.91682569908040*I, 3.68875570275909 - 0.166633972146649*I, -5.47755125522128 + 5.16828387695254*I, -0.909590682408153 - 3.23110347024908*I), (0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1)]
[(1.57687346129512 - 5.18993595083219*I, 1.12249626032039 + 2.94558263117566*I, -1.45165406646360 - 4.48693556335384*I, 3.02852752775876 - 0.703000387478364*I, -5.06250446303738 + 4.77268873739487*I, -0.786261280126761 - 2.66160053309398*I), (1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1)]
[(-4.01940898101796 + 5.77855108195795*I, 4.03779240961285 - 1.22047252670399*I, 4.10587463830227 + 6.22686965514217*I, -3.53050921830800e-14 + 2.49800180540660e-14*I, 6.08744652411149 - 5.23066225096689*I, 6.66133814775094e-15 + 1.59872115546023e-14*I), (0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1)]
[(-4.35223612039319 + 6.94753933645118*I, 3.56766412980713 - 2.36708269576210*I, 2.70188665056251 + 4.83634339562902*I, 4.64073224293315e-14 - 9.05941988094128e-14*I, 6.12422267601542 - 4.53587868027859*I, -1.13908882326541e-13 - 2.22044604925031e-16*I), (1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1)]
[(1.76121052920556 + 0.820203026462705*I, -4.52096218130431 + 1.34947195753050*I, -2.55482098720239 - 4.78485682231204*I, 4.08240247944811 - 1.31252359025227*I, 2.23307580382602 + 8.28059690910373*I, -1.64439601072538 + 2.63858869305078*I), (0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1)]
[(1.38601394970340 - 0.776192933434039*I, -3.28640214410840 + 1.90727008358051*I, -1.17970313255345 - 4.35339833088428*I, 5.67615034983636 - 2.13370823866688*I, 2.10924494680081 + 7.45706134111728*I, -2.36782295514997 + 3.41610144757120*I), (1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1)]
[(-0.761554498436960 - 2.62673533466123*I, 0.898649266868202 + 0.956070218568278*I, 3.58274504355800 + 4.74971834500286*I, -6.31636762561721 + 4.35787600249259*I, -1.69806173487876 - 9.66081296751286*I, 4.56877908536915 - 1.11744649607553*I), (0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1)]
[(-2.62012633811537e-14 - 4.52970994047064e-14*I, 3.77475828372553e-15 + 3.81916720471054e-14*I, 1.97432062899297 + 4.97745284337541*I, -7.76517984862191 + 4.79765026390606*I, -2.24110638226216 - 8.84832799570554*I, 4.88082072603544 - 2.20240046185887*I), (1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1)]
[(0.576803577397699 + 0.206288663447221*I, -0.332079931712232 + 0.134911902085718*I, -1.87514105473945 - 6.36085160932120*I, 3.54669121920479 + 0.600511851474621*I, -4.15199051490151 + 6.04851770088515*I, -1.60098712519019 - 2.83004816969412*I), (0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1)]
[(1.72945196399176 - 1.19320749805264*I, -0.369932317214402 + 1.16366197084940*I, 1.05542319646188 - 4.82641262400789*I, 2.86982084412726 + 0.428223308223022*I, -3.51283888153803 + 6.45844906007713*I, -1.77192480582850 - 2.03071421708911*I), (1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1)]
[(-2.44339639541485 + 2.27712560970835*I, 3.54257102268541 + 0.0909059578019208*I, 1.99507782223054 + 5.84815800961199*I, 2.70894418008538e-14 + 6.56141807553468e-14*I, 4.21006419128497 - 5.56654741379009*I, 2.88657986402541e-14 - 5.36237720893951e-14*I), (0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1)]
[(-3.04616843990199 + 2.23160319189120*I, 3.29261568794752 - 0.942842344562714*I, -0.180213114753518 + 3.97113407603726*I, 3.99680288865056e-14 - 8.88178419700125e-16*I, 3.88079026872670 - 5.14254696021804*I, -5.01820807130571e-14 - 5.32907051820075e-15*I), (1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1)]
[(0.976513351108628 + 2.74205474892295*I, -1.73477183181292 - 0.962474287531261*I, -2.78243084728738 - 3.43525352209144*I, 1.80591749617870 + 0.693198773168388*I, 1.50885236545464 + 7.13061981677634*I, 1.29059749505025 + 2.60898460646186*I), (0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1)]
[(8.88178419700125e-16 + 3.10862446895044e-14*I, 7.32747196252603e-15 - 8.88178419700125e-16*I, -0.744371301300249 - 3.65123971529466*I, 4.22237372912856 - 0.466717315565953*I, 2.25654370592115 + 6.39340244823187*I, 0.00943690684209209 + 3.22418766706366*I), (1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1)]
[(-0.0350780692250996 - 4.87045369132283*I, -2.12480168735877 + 3.47073132666956*I, 3.56096355414870 + 3.32296376692331*I, -3.52588548492360 + 1.54748992439951*I, -0.665533944334189 - 8.21051532056394*I, 1.52942388147475 - 1.94033926458787*I), (0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1)]
[(1.38601394970341 - 0.776192933434059*I, -3.28640214410840 + 1.90727008358057*I, 1.17970313255351 + 4.35339833088430*I, -5.67615034983655 + 2.13370823866691*I, -2.10924494680095 - 7.45706134111741*I, 2.36782295515001 - 3.41610144757119*I), (1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1)]
[(-1.51712514916972 + 2.95492270444778*I, 2.93040312991999 - 0.0300847130836125*I, -1.60380400584715 - 6.78585166399184*I, 5.55111512312578e-14 - 1.97064586870965e-14*I, -4.08360332638878 + 6.72964249678988*I, -4.13002965160558e-14 - 1.57651669496772e-14*I), (0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1)]
[(0.316185828152044 + 0.127996227936488*I, 2.26514825195710 + 0.916962134773599*I, 2.18066676156802 - 5.38684566760917*I, -6.66133814775094e-14 - 5.19584375524573e-14*I, -3.18837893248945 + 7.87617142695707*I, 5.15143483426073e-14 + 8.85957973650875e-14*I), (1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1)]
[(-0.576803577397595 - 0.206288663447208*I, 0.332079931712185 - 0.134911902085765*I, 1.87514105473942 + 6.36085160932119*I, 3.54669121920478 + 0.600511851474599*I, 4.15199051490156 - 6.04851770088509*I, -1.60098712519019 - 2.83004816969413*I), (0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1)]
[(-1.72945196399178 + 1.19320749805264*I, 0.369932317214411 - 1.16366197084942*I, -1.05542319646190 + 4.82641262400788*I, 2.86982084412735 + 0.428223308223123*I, 3.51283888153803 - 6.45844906007716*I, -1.77192480582860 - 2.03071421708918*I), (1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1)]
[(-3.65630451864932 + 1.03419315963010*I, 1.52177065060590 - 0.455767732117946*I, -4.10125592149940 - 0.675303275128015*I, 3.88989208497093 + 6.70264258767169*I, 5.48136026529240 - 2.59346935277381*I, -2.30684059469268 - 3.87585641877776*I), (1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1)]
[(2.55482098720241 + 4.78485682231215*I, -2.87656617057874 - 1.28911673552052*I, -4.19921699792800 - 2.14626812926110*I, -1.64439601072557 + 2.63858869305100*I, -0.204930664896373 + 6.95453180630537*I, 2.43800646872248 + 1.32606510279845*I), (0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1)]
[(-1.83515650330995 - 7.99014785141989*I, -0.848939273379894 + 4.19649972498529*I, 5.33033358380603 + 1.50928883858581*I, 5.72875080706581e-14 + 1.57651669496772e-14*I, 1.12312881024237 - 7.53782995717131*I, 5.50670620214078e-14 - 7.54951656745106e-15*I), (0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1)]
[(3.23110562125779 - 2.81934117187856*I, 0.360003331022991 + 4.27306983102608*I, 4.79596236692866 + 1.21255141657999*I, -1.75559447664908 - 6.29585954000112*I, -5.64081245055367 + 3.30169565701377*I, 4.28890452509389 + 2.46512351363505*I), (1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1)]
[(-2.03578071663669 + 2.96567529610305*I, 2.95518936810443 + 0.153141811298430*I, -3.26522562275329 - 5.77190512772774*I, -0.253044755009524 + 0.557876089761694*I, -3.96827854647346 + 4.54715656270166*I, -0.0748809341046961 - 0.413158969871344*I), (0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1)]
[(-7.85153648392612 - 0.790612181168350*I, 4.90418277679117 - 4.93728506820586*I, -2.52833541773832 - 2.36313474142185*I, 1.11355369369903e-13 - 6.48370246381091e-14*I, 4.06968834991645 + 2.03397693527867*I, -6.52811138479592e-14 + 9.10382880192628e-15*I), (1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1)]
[(7.15398772863826 + 1.39385580697425*I, -3.67438308254647 + 1.33290778524908*I, 2.62942471983632 + 1.24842629486008*I, -0.990278886743818 - 1.71905142130188*I, -3.35160841815529 - 3.04294942037533*I, -1.76714206102904 + 0.786810954593871*I), (1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1)]
[(6.40043573696403e-14 + 1.11577413974828e-14*I, -1.05748743095546e-14 - 3.24185123190546e-14*I, 2.81347514777263 + 5.50142210841967*I, 3.33558763357586 - 0.171295435582640*I, 4.11417972175004 - 4.65366706509106*I, -0.936572506895763 - 2.43692230185684*I), (0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1)]
[(-2.00588417527788 - 0.341494089995559*I, 1.67857974577944 + 1.15002590196523*I, -3.19567202751070 - 0.103332542745656*I, 2.40211147348215 + 4.76458614590901*I, 5.04006873874031 - 1.75189262844366*I, -2.36765003912922 - 2.14877421196747*I), (1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1)]
[(3.25608453629532 + 2.77837563374095*I, -6.03446017003626 + 0.477708902554317*I, -3.25608453629530 - 2.77837563374095*I, 8.43769498715119e-15 + 3.68594044175552e-14*I, 0.477708902554336 + 6.03446017003624*I, -7.32747196252603e-15 + 4.47419878923938e-14*I), (0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1)]
[(-2.55482098720245 - 4.78485682231219*I, 2.87656617057874 + 1.28911673552056*I, 4.19921699792807 + 2.14626812926112*I, -1.64439601072557 + 2.63858869305103*I, 0.204930664896303 - 6.95453180630551*I, 2.43800646872246 + 1.32606510279840*I), (0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1)]
[(1.92883981489698 - 1.27715543381361*I, -0.698518795470592 + 1.96694460308013*I, 3.66359241575512 + 0.603238618717796*I, -1.01414212808962 - 4.60779504652845*I, -4.89641960421840 + 2.31670854810776*I, 2.78127770954553 + 0.734845315957337*I), (1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1)]
[(-3.60822483003176e-15 + 2.62012633811537e-14*I, -2.55351295663786e-15 - 4.88498130835069e-15*I, -3.75929582710269 - 5.87261994166145*I, 3.17817371931636 + 0.965633842277295*I, -3.91595571496864 + 4.12493060204072*I, -1.11808188153692 - 3.04990570883422*I), (0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1)]
[(-7.15398772863824 - 1.39385580697420*I, 3.67438308254646 - 1.33290778524910*I, -2.62942471983633 - 1.24842629486008*I, -0.990278886743829 - 1.71905142130187*I, 3.35160841815526 + 3.04294942037538*I, -1.76714206102905 + 0.786810954593866*I), (1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1)]
[(6.42890353287391 + 2.15331923476065*I, -2.76615287971543 - 1.46782835551314*I, 3.22392171514176 - 0.0424728418369224*I, -8.71525074330748e-14 + 3.48610029732299e-14*I, -2.82524393412186 - 4.18686764906778*I, 2.79776202205539e-14 + 3.99680288865056e-15*I), (1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1)]
[(-2.03578071663677 + 2.96567529610304*I, 2.95518936810441 + 0.153141811298459*I, 3.26522562275330 + 5.77190512772775*I, 0.253044755009471 - 0.557876089761753*I, 3.96827854647342 - 4.54715656270168*I, 0.0748809341046788 + 0.413158969871378*I), (0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1)]
[(-0.314084143941626 + 0.133070142461141*I, -2.25009183294143 + 0.953311545762020*I, -2.26711084615887 - 5.35103935538464*I, -5.15143483426073e-14 + 7.10542735760100e-15*I, 3.31476986163344 + 7.82381858994465*I, 1.90958360235527e-14 + 8.21565038222616e-15*I), (0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1)]
[(-2.00588417527786 - 0.341494089995577*I, 1.67857974577947 + 1.15002590196527*I, -3.19567202751073 - 0.103332542745606*I, -2.40211147348210 - 4.76458614590906*I, 5.04006873874039 - 1.75189262844368*I, 2.36765003912923 + 2.14877421196751*I), (1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1)]
[(3.65630451864931 - 1.03419315963026*I, -1.52177065060583 + 0.455767732118072*I, 4.10125592149954 + 0.675303275128057*I, 3.88989208497095 + 6.70264258767188*I, -5.48136026529242 + 2.59346935277382*I, -2.30684059469263 - 3.87585641877773*I), (1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1)]
[(0.379182098239297 - 2.06663232471058*I, 0.561251620514170 + 1.08441492067887*I, 2.66649219600048 + 4.15908599448010*I, -2.33206938477962 + 1.72647017456632*I, -2.08286093197716 - 7.05076532067967*I, 2.68887183950973 + 0.182991747601631*I), (0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1)]
[(-3.10136863396419 - 1.61319077732775*I, 1.87128176820957 - 0.113874175636059*I, -3.04269465239033 - 3.58670297833712*I, 0.0586739815738161 - 1.97351220100933*I, 5.20122094179187 + 1.90727806771732*I, -0.869765442073068 + 1.43297766257422*I), (1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1)]
[(-1.11577413974828e-14 + 4.28546087505310e-14*I, 3.42781358853017e-14 - 2.10942374678780e-14*I, -2.81347514777269 - 5.50142210841982*I, 3.33558763357587 - 0.171295435582756*I, -4.11417972175017 + 4.65366706509112*I, -0.936572506895833 - 2.43692230185683*I), (0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1)]
[(-2.03578071663660 + 2.96567529610302*I, 2.95518936810437 + 0.153141811298425*I, 3.26522562275323 + 5.77190512772757*I, -0.253044755009447 + 0.557876089761697*I, 3.96827854647339 - 4.54715656270164*I, -0.0748809341047167 - 0.413158969871352*I), (0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1)]
[(2.57349757813247 + 1.80506278510220*I, -1.56698031348391 - 1.42736962119942*I, 2.57349757813249 + 1.80506278510224*I, -1.78745906964650e-14 + 1.02140518265514e-14*I, -3.58001484278106 - 2.18275594900505*I, 1.28785870856518e-14 - 1.55431223447522e-14*I), (1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1)]
[(-0.379182098239380 + 2.06663232471053*I, -0.561251620514123 - 1.08441492067884*I, -2.66649219600046 - 4.15908599448013*I, -2.33206938477964 + 1.72647017456623*I, 2.08286093197713 + 7.05076532067968*I, 2.68887183950970 + 0.182991747601701*I), (0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1)]
[(-1.92883981489706 + 1.27715543381370*I, 0.698518795470603 - 1.96694460308015*I, -3.66359241575512 - 0.603238618717858*I, -1.01414212808957 - 4.60779504652856*I, 4.89641960421830 - 2.31670854810777*I, 2.78127770954547 + 0.734845315957325*I), (1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1)]
[(3.23110562125777 - 2.81934117187865*I, 0.360003331022986 + 4.27306983102618*I, 4.79596236692863 + 1.21255141657998*I, 1.75559447664908 + 6.29585954000099*I, -5.64081245055355 + 3.30169565701366*I, -4.28890452509382 - 2.46512351363490*I), (1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1)]
[(0.575984610587410 - 3.73194811039492*I, -1.66154066535880 + 2.99492109621899*I, 2.68058591866590 + 2.93544574966794*I, -5.32907051820075e-15 + 6.21724893790088e-15*I, -0.892196712760992 - 6.38046294351987*I, 3.10862446895044e-15 + 1.89848137210902e-14*I), (0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1)]
[(-3.17817371931625 - 0.965633842277306*I, 2.06009183777937 - 2.08427186655692*I, -3.75929582710270 - 5.87261994166150*I, 1.07025499573865e-13 - 6.21724893790088e-14*I, 7.67525154207152 + 1.74768933962081*I, -5.59552404411079e-14 + 7.99360577730113e-15*I), (1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1)]
[(-2.03578071663662 + 2.96567529610303*I, 2.95518936810436 + 0.153141811298421*I, -3.26522562275325 - 5.77190512772766*I, 0.253044755009468 - 0.557876089761629*I, -3.96827854647333 + 4.54715656270168*I, 0.0748809341047512 + 0.413158969871411*I), (0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1)]
[(7.67164110015983e-14 - 3.81916720471054e-14*I, -2.99760216648792e-14 - 1.64313007644523e-14*I, 3.75929582710260 + 5.87261994166144*I, 3.17817371931631 + 0.965633842277460*I, 3.91595571496873 - 4.12493060204070*I, -1.11808188153678 - 3.04990570883428*I), (0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1)]
[(3.10136863396423 + 1.61319077732769*I, -1.87128176820961 + 0.113874175636087*I, 3.04269465239039 + 3.58670297833713*I, 0.0586739815738886 - 1.97351220100945*I, -5.20122094179186 - 1.90727806771737*I, -0.869765442073114 + 1.43297766257425*I), (1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1)]
[(-1.91546447977207 + 1.56046457750843*I, 3.40598805905507 - 5.11080723400152*I, 3.34977889185320 + 0.576600098234364*I, 1.43431441208112 + 2.13706467574272*I, -5.29532808470880 - 1.94653865064596*I, 4.87038718421977 - 0.0433394283386783*I), (0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1)]
[(-0.371984623128452 + 1.63448595766919*I, 1.70266936304409 - 3.09307128825563*I, 1.71310875653445 + 1.24945005396084*I, 2.08509337966271 - 0.385035903708105*I, -4.30890671808025 - 1.17439329928718*I, 3.35020660129293 + 0.998492672204801*I), (1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1)]
[(-0.224159286592260 + 4.06264180966029*I, 3.00130226630686 - 9.16849410516474*I, 2.00509486213153 + 1.02482705724927*I, 1.78093557553929 + 5.08746886690955*I, -3.44972667542774 - 0.999977657202004*I, 6.00271036855032 - 0.0432328286420702*I), (0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1)]
[(0.640081831363230 + 3.81546136367098*I, 2.01981689933568 - 7.98122047440329*I, 0.403760264917401 + 0.952991368452055*I, 2.29576428100353 + 3.11398724059297*I, -1.40927615709246 + 0.0350499130422791*I, 4.84298644220344 + 0.986961269177424*I), (1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1)]
[(-1.53733584080287 + 2.85190648130444*I, 3.78147723696178 - 6.76440004709456*I, 2.14356970206439 + 0.543985056236876*I, 1.43255180100428 + 3.24612966933178*I, -3.67248085145911 - 0.975193632151099*I, 4.08985216703450 - 0.741244830562991*I), (0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1)]
[(0.00765687746723959 + 2.61602772088451*I, 2.32509162532644 - 4.80264194029280*I, 0.340279145438126 + 0.803157508659516*I, 1.87402627071914 + 1.82529044287841*I, -2.00012623482288 + 0.373744007183278*I, 3.19359421466579 - 0.154768581623845*I), (1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1)]
[(-1.15467172134279 + 2.85235620097816*I, 3.14618585086942 - 7.77194292999735*I, 3.81069549434291 + 1.54262021147869*I, 2.00670703570357 + 0.812341693632644*I, -6.02012110711092 - 2.43702508089812*I, 4.01341407140722 + 1.62468338726542*I), (0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1)]
[(-0.261056242901589 + 2.83635877200120*I, 1.84985985032876 - 6.38165345547515*I, 2.26431987142132 + 1.72798639038412*I, 2.52537611432298 - 1.10837238161715*I, -4.40227875519976 - 1.95612742494581*I, 3.07453139067420 + 2.66506333641853*I), (1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1)]
[(1.20712463722408 + 5.85403216305285*I, 2.47588524174992 - 3.17079588503533*I, 4.51241402404415 + 0.634380302262796*I, -3.58993048878477 + 3.16452542615435*I, 0.427029265995306 - 4.00020003010547*I, 3.96759253643740 + 1.60613422056606*I), (0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1)]
[(-0.0793600181369852 + 4.29875331505115*I, 1.45468048735987 - 2.12325409235584*I, 2.50137384657944 - 0.606161810624617*I, -2.62867891393377 + 2.69875255059490*I, 0.431959652748980 - 2.53726508654662*I, 2.63978445855026 + 1.06861985318753*I), (1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1)]
[(1.51127554238801 + 9.18792179539453*I, 3.83832312650326 - 5.34959866889120*I, 6.51320445518566 + 0.963897331982819*I, -2.67471734020898 + 2.47517287437078*I, 0.963897331982847 - 6.51320445518566*I, 2.87442579452038 + 1.16360578629438*I), (0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1)]
[(0.665533944334221 + 8.21051532056398*I, 2.89542960981449 - 4.88755155364068*I, 4.86975023880742 + 0.0899012897347042*I, -1.58664292515577 + 1.65448907645202*I, 1.31985717188659 - 5.52536422878216*I, 1.57557243792783 + 0.637812675141457*I), (1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1)]
[(1.64664614860715 + 5.57411941516882*I, 1.06757087292022 - 2.54289329041093*I, 5.86063312940496 + 1.29899198176557*I, -4.21398698079781 + 4.27512743340333*I, 0.495832187052736 - 6.26727342737978*I, 4.85669535718739 + 2.33807211254688*I), (0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1)]
[(0.940504439536428 + 4.69849465647549*I, -0.345171560615167 - 1.72437966791212*I, 4.12093371604669 + 0.721748579391686*I, -2.70203189047618 + 3.28655342590149*I, 0.386476126525359 - 5.61402350270047*I, 3.06912870166944 + 1.62748953449546*I), (1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1)]
[(1.11039044441041 + 7.99096395331182*I, 4.00350360048999 - 4.84732139352485*I, 4.05850635278994 - 0.289537637843563*I, -5.06206730970540 + 4.30383048500406*I, 1.00197294836293 - 2.56944820260568*I, 5.11548205345287 + 1.69879791523217*I), (0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1)]
[(-0.165097331868021 + 6.65010077255693*I, 3.62764408370286 - 4.30195561195412*I, 2.49657307645681 - 1.72247034106043*I, -3.68208229484480 + 3.27488141150255*I, 1.44750282657309 - 0.998681236646132*I, 3.33699211215408 + 0.965793360779045*I), (1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1)]
[(0.369221183135207 - 2.35065289167271*I, -2.28520178622406 + 5.15823274381866*I, -3.58741815543744 - 1.39893691671591*I, 2.88161444536629 - 5.98575357146241*I, 6.04091120512964 + 1.10837586282265*I, -3.41912689196954 + 3.46873477320950*I), (0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1)]
[(1.85963802537327 - 1.81260778663576*I, -2.15372531576289 + 3.91246009446343*I, -1.97351220100931 - 0.0586739815738306*I, 3.34025573029161 - 4.33145549971882*I, 3.40648986358349 + 0.928439423646867*I, -1.61319077732779 + 3.10136863396419*I), (1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1)]
[(1.02278233754184 - 1.02053655430980*I, -1.68135320490780 + 3.17389679265202*I, -5.59990750499728 - 1.55669095480136*I, 1.79076879592231 - 9.10069274902972*I, 8.67443889567153 + 4.22175429121993*I, -4.20672931923064 + 4.28226917426901*I), (0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1)]
[(1.40927615709245 - 0.0350499130422549*I, -1.00551589217506 + 0.988041281494317*I, -4.84298644220343 - 0.986961269177455*I, 2.01981689933566 - 7.98122047440317*I, 7.13875072320688 + 4.10094850977046*I, -2.65989873069889 + 4.16575911073222*I), (1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1)]
[(0.894404869419352 - 2.20942561276805*I, -2.43702508089813 + 6.02012110711089*I, -4.91958672901920 - 1.99151412952668*I, 2.43702508089820 - 6.02012110711089*I, 7.77194292999738 + 3.14618585086943*I, -1.62468338726541 + 4.01341407140725*I), (0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1)]
[(1.32333391386267 - 1.69461024214980*I, -1.65708049816235 + 4.52333692794583*I, -3.65215832039296 - 1.32482108166606*I, 2.77714297971455 - 5.10585229550436*I, 5.87139542921573 + 3.11033728161787*I, -0.224159286592164 + 4.06264180966015*I), (1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1)]
[(0.753777892427370 - 1.39833080048076*I, -1.85411272298869 + 3.31668271545120*I, -4.37182698424674 - 1.10946172899950*I, 2.04204724756876 - 5.70976677986054*I, 7.49005309697929 + 1.98891495424552*I, -3.37753739867416 + 2.42251434827319*I), (0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1)]
[(2.00012623482288 - 0.373744007183265*I, -1.65984708938476 + 1.17690151584278*I, -3.19359421466579 + 0.154768581623867*I, 2.32509162532642 - 4.80264194029279*I, 5.06762048538493 + 1.67052186125457*I, -2.33274850279371 + 2.18661421940827*I), (1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1)]
[(-0.247756356882647 - 5.46566712530498*I, -4.40697821814380 + 3.80372360572429*I, -4.50005760833317 - 2.04403809844761*I, 2.61820579273224 - 2.14323266771760*I, 0.519982598635029 + 5.79822286403809*I, -3.00822425609596 - 1.21776918281809*I), (0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1)]
[(0.887891830106643 - 3.97144888555280*I, -3.41323820129481 + 3.47452940863698*I, -2.15987975658390 - 1.39972236465326*I, 1.47865301196856 - 1.02017280481543*I, 0.0350780692251030 + 4.87045369132292*I, -1.83125264658059 - 0.741315423689160*I), (1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1)]
[(-0.377662047652851 - 4.77065964672039*I, -3.58993048878465 + 3.16452542615449*I, -3.96759253643730 - 1.60613422056595*I, 3.58993048878459 - 3.16452542615455*I, 0.377662047652657 + 4.77065964672032*I, -3.96759253643747 - 1.60613422056589*I), (0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1)]
[(0.998541122893201 - 2.98987801045596*I, -2.75975165209875 + 2.16967498399323*I, -1.83581108952245 - 0.635919158690381*I, 2.68515109178187 - 1.98539111622090*I, 0.473310825089887 + 3.47846166865193*I, -3.23306247718862 - 1.30878668465869*I), (1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1)]
[(-0.455372196512109 - 5.40505330679738*I, -4.68948795682312 + 3.68680446297363*I, -2.63978445855021 - 1.06861985318753*I, 4.08706124949919 - 3.56621584169001*I, 0.0111055446164463 + 3.76737240378241*I, -4.89133123241780 - 2.34453489235117*I), (0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1)]
[(1.05882403185478 - 3.33064510007868*I, -4.54841329100149 + 3.13810441461388*I, -0.882314706209567 + 0.131606697239520*I, 2.63715136449818 - 1.81946006430615*I, -0.524515638862159 + 2.37764253633316*I, -3.30328717937095 - 1.96693911571636*I), (1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1)]
[(-0.0111055446164186 - 3.76737240378245*I, -2.62867891393383 + 2.69875255059488*I, -4.89133123241785 - 2.34453489235119*I, 4.68948795682323 - 3.68680446297371*I, 0.804269982918726 + 5.91075073404122*I, -5.14486015333524 - 1.71824884382375*I), (0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1)]
[(0.734845315957321 - 2.78127770954558*I, -1.27714994644983 + 2.07296615994445*I, -2.64085593081218 - 2.28914505128128*I, 3.11248785229046 - 2.25676207068350*I, 1.08461474834890 + 5.41842907404377*I, -3.74134303333168 - 0.884820875246316*I), (1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1)]
[(-4.10094850977033 + 7.13875072320690*I, 3.11398724059294 - 2.29576428100349*I, -4.16575911073226 - 2.65989873069886*I, 0.988041281494323 + 1.00551589217514*I, -3.81546136367095 + 0.640081831363255*I, -0.952991368452019 + 0.403760264917398*I), (1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1)]
[(-1.11271989186441 + 5.87270779948223*I, -2.52661327763976 - 3.13052385714065*I, -4.50161582831149 + 0.706946692887677*I, 3.64041318182110 + 3.10631839203695*I, -0.491376028185806 - 3.99280651594803*I, -3.94121998635804 + 1.66980318864206*I), (1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1)]
[(-3.11033728161773 + 5.87139542921569*I, 1.78551619995171 - 2.21923710882273*I, -4.06264180966012 - 0.224159286592090*I, 4.52333692794590 + 1.65708049816240*I, -1.04321048584419 - 2.55298369312248*I, -2.82872668579601 - 0.333746584299722*I), (1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1)]
[(-1.55669095480144 + 5.59990750499735*I, -1.10837238161710 - 2.52537611432306*I, -3.54529468347404 - 1.58880360742719*I, -0.228141034561730 + 2.13795888377855*I, -2.83635877200122 - 0.261056242901598*I, -1.72798639038409 + 2.26431987142136*I), (1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1)]
[(-6.40105625751206 + 3.61636282159606*I, 1.59226119986433 - 2.48337251521443*I, -2.05897851543032 - 1.73900121391418*I, 1.15755534235307 - 0.388619005081386*I, 1.58460739058408 - 1.12355339953956*I, 0.00765380928020398 - 1.35981911567482*I), (1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1)]
[(-4.26429188069827 + 2.53645191580458*I, -0.278857381126250 - 3.30990565854912*I, -1.79594966285742 - 2.26321229932956*I, -0.331102511465717 - 0.479904701966441*I, 0.169615047417390 - 1.71681455921847*I, -1.10308128754049 + 0.0239725246086959*I), (1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1)]
[(-5.77873431042797 + 2.44831524534737*I, 1.59062625581068 - 0.673911327732017*I, -1.37444736447388 - 3.24409454952998*I, -0.174003156608437 - 0.410697933252978*I, -0.522009469825340 - 1.23209379975902*I, -0.348006313216896 - 0.821395866506001*I), (1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1)]
[(-5.98088786537974 + 4.24883183422288*I, -0.409328570754777 - 6.02132191045167*I, -2.85545681805860 - 1.55521663378978*I, 0.129548021669742 - 0.334208935326129*I, 2.19792205512934 - 1.98134682862469*I, -0.345096325591205 - 0.239198693017103*I), (1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1)]
[(-2.90110481193471 + 1.68848325877008*I, 3.47084421951760 - 5.98062557058522*I, 3.48603712569459 - 0.248697147933205*I, 1.23424905105653 + 5.02242082966109*I, -4.59834638516696 - 3.06446949810244*I, 5.11053042470269 - 0.794078389350977*I), (0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1)]
[(-1.26889399082172 + 2.44909985808540*I, 3.36831826709035 - 6.68951911298967*I, 2.55672867193570 + 0.469104122132163*I, 0.461516741371209 + 3.06796584842709*I, -3.52776373156870 - 0.647267943036882*I, 4.64772825679610 - 0.488200075553562*I), (0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1)]
[(-1.78551619995176 + 2.21923710882269*I, 3.11033728161780 - 5.87139542921567*I, 2.82872668579603 + 0.333746584299749*I, 1.04321048584430 + 2.55298369312243*I, -4.52333692794583 - 1.65708049816240*I, 4.06264180966003 + 0.224159286592123*I), (0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1)]
[(-2.69936972161553 + 2.24435331965672*I, 4.27624318291070 - 7.43428927048892*I, 3.48563100174226 + 0.417247213437313*I, 0.786261280126649 + 2.66160053309401*I, -4.15102378807919 - 2.24258224369718*I, 3.02852752775889 - 0.703000387478335*I), (0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1)]
[(1.75559447664918 + 6.29585954000105*I, 2.53331004844468 - 3.83073602636611*I, 4.79596236692862 + 1.21255141658000*I, -3.23110562125768 + 2.81934117187868*I, 0.844850083625019 - 4.51424707359371*I, 3.59110895228071 + 1.45372865914746*I), (0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1)]
[(1.56458778671734 + 6.45639316396336*I, 3.32296376692339 - 3.56096355414887*I, 5.52536422878214 + 1.31985717188658*I, -2.68515109178190 + 1.98539111622099*I, 0.0899012897346620 - 4.86975023880735*I, 3.23306247718877 + 1.30878668465873*I), (0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1)]
[(1.11744649607548 + 4.56877908536910*I, 2.12298301034156 - 2.82119054512106*I, 5.86716484107829 + 0.986034041811173*I, -4.74971834500281 + 3.58274504355792*I, 0.553218620017637 - 4.43168431693784*I, 4.91109462251000 + 1.88468330867936*I), (0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1)]
[(2.21549850683799 + 6.94157013738183*I, 2.68538469860806 - 3.56855513436574*I, 3.54359908085725 + 0.998676447210184*I, -3.91924478015274 + 3.81553868320515*I, 0.437357720817604 - 3.50355407809277*I, 4.83917118392395 + 2.06235395069345*I), (0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1)]
[(-1.60642008298347 - 3.10382338899918*I, -0.997238970061303 + 5.43518879335107*I, -3.47980061818241 - 2.57644644328654*I, 1.37598623933202 - 7.49945119710191*I, 6.71090408843148 + 1.66685576087850*I, -4.12550833966839 + 3.11901629517619*I), (0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1)]
[(0.547489228980098 - 0.821527223083094*I, -1.98902462507442 + 2.98460278373903*I, -4.50673888633245 - 1.44154166071175*I, 1.70084668203584 - 5.46504313417508*I, 7.14885253144629 + 2.23363859993105*I, -3.58382606212141 + 2.99931792567083*I), (0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1)]
[(-0.848451720982392 - 1.74777721977516*I, -1.27651081898880 + 4.54210234780647*I, -4.82536857017465 - 2.47745499427308*I, 1.24662792989136 - 4.10300462875531*I, 8.31547556979622 + 2.09947106786835*I, -2.61177238954169 + 1.68666342712884*I), (0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1)]
[(0.228141034561737 - 2.13795888377850*I, -1.95612742494583 + 4.40227875519983*I, -3.54529468347405 - 1.58880360742708*I, 1.55669095480142 - 5.59990750499729*I, 6.38165345547533 + 1.84985985032873*I, -2.66506333641852 + 3.07453139067427*I), (0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1)]
[(-0.804269982918565 - 5.91075073404103*I, -4.08706124949913 + 3.56621584168985*I, -5.14486015333503 - 1.71824884382371*I, 2.62867891393375 - 2.69875255059488*I, 0.455372196512032 + 5.40505330679727*I, -2.63978445855024 - 1.06861985318751*I), (0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1)]
[(-0.360003331022966 - 4.27306983102620*I, -3.23110562125778 + 2.81934117187863*I, -3.59110895228093 - 1.45372865914746*I, 3.23110562125791 - 2.81934117187860*I, 0.360003331023126 + 4.27306983102633*I, -3.59110895228075 - 1.45372865914760*I), (0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1)]
[(-0.519982598635091 - 5.79822286403818*I, -3.98007500969808 + 3.75418476559048*I, -3.00822425609611 - 1.21776918281794*I, 4.40697821814391 - 3.80372360572424*I, 0.390018463363868 + 3.36100185053578*I, -4.65473457502646 - 1.66194351958073*I), (0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1)]
[(-0.390018463363674 - 3.36100185053560*I, -2.61820579273222 + 2.14323266771760*I, -4.65473457502640 - 1.66194351958076*I, 3.98007500969805 - 3.75418476559043*I, 0.247756356882548 + 5.46566712530494*I, -4.50005760833312 - 2.04403809844764*I), (0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1)]
[(0.300806804536855 - 4.77612158067898*I, 3.64041318182116 + 3.10631839203694*I, 3.94121998635809 - 1.66980318864214*I, 3.64041318182122 + 3.10631839203705*I, -0.300806804537112 + 4.77612158067916*I, -3.94121998635815 + 1.66980318864200*I), (1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1)]
[(0.982662824419879 - 3.16969304430057*I, 1.09351510994032 + 2.07617793436020*I, 2.22983409950236 - 0.730841979834578*I, 0.939858944798168 + 1.71350480425447*I, 0.730841979834632 + 2.22983409950235*I, -0.362673130105743 + 0.153656165142171*I), (1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1)]
[(0.494805023922080 - 3.30257206709675*I, 2.71676731754661 + 1.94190360532568*I, 1.74777721977521 - 0.848451720982335*I, 1.40808781682254 + 2.82023821540541*I, 1.04654790825607 + 2.97341426095353*I, -1.82533503025992 + 0.665392786336841*I), (1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1)]
[(0.417247213437421 - 3.48563100174230*I, 1.40808781682249 + 2.82023821540541*I, 3.21157234146871 - 1.36066846177102*I, 2.79432512803132 + 2.12496253997123*I, -0.494805023922062 + 3.30257206709675*I, -1.74777721977518 + 0.848451720982301*I), (1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1)]
[(2.33206938477960 - 1.72647017456626*I, 0.356802454730141 + 1.90946192216791*I, 2.66649219600051 + 4.15908599448007*I, -0.379182098239368 + 2.06663232471055*I, -0.583631264023399 + 2.89167932619965*I, 0.940433718753483 - 0.982217404031698*I), (1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1)]
[(3.93698745119989 - 1.72792010383495*I, -1.07241793515485 + 1.35134794461424*I, 3.80183383813537 + 2.60470638932513*I, -1.34747723431382 - 0.670121199998956*I, -2.50280365219369 + 2.18385228119258*I, 0.775776858042058 + 0.784559287361049*I), (1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1)]
[(2.93251541423507 - 2.08326340951389*I, 0.200699690454542 + 2.95234080857487*I, 5.82372626255994 + 3.17187635158484*I, -0.553729833795956 + 0.261993608185112*I, -4.48267902864633 + 4.04097217934703*I, 0.414310983013928 + 0.0682194842521602*I), (1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1)]
[(4.47618834928897 - 1.89645683429925*I, -1.23209379975899 + 0.522009469825364*I, 1.77440391761537 + 4.18810805461729*I, -1.23209379975903 + 0.522009469825283*I, 0.673911327731975 + 1.59062625581066*I, 0.821395866506030 - 0.348006313216905*I), (1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1)]
[(5.52536422878216 + 1.31985717188660*I, -5.43546293904749 - 6.18960741069406*I, -0.637812675141469 + 1.57557243792786*I, -4.88755155364064 - 2.89542960981444*I, 2.29230175159352 + 0.0110704872279548*I, -3.32296376692332 + 3.56096355414875*I), (0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1)]
[(3.24042950641704 + 1.74758854024811*I, -4.35787600249245 - 6.31636762561719*I, -1.67066511609302 - 0.137094768431282*I, -4.91109462251003 - 1.88468330867933*I, 2.62673533466127 - 0.761554498436876*I, -4.74971834500287 + 3.58274504355797*I), (1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1)]
[(5.61402350270046 + 0.386476126525379*I, -4.89227492330877 - 4.50740984257204*I, -1.62748953449544 + 3.06912870166938*I, -1.72437966791212 + 0.345171560615146*I, 4.91404296039684 - 0.367096811193222*I, -2.97411498856333 + 0.595332878921256*I), (0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1)]
[(1.94033926458783 + 1.52942388147481*I, -3.48782918898743 - 5.05530936639845*I, -3.34006162924121 + 0.630455875109100*I, -1.39972236465326 + 2.15987975658396*I, 5.26330303151127 - 2.03153967267407*I, -4.87045369132293 + 0.0350780692251523*I), (1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1)]
[(1.67942491061967 + 2.15852628940145*I, 1.90727806771738 - 5.20122094179184*I, -1.72706495296376 + 1.23008686575461*I, -0.540534538435080 + 0.811091460499187*I, 0.113874175636015 + 1.87128176820950*I, -1.43297766257423 - 0.869765442073022*I), (0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1)]
[(-2.45741568507620 + 1.63203643606927*I, 3.51283888153800 - 6.45844906007708*I, -1.35951964677728 + 0.0295455272030958*I, -1.09789603829879 + 1.60249090886614*I, -0.369932317214452 + 1.16366197084936*I, -1.77192480582852 - 2.03071421708915*I), (1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1)]
[(2.53763868142608 + 2.14327479106943*I, 1.22176735598142 - 4.80885205561950*I, -0.763045123906835 + 0.796947393332819*I, -1.09403526664291 - 1.33390716708331*I, -0.573468700209010 - 0.105219037958515*I, -2.87026094939695 - 0.330404578844588*I), (0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1)]
[(-0.648215342059357 + 1.60126988157484*I, 2.35496190511145 - 5.81740253004651*I, -0.826892211216368 - 0.334736963273606*I, -1.24033831682462 - 0.502105444910413*I, -0.413446105608124 - 0.167368481636786*I, -3.26580230658645 - 1.32204020297945*I), (1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1)]
[(1.30815935804646 + 2.42835359220463*I, -3.47558110195709 - 6.63442310341969*I, 2.54884485105744 - 0.510205943259983*I, 0.412063526983093 - 3.07499850396899*I, -3.51688566786732 + 0.703980067192906*I, 4.65498575529539 + 0.413309666942929*I), (0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1)]
[(1.94033926458795 + 1.52942388147464*I, -3.48782918898749 - 5.05530936639828*I, 3.34006162924120 - 0.630455875109037*I, 1.39972236465335 - 2.15987975658401*I, -5.26330303151120 + 2.03153967267396*I, 4.87045369132277 - 0.0350780692251790*I), (1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1)]
[(2.73515332403930 + 2.20060332895884*I, -4.39537893519932 - 7.36447939318879*I, 0.951324493730491 + 0.385108805959932*I, 3.49574008679165 + 0.321745183376303*I, -0.602426707324013 + 0.120588621283822*I, 4.78485682231232 - 2.55482098720242*I), (0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1)]
[(3.24042950641697 + 1.74758854024804*I, -4.35787600249243 - 6.31636762561717*I, 1.67066511609302 + 0.137094768431325*I, 4.91109462251005 + 1.88468330867927*I, -2.62673533466125 + 0.761554498436851*I, 4.74971834500280 - 3.58274504355793*I), (1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1)]
[(5.33885126209568 + 4.39304972680267*I, -0.675516263994211 - 5.27328107385812*I, 0.261056242901652 - 2.83635877200122*I, 0.549155276351333 + 3.77343571803569*I, 1.32774736452554 - 0.708935911472758*I, 2.52537611432298 - 1.10837238161713*I), (0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1)]
[(4.91766984064137 + 4.68416089268287*I, -1.05361383165640 - 5.81336238034105*I, 1.12417687093142 - 2.77702554719966*I, -0.0432108602309561 + 5.26051677875986*I, 0.562088435465771 - 1.38851277359977*I, 2.71044885418973 - 1.54177881455269*I), (1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1)]
[(6.51278963084556 + 4.92818125553547*I, -1.11070695780504 - 5.45460719676357*I, 2.72676359222322 - 3.47960464609177*I, 0.446419661338055 + 0.525345928911300*I, -1.33290778524904 - 3.67438308254636*I, 1.02972135727888 + 0.125758622686973*I), (0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1)]
[(6.70129205008124 + 5.14411234632099*I, -1.68998287303851 - 5.72082007532383*I, 3.38907898847017 - 3.53965654328713*I, 0.289500863113066 + 1.54929111955626*I, -2.02260514100942 - 3.90794986309887*I, 1.13337217284431 + 0.0771318854043535*I), (1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1)]
[(2.25926823972028 - 0.497248483801630*I, -1.89896300333599 - 0.866452013196837*I, -2.11514189467286 + 3.05155386406512*I, -2.60476838390038 - 3.93388371879645*I, 5.07042276082682 - 1.90601061485473*I, -1.40683034507170 + 2.50924923357267*I), (0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1)]
[(-1.44328993201270e-15 - 6.39488462184090e-14*I, -1.11022302462516e-16 + 6.40598685208715e-14*I, -3.07467107380122 + 2.10524057548636*I, -2.70868757859792 - 3.27250310353309*I, 6.06854791664800 - 3.02329465073066*I, -2.24962407231223 + 2.30968974127035*I), (1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1)]
[(1.55375120105445 + 0.264520184676171*I, -1.64912006654355 - 1.39650366044745*I, -3.48463454217521 + 3.44562722040616*I, -5.25133456344068 - 6.61760472337745*I, 7.42464128086251 - 1.48620113401492*I, -0.495952297218445 + 5.01994450083744*I), (0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1)]
[(-7.77156117237610e-15 + 1.04360964314765e-14*I, 1.25455201782643e-14 - 1.31006316905768e-14*I, -3.79364812643456 + 2.68409577668977*I, -6.02854111858544 - 6.45346239404840*I, 7.99014785141987 - 1.83515650330986*I, -1.50928883858584 + 5.33033358380600*I), (1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1)]
[(-0.512216740788747 - 1.46379512169346*I, 0.695275675434219 + 1.38623731120877*I, -3.48563100174229 - 0.417247213437382*I, 1.27651081898886 - 4.54210234780650*I, 4.15102378807910 + 2.24258224369734*I, -2.12496253997119 + 2.79432512803126*I), (0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1)]
[(-1.31035859560094 - 2.05213572575658*I, 0.779527871767174 + 2.76908642572560*I, -3.72661275164384 + 0.944940777835677*I, 0.997238970061284 - 5.43518879335112*I, 3.14841768836087 + 2.20635938458533*I, -2.60365905304485 + 2.33136540435193*I), (1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1)]
[(-0.939858944798186 - 1.71350480425446*I, 0.577185814692438 + 1.86716096939663*I, -2.22983409950236 + 0.730841979834592*I, 0.982662824419860 - 3.16969304430057*I, 2.96067607933696 + 1.49899211966775*I, -2.07617793436023 + 1.09351510994035*I), (0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1)]
[(-2.79432512803132 - 2.12496253997119*I, 1.04654790825610 + 2.97341426095354*I, -3.21157234146865 + 1.36066846177108*I, 0.417247213437362 - 3.48563100174225*I, 2.71676731754657 + 1.94190360532565*I, -1.82533503025990 + 0.665392786336846*I), (1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1)]
[(-1.58460739058414 + 1.12355339953960*I, -0.474371124846185 - 2.86255461345378*I, -0.00765380928022519 + 1.35981911567483*I, 1.59226119986429 - 2.48337251521444*I, 1.16520915163328 - 1.74843812075621*I, 4.80879505764778 - 1.13299030638159*I), (0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1)]
[(-6.49480469405717e-15 + 1.04916075827077e-13*I, -3.03645997234980e-14 - 6.78346268045971e-14*I, 1.08638168822317 + 2.56417597688304*I, 2.47277923456013 - 1.04765901547446*I, -0.133070142461204 - 0.314084143941630*I, 5.35103935538469 - 2.26711084615896*I), (1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1)]
[(-2.19792205512934 + 1.98134682862472*I, -0.657534762929233 - 3.53656346241454*I, 0.345096325591159 + 0.239198693017024*I, -0.409328570754819 - 6.02132191045167*I, -0.215548303921447 - 0.573407628343182*I, 6.39021643613461 + 1.77249007622883*I), (0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1)]
[(3.05866443284231e-14 + 6.99440505513849e-15*I, -1.64313007644523e-14 + 6.49480469405717e-15*I, 2.94721228905280 + 1.36600572833976*I, -0.147767559746278 - 5.68576524150755*I, -2.93011442673500 + 1.56450195069990*I, 6.81079295591083 + 1.49434581224961*I), (1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1)]
[(3.36684542358665 + 0.335856717579190*I, -2.10080249986195 + 2.65237190032669*I, -1.73666805016655 - 4.62737445099849*I, 3.68962008797788 - 4.04000048804550*I, 5.46894753456507 + 0.159728523412493*I, 2.11622284997993 + 4.46656591526930*I), (0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1)]
[(5.41168412947950 + 0.368293319811788*I, -3.61082716711735 + 4.74823668477036*I, -1.11098114681224 - 2.62223783621121*I, 3.49995307779376 - 4.14394661402878*I, 3.76706291487484 - 0.0495495436654043*I, 2.42298009344601 + 4.85295091191347*I), (1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1)]
[(1.76693668005188 + 0.324194463517764*I, -0.996234678677778 + 1.49488586403393*I, -0.537512446603223 - 2.51701879825275*I, 3.43607277213871 - 2.18040410408150*I, 3.95663933857263 - 0.951715974956752*I, 1.43431441208117 + 2.13706467574273*I), (0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1)]
[(3.15130016242097 + 0.578195063282988*I, -2.20635938458530 + 3.14841768836086*I, -0.716950699968970 - 0.530830723833761*I, 3.10382338899918 - 1.60642008298351*I, 2.76908642572553 - 0.779527871767238*I, 2.33136540435196 + 2.60365905304482*I), (1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1)]
[(2.43800646872234 + 1.32606510279845*I, -4.08240247944798 + 1.31252359025262*I, -2.75975165209876 + 2.16967498399315*I, -0.321745183376337 + 3.49574008679161*I, -1.76121052920558 - 0.820203026462729*I, 2.55482098720239 + 4.78485682231219*I), (1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1)]
[(6.78951962333898 - 0.165115760569246*I, -4.85568544575008 - 3.36565047551782*I, 1.16874050726445 + 2.75856668464199*I, -3.68919239451644 - 3.75030177909700*I, 0.584370253632292 + 1.37928334232096*I, -0.826374509997014 + 3.00677901971680*I), (0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1)]
[(2.82119054512098 + 2.12298301034153*I, -4.56877908536906 + 1.11744649607540*I, -1.88468330867933 + 4.91109462250995*I, 4.43168431693771 + 0.553218620017636*I, -3.58274504355780 - 4.74971834500279*I, -0.986034041811105 + 5.86716484107824*I), (1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1)]
[(8.37596577459294 - 1.10109232805497*I, -5.24022901882426 - 2.85023231959497*I, 0.106474410105570 + 4.89935587955371*I, -1.30022228013696 - 0.890806233203820*I, 4.19353565960470 + 1.33314003786371*I, -0.855955628241468 + 0.746874669811256*I), (0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1)]
[(-0.312333908435970 + 6.02713156964092*I, -6.04851770088517 - 4.15199051490148*I, -0.341200565532937 + 0.244723645685526*I, 2.22953631821957 + 1.94570409401452*I, 0.134911902085751 + 0.332079931712261*I, -2.83004816969411 + 1.60098712519015*I), (1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1)]
[(4.30457536147812 + 2.46746925458741*I, 0.225532677303630 - 3.31396619158567*I, -1.75927980258473 + 2.29183325736670*I, -0.323333265268909 + 0.485173160468446*I, 0.197233301165178 + 1.71386128959336*I, -1.10332426934497 - 0.00621011532671245*I), (0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1)]
[(-0.225532677303637 + 3.31396619158559*I, -4.30457536147802 - 2.46746925458733*I, -1.10332426934497 - 0.00621011532671656*I, 0.197233301165087 + 1.71386128959324*I, -0.323333265268868 + 0.485173160468463*I, -1.75927980258467 + 2.29183325736671*I), (1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1)]
[(5.06331535782728 + 2.24794272616567*I, -0.382424016618750 - 2.70803538454741*I, -0.371984623128378 + 1.63448595766903*I, -1.26511322163001 - 1.38352857591276*I, -0.958700116787277 - 0.175900627082531*I, -2.08509337966275 + 0.385035903708130*I), (0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1)]
[(-0.583631264023368 + 2.89167932619962*I, -2.08286093197717 - 7.05076532067972*I, 0.940433718753536 - 0.982217404031662*I, -0.356802454730062 - 1.90946192216800*I, -0.561251620514174 - 1.08441492067885*I, 2.68887183950966 + 0.182991747601619*I), (0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1)]
[(1.62828526462673 - 0.398251180363448*I, -3.06525789496490 + 1.75224627020148*I, -1.27686868905996 - 1.69277092365042*I, 0.351416575566775 - 2.09102210401387*I, 1.24361328832783 + 4.28944083950597*I, -1.05230065403923 - 3.33369693003150*I), (1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1)]
[(0.673911327732014 + 1.59062625581071*I, -2.44831524534738 - 5.77873431042806*I, 0.821395866506062 - 0.348006313216873*I, 1.23209379975907 - 0.522009469825357*I, 0.410697933252978 - 0.174003156608458*I, 3.24409454952998 - 1.37444736447390*I), (0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1)]
[(1.99646160344894 + 0.392849340188350*I, -3.52588548492369 + 1.54748992439956*I, -2.15987975658387 - 1.39972236465326*I, 2.89542960981448 - 4.88755155364070*I, 0.0350780692252040 + 4.87045369132286*I, -3.56096355414878 - 3.32296376692332*I), (1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1)]
[(5.06331535782713 + 2.24794272616561*I, -0.382424016618757 - 2.70803538454736*I, 0.371984623128352 - 1.63448595766901*I, 1.26511322163002 + 1.38352857591272*I, 0.958700116787304 + 0.175900627082612*I, 2.08509337966274 - 0.385035903708097*I), (0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1)]
[(2.03071421708923 - 1.77192480582861*I, -3.63320512595531 + 0.674028767529854*I, -2.79569840691870 - 2.82734800229050*I, 4.82641262400785 + 1.05542319646189*I, -2.06025974429234 + 0.412405159051266*I, -1.63203643606933 - 2.45741568507612*I), (1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1)]
[(4.30457536147804 + 2.46746925458740*I, 0.225532677303644 - 3.31396619158563*I, 1.75927980258477 - 2.29183325736674*I, 0.323333265268800 - 0.485173160468466*I, -0.197233301165171 - 1.71386128959335*I, 1.10332426934496 + 0.00621011532678117*I), (0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1)]
[(2.54109634785894 - 3.97530989957724*I, -3.98814257060502 + 1.48903546475794*I, -2.16399692271510 - 3.01710515865302*I, 2.26698098081520 + 0.460810445057402*I, -2.93645490736237 + 1.19297397737534*I, -0.382213736695405 - 1.35772293505016*I), (1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1)]
[(3.47846166865192 - 0.473310825089873*I, -2.84254250996151 - 1.36250026443257*I, -1.30878668465869 + 3.23306247718866*I, -2.16967498399324 - 2.75975165209878*I, 3.29417780087960 - 0.547911385406779*I, -0.820203026462744 + 1.76121052920553*I), (0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1)]
[(1.29059749505032 + 2.60898460646176*I, 0.515320001128493 - 1.91578583329332*I, 0.532339014346021 + 4.38856506785343*I, -0.758258480704211 + 1.77958046139159*I, -4.07302834233773 - 6.04423812855310*I, 0.976513351108628 + 2.74205474892301*I), (1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1)]
[(2.37764253633312 + 0.524515638862132*I, -2.50924923357265 - 1.40683034507168*I, -1.96693911571631 + 3.30328717937089*I, -3.13810441461384 - 4.54841329100150*I, 3.78639918002249 - 0.666135814872791*I, -0.192540685464774 + 3.48958925914671*I), (0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1)]
[(0.793610457996853 + 3.96465379584940*I, 1.64439601072563 - 2.63858869305102*I, -0.321745183376273 + 3.49574008679166*I, -4.40414766282436 + 4.80826367704428*I, -2.55482098720239 - 4.78485682231227*I, 4.19921699792804 + 2.14626812926117*I), (1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1)]
[(-3.19744231092045e-14 + 1.93178806284777e-14*I, 1.66533453693773e-14 - 2.72004641033163e-15*I, -2.80701991419480 - 1.13631898956201*I, 1.34533595452556 - 3.32334920944270*I, 3.32334920944268 + 1.34533595452557*I, -1.13631898956196 + 2.80701991419480*I), (0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1)]
[(-3.41912689196938 + 3.46873477320946*I, 3.95663933857264 - 0.951715974956689*I, 0.770702001374152 + 1.81908032755168*I, -4.87038718421976 + 0.0433394283387770*I, 0.996234678677752 - 1.49488586403389*I, 1.43431441208114 + 2.13706467574282*I), (1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1)]
[(1.08801856413265e-14 - 1.19348975147204e-15*I, -2.10942374678780e-15 - 1.70696790036118e-15*I, -2.00012623482287 + 0.373744007183274*I, 1.31956794394665 - 1.98005902450236*I, 2.34040538026101 + 0.429413501476233*I, -1.65984708938477 + 1.17690151584282*I), (0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1)]
[(-3.06446949810227 + 4.59834638516708*I, 3.31316664603565 - 1.11230925947247*I, 2.01986618859175 + 3.27119187063609*I, -2.36888981659360 + 0.562727041140178*I, 1.77676684182855 - 2.66610236762553*I, -0.117384618225653 + 0.884319181605808*I), (1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1)]
[(0.356802454730062 + 1.90946192216796*I, 2.33206938477966 - 1.72647017456626*I, 0.940433718753504 - 0.982217404031748*I, 0.583631264023379 - 2.89167932619969*I, -0.379182098239438 + 2.06663232471057*I, -2.66649219600056 - 4.15908599448010*I), (1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1)]
[(-2.63715136449816 + 1.81946006430620*I, -0.666135814872745 - 3.78639918002253*I, -0.882314706209552 + 0.131606697239469*I, 1.05882403185482 - 3.33064510007864*I, 1.40683034507165 - 2.50924923357259*I, 3.48958925914672 + 0.192540685464801*I), (0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1)]
[(0.191312634288465 + 0.955743909474499*I, 1.43697263033822 - 1.35399508983803*I, 0.351416575566740 - 2.09102210401394*I, -2.71384131939810 - 0.338775833812392*I, 1.05230065403929 + 3.33369693003142*I, 0.384671976298864 - 4.68769201986942*I), (1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1)]
[(-4.08706124949915 + 3.56621584168981*I, -0.804269982918602 - 5.91075073404106*I, -2.63978445855025 - 1.06861985318749*I, -0.455372196512057 - 5.40505330679750*I, 2.62867891393387 - 2.69875255059501*I, 5.14486015333513 + 1.71824884382377*I), (0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1)]
[(-1.11230925947243 - 3.31316664603565*I, 4.59834638516707 + 3.06446949810224*I, -0.884319181605807 - 0.117384618225529*I, -2.66610236762545 - 1.77676684182841*I, -0.562727041140209 - 2.36888981659363*I, 3.27119187063602 - 2.01986618859179*I), (1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1)]
[(-2.88657986402541e-14 + 1.11022302462516e-15*I, -1.46549439250521e-14 + 2.47579734491410e-14*I, -1.99507782223064 - 5.84815800961189*I, 2.44339639541496 - 2.27712560970828*I, 6.20514201351548 + 0.281610595821758*I, 1.09917462727059 + 2.36803156751025*I), (0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1)]
[(-0.665392786336781 - 1.82533503026001*I, 4.15102378807912 + 2.24258224369736*I, 0.183058934645547 - 0.0775578104846806*I, -0.848451720982374 - 1.74777721977525*I, -0.695275675434177 - 1.38623731120872*I, 2.12496253997121 - 2.79432512803132*I), (1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1)]
[(-6.68354260824344e-14 - 6.18394224716212e-14*I, 3.18634008067420e-14 + 7.27751192641790e-14*I, 0.180213114753595 - 3.97113407603725*I, 3.04616843990209 - 2.23160319189113*I, 3.70057715397313 - 1.17141288418083*I, 0.246447248045489 + 1.28876084732839*I), (0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1)]
[(1.15530700671133 - 4.05691834423745*I, -5.71309076239262 + 4.11192109653742*I, -3.50830475781549e-14 + 2.06501482580279e-14*I, 5.13197811286257 - 6.17086974556324*I, 7.54951656745106e-15 - 7.10542735760100e-15*I, -6.29216603807963 - 4.00509160904241*I), (0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1)]
[(1.65567306069968 - 3.54068932799170*I, -6.04423812855312 + 4.07302834233774*I, 0.639198179569843 + 0.817047729359117*I, 3.07160131576536 - 4.64237815931551*I, -0.583388880555161 - 1.50418976794814*I, -4.19208864347217 - 3.44760993780230*I), (1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1)]
[(1.07691633388640e-14 - 4.60742555219440e-14*I, -1.67643676718399e-14 + 2.67008637422350e-14*I, -3.06751122145580 - 1.06883433367547*I, 4.06135017528745 - 3.98185840870082*I, 1.01667640131060 + 3.16221536308361*I, -5.93238241596331 - 3.66426103950594*I), (0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1)]
[(-0.553522827479674 - 0.802283879929661*I, 1.97231178141281 - 0.0904393749810966*I, -1.74664516667901 - 1.20212216965449*I, 1.64445556866679 - 2.18528479954635*I, 1.66291286666900 + 3.07499474563111*I, -3.63522464808181 - 2.98455537064999*I), (1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1)]
[(4.24202679089492 - 6.44592476932110*I, -3.94121998635799 + 1.66980318864208*I, -3.64041318182106 - 3.10631839203700*I, -2.61162619308308e-15 + 3.53744811221191e-14*I, -3.94121998635801 + 1.66980318864206*I, 4.60013971359530e-14 + 2.82499718062823e-15*I), (0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1)]
[(3.85840031943347 - 5.78966805588421*I, -3.56723888502592 + 1.51135609924899*I, -3.27607745061837 - 2.76695585738624*I, -1.52464846303602e-14 + 3.34749589159244e-14*I, -3.56723888502591 + 1.51135609924899*I, 2.92439683580170e-14 + 4.19803081186387e-15*I), (1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1)]
[(1.49899211966783 - 2.96067607933699*I, -2.22983409950239 + 0.730841979834590*I, -1.09351510994036 - 2.07617793436032*I, -1.86716096939666 + 0.577185814692466*I, -2.07617793436029 + 1.09351510994037*I, 0.153656165142221 + 0.362673130105786*I), (0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1)]
[(1.65984708938473 - 1.17690151584278*I, -2.00012623482287 + 0.373744007183283*I, -0.340279145438090 - 0.803157508659511*I, -2.00012623482291 + 0.373744007183225*I, -1.65984708938479 + 1.17690151584279*I, 0.340279145438088 + 0.803157508659540*I), (1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1)]
[(7.22200077518664e-14 + 3.23630011678233e-14*I, -4.96824803519758e-15 - 3.38895578266829e-14*I, -3.23604730262205 - 3.21004920858016*I, -7.91219152771583 + 6.50334150579477*I, 1.24390130864548 + 6.92820400232537*I, 7.30635355816137 + 1.49976995927041*I), (0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1)]
[(-0.437903877881657 + 0.532465071895768*I, 1.46546709519940 - 0.674785622878043*I, -2.78243084728745 - 3.43525352209138*I, -6.43260316630106 + 5.03239662267917*I, 1.50885236545468 + 7.13061981677637*I, 5.40985782629022 + 0.439385681706395*I), (1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1)]
[(1.15530700671114 - 4.05691834423725*I, -5.71309076239250 + 4.11192109653737*I, 4.73510120002629e-14 - 1.46216372343133e-13*I, -5.13197811286272 + 6.17086974556300*I, -3.22630810956070e-13 + 6.59472476627343e-14*I, 6.29216603807955 + 4.00509160904246*I), (0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1)]
[(1.65567306069973 - 3.54068932799166*I, -6.04423812855314 + 4.07302834233774*I, 0.639198179569837 + 0.817047729359138*I, -3.07160131576538 + 4.64237815931536*I, -0.583388880555201 - 1.50418976794816*I, 4.19208864347217 + 3.44760993780237*I), (1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1)]
[(-0.159728523412360 + 5.46894753456485*I, -4.46764592758612 - 3.73227948439834*I, 4.46656591526919 - 2.11622284998006*I, -2.65237190032673 - 2.10080249986187*I, -0.426565427223853 + 5.80584293795777*I, 2.98822861790588 - 1.26604292372471*I), (0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1)]
[(-0.291161434407508 + 4.27831195663518*I, -3.27607745061839 - 2.76695585738616*I, 3.56723888502591 - 1.51135609924902*I, -3.27607745061839 - 2.76695585738623*I, -0.291161434407556 + 4.27831195663520*I, 3.56723888502589 - 1.51135609924900*I), (1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1)]
[(1.17141288418082 + 3.70057715397308*I, -5.14254696021810 - 3.88079026872665*I, 1.28876084732848 - 0.246447248045509*I, 3.77475828372553e-14 - 8.16013923099490e-14*I, 0.942842344562708 + 3.29261568794749*I, -9.68114477473137e-14 - 3.77475828372553e-15*I), (0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1)]
[(1.00651726464860 + 0.377693163902787*I, -3.58001484278107 - 2.18275594900504*I, 1.00651726464856 + 0.377693163902820*I, 4.55191440096314e-15 + 1.11022302462516e-16*I, 1.56698031348395 + 1.42736962119942*I, 3.33066907387547e-15 + 4.71844785465692e-15*I), (1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1)]
[(0.0170978623177835 + 2.93050767903968*I, 2.93011442673499 - 1.56450195069988*I, 1.65423230669148e-14 - 5.95079541199084e-14*I, 6.66302539616444 - 4.19141942925799*I, -8.81517081552374e-14 - 1.19904086659517e-14*I, -6.81079295591080 - 1.49434581224960*I), (0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1)]
[(-1.24267482601744 + 1.40371722960601*I, 3.33369693003140 - 1.05230065403929*I, -0.398251180363535 - 1.62828526462663*I, 5.02646785368185 - 2.32916934309918*I, 1.35399508983810 + 1.43697263033815*I, -4.68769201986942 - 0.384671976298872*I), (1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1)]
[(7.78266340262235e-14 - 5.40678612992451e-14*I, -5.68434188608080e-14 + 7.26640969617165e-14*I, 3.06751122145580 + 1.06883433367551*I, 4.06135017528742 - 3.98185840870074*I, -1.01667640131052 - 3.16221536308369*I, -5.93238241596332 - 3.66426103950593*I), (0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1)]
[(0.553522827479530 + 0.802283879929717*I, -1.97231178141270 + 0.0904393749810548*I, 1.74664516667904 + 1.20212216965444*I, 1.64445556866682 - 2.18528479954633*I, -1.66291286666913 - 3.07499474563110*I, -3.63522464808177 - 2.98455537064999*I), (1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1)]
[(-0.635993285464405 - 3.72219122442115*I, 1.70954271234277 + 2.96778258467402*I, -2.63297862987371 + 2.97822197816446*I, -2.22044604925031e-15 + 4.17443857259059e-14*I, 0.789357395579101 - 6.39400009774292*I, 2.62012633811537e-14 + 5.10702591327572e-15*I), (0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1)]
[(0.493448521752031 - 3.10445647403783*I, -0.0646185257880666 + 2.11864007903515*I, -0.493448521752006 + 3.10445647403784*I, -8.88178419700125e-16 + 4.27435864480685e-14*I, 0.922278517715964 - 4.09027286904053*I, 1.64313007644523e-14 - 3.67483821150927e-14*I), (1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1)]
[(0.159728523412274 - 5.46894753456480*I, 4.46764592758618 + 3.73227948439834*I, -4.46656591526920 + 2.11622284998012*I, -2.65237190032678 - 2.10080249986191*I, 0.426565427223884 - 5.80584293795791*I, 2.98822861790597 - 1.26604292372462*I), (0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1)]
[(0.291161434407597 - 4.27831195663525*I, 3.27607745061830 + 2.76695585738620*I, -3.56723888502593 + 1.51135609924909*I, -3.27607745061844 - 2.76695585738618*I, 0.291161434407703 - 4.27831195663528*I, 3.56723888502596 - 1.51135609924891*I), (1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1)]
[(-3.99680288865056e-15 - 1.86517468137026e-14*I, -3.99680288865056e-15 - 8.32667268468867e-15*I, 3.23604730262188 + 3.21004920858016*I, -7.91219152771575 + 6.50334150579447*I, -1.24390130864533 - 6.92820400232526*I, 7.30635355816120 + 1.49976995927045*I), (0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1)]
[(0.437903877881709 - 0.532465071895695*I, -1.46546709519943 + 0.674785622878016*I, 2.78243084728746 + 3.43525352209137*I, -6.43260316630105 + 5.03239662267917*I, -1.50885236545474 - 7.13061981677630*I, 5.40985782629018 + 0.439385681706362*I), (1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1)]
[(0.0170978623178000 + 2.93050767903963*I, 2.93011442673501 - 1.56450195069983*I, -1.85962356624714e-14 - 4.88498130835069e-14*I, -6.66302539616455 + 4.19141942925799*I, -4.01900734914307e-14 + 7.90478793533111e-14*I, 6.81079295591081 + 1.49434581224957*I), (0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1)]
[(-1.24267482601746 + 1.40371722960603*I, 3.33369693003140 - 1.05230065403928*I, -0.398251180363500 - 1.62828526462666*I, -5.02646785368184 + 2.32916934309921*I, 1.35399508983801 + 1.43697263033821*I, 4.68769201986947 + 0.384671976298861*I), (1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1)]
[(-1.49899211966779 + 2.96067607933693*I, 2.22983409950237 - 0.730841979834589*I, 1.09351510994030 + 2.07617793436023*I, -1.86716096939660 + 0.577185814692443*I, 2.07617793436024 - 1.09351510994033*I, 0.153656165142163 + 0.362673130105731*I), (0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1)]
[(-1.65984708938475 + 1.17690151584281*I, 2.00012623482286 - 0.373744007183281*I, 0.340279145438104 + 0.803157508659523*I, -2.00012623482286 + 0.373744007183280*I, 1.65984708938477 - 1.17690151584278*I, 0.340279145438108 + 0.803157508659510*I), (1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1)]
[(-1.34533595452563 + 3.32334920944274*I, 0.209016964963619 - 0.516329295247934*I, 2.80701991419480 + 1.13631898956201*I, -2.45359288442160e-14 - 3.44169137633799e-15*I, 0.516329295247889 + 0.209016964963615*I, 8.43769498715119e-15 + 2.43138842392909e-14*I), (0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1)]
[(-1.31956794394667 + 1.98005902450232*I, -0.340279145438082 - 0.803157508659562*I, 2.00012623482286 - 0.373744007183231*I, 5.28466159721575e-14 + 2.77555756156289e-14*I, 0.340279145438138 + 0.803157508659532*I, 1.96509475358653e-14 - 3.60822483003176e-14*I), (1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1)]
[(-1.78838920590487 + 3.44501719385197*I, -0.892196712761065 - 6.38046294351989*I, -1.08555605477141 - 0.737027014175898*I, 5.99520433297585e-14 + 2.88657986402541e-14*I, 1.66154066535881 - 2.99492109621903*I, -5.63993296509580e-14 - 1.95399252334028e-14*I), (1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1)]
[(-3.15346162535829 + 1.03356663983372*I, 2.09351413259599 + 1.05994749276229*I, 0.694847546767211 - 2.24131144590479*I, -1.72841418660093 - 0.912150179453521*I, -2.24131144590480 - 0.694847546767189*I, -0.147797313308807 + 0.365099945995094*I), (1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1)]
[(-0.200699690454529 - 2.95234080857490*I, -2.93251541423508 + 2.08326340951392*I, -0.414310983013932 - 0.0682194842521272*I, 4.48267902864632 - 4.04097217934701*I, 0.553729833796050 - 0.261993608185103*I, -5.82372626255996 - 3.17187635158482*I), (0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1)]
[(1.44901674942872 + 0.561676344983472*I, -2.48610126748605 + 0.934544441154235*I, -3.24532884764840 - 0.857452923255667*I, 5.07942696800674 - 5.56004925005440*I, -0.107224433034619 + 3.69096036774588*I, -5.97150103089081 - 3.34796908313603*I), (0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1)]
[(4.09027286904050 + 0.922278517715984*I, -0.985816395002672 - 0.428829995963954*I, 4.04121180963557e-14 - 2.57571741713036e-14*I, 2.11864007903513 + 0.0646185257880219*I, -2.36477504245158e-14 - 6.32827124036339e-15*I, 0.985816395002675 + 0.428829995963995*I), (1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1)]
[(-1.57929225252929e-14 + 3.19189119579733e-14*I, -6.16173778666962e-15 - 3.45556916414580e-14*I, -1.80506278510221 + 2.57349757813250*I, 1.80506278510223 - 2.57349757813250*I, -0.377693163902783 + 1.00651726464854*I, -0.377693163902802 + 1.00651726464858*I), (1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1)]
[(2.24258224369733 - 4.15102378807910*I, -1.82533503025991 + 0.665392786336808*I, -2.79432512803129 - 2.12496253997124*I, -1.38623731120882 + 0.695275675434210*I, -1.74777721977524 + 0.848451720982362*I, -0.0775578104846797 - 0.183058934645455*I), (0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1)]
[(2.16502443321260 - 4.33408272272461*I, -3.13401453098400 + 1.54372739641654*I, -1.33053000633783 - 2.63717928075994*I, 1.72084568816899e-15 - 1.44328993201270e-15*I, -3.28913015195342 + 1.17760952712557*I, 1.82076576038526e-14 + 5.44009282066327e-15*I), (0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1)]
[(1.44901674942872 + 0.561676344983483*I, -2.48610126748608 + 0.934544441154230*I, -3.24532884764836 - 0.857452923255664*I, -5.07942696800680 + 5.56004925005426*I, -0.107224433034663 + 3.69096036774586*I, 5.97150103089080 + 3.34796908313609*I), (0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1)]
[(-0.437396754282862 - 4.36772961813591*I, -2.49051615988037 + 2.72617218324239*I, 0.295776578272186 - 1.79631209821969*I, -6.83755834228279 + 5.77896034542598*I, 1.13591554975335 + 2.40078501505588*I, 6.61887328190917 + 1.74878186792812*I), (0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1)]
[(3.98007500969806 - 3.75418476559045*I, 0.519982598635009 + 5.79822286403810*I, 4.65473457502637 + 1.66194351958070*I, -0.390018463363689 - 3.36100185053566*I, -4.40697821814376 + 3.80372360572411*I, 3.00822425609601 + 1.21776918281805*I), (1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1)]
[(7.55752302522208 - 1.55839120558848*I, -3.96759253643739 - 1.60613422056593*I, 0.377662047652750 + 4.77065964672036*I, -5.97950508551826e-14 + 2.79281806014886e-14*I, 3.96759253643742 + 1.60613422056600*I, 4.35250793739961e-14 + 3.49091415496883e-14*I), (1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1)]
[(-0.281610595821787 + 6.20514201351551*I, -5.56654741379018 - 4.21006419128487*I, 2.36803156751029 - 1.09917462727060*I, -4.21884749357559e-14 - 4.36317648677687e-14*I, -0.0909059578020129 + 3.54257102268552*I, 4.55191440096314e-14 - 5.29576382746200e-14*I), (0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1)]
[(0.951715974956630 + 3.95663933857254*I, -3.46873477320943 - 3.41912689196934*I, 2.13706467574287 - 1.43431441208113*I, -1.49488586403394 - 0.996234678677846*I, 0.0433394283386619 + 4.87038718421970*I, 1.81908032755166 - 0.770702001374051*I), (0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1)]
[(-4.27019530846451e-14 - 2.74780198594726e-15*I, 3.74839048689068e-14 - 3.80251385934116e-15*I, 1.17690151584280 + 1.65984708938474*I, 0.429413501476202 - 2.34040538026098*I, -1.98005902450232 - 1.31956794394665*I, 0.373744007183290 + 2.00012623482291*I), (1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1)]
[(4.09027286904056 + 0.922278517716010*I, -0.985816395002687 - 0.428829995963973*I, 1.38777878078145e-15 + 9.71445146547012e-15*I, -2.11864007903518 - 0.0646185257880888*I, 2.20934381900406e-14 + 1.27675647831893e-14*I, -0.985816395002733 - 0.428829995963937*I), (1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1)]
[(0.200699690454614 + 2.95234080857479*I, 2.93251541423497 - 2.08326340951389*I, 0.414310983013937 + 0.0682194842521685*I, 4.48267902864631 - 4.04097217934701*I, -0.553729833795903 + 0.261993608185059*I, -5.82372626255996 - 3.17187635158478*I), (0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1)]
[(0.129548021669737 - 0.334208935326181*I, 0.215548303921419 + 0.573407628343225*I, 2.85545681805857 + 1.55521663378981*I, 5.98088786537976 - 4.24883183422297*I, -0.657534762929252 - 3.53656346241451*I, -6.39021643613457 - 1.77249007622880*I), (0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1)]
[(-3.30125893866707 + 1.39866658582879*I, 0.512897259303886 - 0.217302632686294*I, -1.18136395314249 - 2.78836167936320*I, -2.83106871279415e-15 - 8.65973959207622e-15*I, -0.217302632686305 - 0.512897259303847*I, -1.87627691161651e-14 - 6.88338275267597e-15*I), (1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1)]
[(-3.98007500969800 + 3.75418476559046*I, -0.519982598635124 - 5.79822286403812*I, -4.65473457502643 - 1.66194351958064*I, -0.390018463363729 - 3.36100185053558*I, 4.40697821814385 - 3.80372360572424*I, 3.00822425609605 + 1.21776918281804*I), (1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1)]
[(-0.951715974956697 - 3.95663933857267*I, 3.46873477320951 + 3.41912689196943*I, -2.13706467574282 + 1.43431441208112*I, -1.49488586403397 - 0.996234678677858*I, -0.0433394283387325 - 4.87038718421982*I, 1.81908032755174 - 0.770702001374020*I), (0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1)]
[(-0.171295435582714 - 3.33558763357598*I, 2.60821773743955 + 2.39901512668018*I, -5.50142210841968 + 2.81347514777265*I, -5.15143483426073e-14 - 6.06181771445335e-14*I, 0.847755043328591 - 6.92765486952278*I, -5.72875080706581e-14 + 6.43929354282591e-14*I), (0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1)]
[(-0.803157508659531 + 0.340279145438108*I, 0.429413501476275 - 2.34040538026096*I, -4.66293670342566e-15 - 4.19941859064465e-14*I, -0.803157508659562 + 0.340279145438144*I, 9.54791801177635e-15 + 3.18634008067420e-14*I, -1.17690151584275 - 1.65984708938476*I), (1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1)]
[(1.93178806284777e-14 + 4.79338790881911e-14*I, 5.55111512312578e-15 - 2.95874436062604e-14*I, 1.80506278510223 - 2.57349757813249*I, 1.80506278510219 - 2.57349757813250*I, 0.377693163902811 - 1.00651726464855*I, -0.377693163902827 + 1.00651726464858*I), (1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1)]
[(3.15346162535823 - 1.03356663983368*I, -2.09351413259597 - 1.05994749276230*I, -0.694847546767215 + 2.24131144590476*I, -1.72841418660087 - 0.912150179453492*I, 2.24131144590477 + 0.694847546767188*I, -0.147797313308797 + 0.365099945995059*I), (1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1)]
[(2.18227149072035 - 3.08170182060221*I, -0.889709946084838 + 3.30736843533591*I, 3.96771800054187 - 0.244123912735907*I, 2.13162820728030e-14 + 4.84057238736568e-14*I, -5.07940079521520 + 3.96308086082769*I, 8.88178419700125e-16 + 3.10862446895044e-15*I), (1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1)]
[(0.129548021669721 - 0.334208935326175*I, 0.215548303921414 + 0.573407628343205*I, 2.85545681805856 + 1.55521663378981*I, -5.98088786537968 + 4.24883183422284*I, -0.657534762929209 - 3.53656346241448*I, 6.39021643613446 + 1.77249007622878*I), (0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1)]
[(0.437396754282870 + 4.36772961813600*I, 2.49051615988041 - 2.72617218324241*I, -0.295776578272242 + 1.79631209821958*I, -6.83755834228264 + 5.77896034542594*I, -1.13591554975331 - 2.40078501505579*I, 6.61887328190905 + 1.74878186792815*I), (0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1)]
[(2.66453525910038e-14 + 2.33701946683595e-14*I, -1.09912079437890e-14 - 2.17326157070374e-14*I, -1.17690151584282 - 1.65984708938478*I, 0.429413501476265 - 2.34040538026099*I, 1.98005902450234 + 1.31956794394671*I, 0.373744007183239 + 2.00012623482288*I), (1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1)]
[(-0.803157508659508 + 0.340279145438087*I, 0.429413501476246 - 2.34040538026093*I, -8.54871728961371e-15 + 1.78190795452338e-14*I, 0.803157508659518 - 0.340279145438113*I, 8.54871728961371e-15 - 4.11892742135933e-14*I, 1.17690151584276 + 1.65984708938476*I), (1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1)]
[(-0.429413501476235 + 2.34040538026095*I, 0.803157508659502 - 0.340279145438106*I, 1.17690151584274 + 1.65984708938475*I, 1.38222766565832e-14 + 1.60982338570648e-14*I, 0.803157508659507 - 0.340279145438087*I, 1.46549439250521e-14 - 1.11022302462516e-14*I), (0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1)]
[(-2.24258224369726 + 4.15102378807912*I, 1.82533503025991 - 0.665392786336857*I, 2.79432512803128 + 2.12496253997113*I, -1.38623731120882 + 0.695275675434232*I, 1.74777721977520 - 0.848451720982300*I, -0.0775578104846752 - 0.183058934645469*I), (0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1)]
[(-3.90794986309881 + 2.02260514100934*I, 7.44760640638587 + 1.36647384746075*I, 0.0771318854042686 - 1.13337217284431*I, -5.72082007532384 + 1.68998287303852*I, -1.62642300496058 + 1.42287303595742*I, 0.576707729002850 + 5.01130917704269*I), (0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1)]
[(-4.18228813474773 + 0.916391722811458*I, 8.01865776672964 + 1.70627949037010*I, 2.56461518688411e-14 - 3.24185123190546e-14*I, -7.51877092535414 + 1.24434021058365*I, -7.87148124459236e-14 - 1.70974345792274e-14*I, 1.59491011090123 + 5.30534359406399*I), (1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1)]
[(2.93645490736241 - 1.19297397737543*I, -5.10045183007751 - 1.82413118127769*I, 0.382213736695433 + 1.35772293505022*I, 3.98814257060509 - 1.48903546475799*I, 1.88476724411979 - 0.896912489992825*I, -1.44704622274613 - 2.48627443481928*I), (0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1)]
[(3.00826922520758 + 0.869734501946303*I, -6.11643558250009 - 2.92520086949872*I, -9.93649607039515e-15 - 1.68753899743024e-14*I, 4.94216798185705 - 1.04251601292736*I, -1.54321000422897e-14 + 3.53050921830800e-14*I, -2.28651786402019 - 2.27317206237731*I), (1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1)]
[(-7.13061981677640 + 1.50885236545470*I, 3.69536629468499 + 1.27357848183271*I, -0.439385681706327 + 5.40985782629013*I, -0.674785622877970 - 1.46546709519943*I, 5.47178230438541 + 1.02274534001091*I, 0.142320550982292 + 1.02756321731773*I), (0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1)]
[(-7.42464128086247 + 1.48620113401486*I, 3.94000673868726 + 1.95942608639126*I, -0.495952297218441 + 5.01994450083743*I, -1.64912006654351 - 1.39650366044746*I, 5.74728686065911 + 1.59766022253996*I, 0.0953688654890939 + 1.13198347577122*I), (1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1)]
[(3.51925588502172 - 1.64567594361174*I, -0.687467663407954 + 1.33898894780669*I, 0.805038863494252 - 4.67690206836975*I, 2.71421702152736 + 3.03122612475788*I, -5.28347323371530 - 0.590530350994073*I, 1.06757087292026 - 2.54289329041089*I), (0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1)]
[(4.13785002696287 - 1.75311076089666*I, -1.37928334232094 + 0.584370253632191*I, 1.06684490498285 - 3.88173502302971*I, 3.76119777316228 + 2.60702164816708*I, -5.82957180662192 - 0.959883754868475*I, 1.49794151282570 - 2.73491976634327*I), (1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1)]
[(-3.24262549658857 + 2.75459427998548*I, 4.91931621322694 + 0.287934505916479*I, -0.788000922125260 - 4.10877965467050*I, -4.71302754977972 - 0.864738083314083*I, -4.81907279476858 + 4.58558990892919*I, 2.98331421064692 + 0.547373293533824*I), (0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1)]
[(-1.94554919285565 - 1.36993855241163*I, 5.29532808470876 + 1.94653865064594*I, 1.49052357928310 - 3.55034265649307*I, -6.30470159630089 - 2.09372524740408*I, -3.40598805905502 + 5.11080723400148*I, 4.87038718421977 - 0.0433394283387635*I), (1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1)]
[(1.62873012966749 - 1.61307409648766*I, -2.29182641705765 + 0.0479744736589798*I, 0.168291263468087 + 4.86767168992542*I, 8.22016607607297 + 0.533260669895651*I, 5.33510749505824 - 6.27631462535548*I, -3.37986360493674 - 3.50700322815441*I), (0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1)]
[(0.970414306833493 + 0.883140329035469*I, -2.63865570213674 - 0.719166085149402*I, -1.04374559123546 + 4.58617750891458*I, 9.68689916203285 + 1.54230524648397*I, 4.25561941914963 - 6.38570956076154*I, -4.80678393881542 - 3.50581154221700*I), (1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1)]
[(-3.41323820129475 + 3.47452940863688*I, 0.887891830106634 - 3.97144888555269*I, 1.83125264658056 + 0.741315423689175*I, -0.0350780692251121 - 4.87045369132289*I, -1.47865301196852 + 1.02017280481536*I, 2.15987975658381 + 1.39972236465324*I), (0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1)]
[(-1.27714994644984 + 2.07296615994452*I, 0.734845315957353 - 2.78127770954563*I, 3.74134303333165 + 0.884820875246357*I, -1.08461474834887 - 5.41842907404369*I, -3.11248785229046 + 2.25676207068349*I, 2.64085593081222 + 2.28914505128128*I), (1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1)]
[(4.40697821814377 - 3.80372360572419*I, 0.247756356882644 + 5.46566712530478*I, -3.00822425609598 - 1.21776918281804*I, 0.519982598635123 + 5.79822286403819*I, 2.61820579273224 - 2.14323266771758*I, -4.50005760833305 - 2.04403809844769*I), (0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1)]
[(2.62867891393385 - 2.69875255059499*I, 0.0111055446164199 + 3.76737240378254*I, -5.14486015333517 - 1.71824884382369*I, 0.804269982918624 + 5.91075073404109*I, 4.68948795682317 - 3.68680446297375*I, -4.89133123241788 - 2.34453489235127*I), (1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1)]
[(-0.134911902085779 - 0.332079931712234*I, -0.206288663447188 + 0.576803577397660*I, 2.83004816969407 - 1.60098712519014*I, 6.04851770088505 + 4.15199051490145*I, -0.600511851474504 + 3.54669121920463*I, -6.36085160932114 + 1.87514105473953*I), (0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1)]
[(0.0300847130835993 + 2.93040312991993*I, -2.95492270444774 - 1.51712514916966*I, 6.21724893790088e-15 - 6.66133814775094e-15*I, 6.72964249678988 + 4.08360332638871*I, 3.08642000845794e-14 + 6.21724893790088e-15*I, -6.78585166399184 + 1.60380400584719*I), (1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1)]
[(1.16366197084934 + 0.369932317214502*I, -1.19320749805252 - 1.72945196399178*I, -2.03071421708903 + 1.77192480582845*I, -6.45844906007684 - 3.51283888153789*I, 0.428223308222788 - 2.86982084412703*I, 4.82641262400755 + 1.05542319646167*I), (0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1)]
[(0.916962134773549 - 2.26514825195709*I, 0.127996227936521 - 0.316185828152090*I, -4.77395900588817e-15 - 1.99840144432528e-14*I, -7.87617142695717 - 3.18837893248946*I, 3.99680288865056e-15 - 2.04281036531029e-14*I, 5.38684566760920 + 2.18066676156804*I), (1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1)]
[(0.670121199998848 - 1.34747723431376*I, 0.114438087362148 + 0.571700376271710*I, -2.60470638932512 + 3.80183383813534*I, 1.72792010383491 + 3.93698745119985*I, 4.78855867051768 - 1.29903018594161*I, -0.376572159220687 - 2.86456951604501*I), (0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1)]
[(-0.522009469825296 - 1.23209379975899*I, 0.174003156608443 + 0.410697933253001*I, -4.18810805461730 + 1.77440391761537*I, 1.89645683429925 + 4.47618834928902*I, 5.77873431042799 - 2.44831524534735*I, -1.37444736447386 - 3.24409454953000*I), (1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1)]
[(-3.07499474563111 + 1.66291286666912*I, 1.87287257597665 + 0.0837323000099019*I, 2.98455537065000 - 3.63522464808182*I, -0.0904393749810450 - 1.97231178141268*I, -5.16984017019634 + 1.99076907941498*I, 0.892723254910779 + 1.41878895393311*I), (0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1)]
[(-1.16520915163334 + 1.74843812075628*I, 1.15755534235311 - 0.388619005081392*I, 4.80879505764776 - 1.13299030638162*I, -0.474371124846218 - 2.86255461345373*I, -6.40105625751207 + 3.61636282159607*I, 2.05897851543030 + 1.73900121391418*I), (1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1)]
[(-0.340710978072939 + 0.511249041760359*I, -0.604290070741694 - 0.110874089323613*I, 1.57687346129510 - 5.18993595083227*I, 8.31547556979618 + 2.09947106786823*I, -4.27624318291060 + 7.43428927048878*I, -4.82536857017464 - 2.47745499427294*I), (0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1)]
[(0.970414306833489 + 0.883140329035424*I, -2.63865570213669 - 0.719166085149358*I, 1.04374559123546 - 4.58617750891456*I, 9.68689916203273 + 1.54230524648399*I, -4.25561941914964 + 6.38570956076147*I, -4.80678393881537 - 3.50581154221698*I), (1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1)]
[(-0.971035059633051 - 0.178163820904731*I, 3.52776373156874 + 0.647267943036862*I, -2.09942427626855 + 4.24041925490422*I, -5.10924499816735 - 2.57976577287354*I, 3.36831826709034 - 6.68951911298967*I, 4.64772825679613 - 0.488200075553537*I), (0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1)]
[(-1.94554919285564 - 1.36993855241157*I, 5.29532808470875 + 1.94653865064594*I, -1.49052357928318 + 3.55034265649312*I, -6.30470159630103 - 2.09372524740419*I, 3.40598805905526 - 5.11080723400167*I, 4.87038718421987 - 0.0433394283385811*I), (1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1)]
[(2.24131144590482 + 0.694847546767212*I, -1.54646389913761 - 2.93615899267200*I, 0.147797313308782 - 0.365099945995048*I, 2.09351413259602 + 1.05994749276228*I, -1.87621149990966 - 0.547050233458436*I, 1.05994749276228 - 2.09351413259604*I), (0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1)]
[(3.29417780087958 - 0.547911385406825*I, -1.98539111622095 - 2.68515109178186*I, 0.820203026462772 - 1.76121052920554*I, 2.84254250996153 + 1.36250026443251*I, -2.98987801045602 - 0.998541122893266*I, 0.635919158690382 - 1.83581108952244*I), (1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1)]
[(-1.83581108952242 - 0.635919158690382*I, 2.30912191461230 + 4.11438082734231*I, 0.0746005603168790 - 0.184283867772294*I, -1.76121052920549 - 0.820203026462728*I, 1.39725138766627 + 0.672867525968281*I, -2.75975165209879 + 2.16967498399323*I), (0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1)]
[(-3.14158294592977 + 0.628855181041158*I, 2.25676207068342 + 3.11248785229046*I, -0.708311549601132 + 0.542304630492570*I, -3.12928402276241 - 1.55624118246332*I, 2.78127770954562 + 0.734845315957250*I, -2.28914505128127 + 2.64085593081213*I), (1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1)]
[(-2.85543892067775 + 1.33526157055302*I, 2.47745499427305 - 4.82536857017462*I, 2.41634120162660 - 1.36514445965041*I, 0.316870133758239 + 6.95033111014586*I, -1.68666342712879 - 2.61177238954189*I, 4.16411842140186 - 2.21359618063276*I), (1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1)]
[(-1.77676684182842 + 2.66610236762553*I, 3.79663303042015 + 0.605089503010463*I, 0.117384618225595 - 0.884319181605834*I, -3.31316664603560 + 1.11230925947246*I, -2.48627443481928 + 1.44704622274608*I, 0.248697147933376 + 3.48603712569458*I), (0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1)]
[(1.94190360532571 - 2.71676731754657*I, -3.30257206709677 - 0.494805023922082*I, 0.665392786336826 + 1.82533503025988*I, 2.97341426095353 - 1.04654790825611*I, 2.82023821540543 - 1.40808781682249*I, -0.848451720982342 - 1.74777721977522*I), (0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1)]
[(3.51357454681710 - 1.71246258506271*I, -3.97518988708332 + 6.10902936592813*I, -1.79452312551529 + 0.722183698318856*I, 0.145429512113995 - 4.52456300880188*I, 0.546096830655191 + 1.90724102151748*I, -0.932240466707926 + 2.75742094777290*I), (1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1)]
[(1.90601061485486 + 5.07042276082685*I, 1.14554324921031 - 2.95528086615401*I, 2.50924923357273 + 1.40683034507167*I, -0.866452013196867 + 1.89896300333593*I, 1.42463448522378 - 4.01159872897209*I, 1.36370049699851 + 0.360305236384307*I), (1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1)]
[(-3.98002685854793 + 1.62633461543995*I, 1.71681455921841 + 0.169615047417460*I, -0.773453742744576 + 4.54314926182435*I, 0.455932177357676 - 1.43418379900611*I, 3.30990565854902 - 0.278857381126193*I, 0.0239725246087141 + 1.10308128754043*I), (0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1)]
[(1.43697263033812 - 1.35399508983808*I, 0.191312634288488 + 0.955743909474574*I, 0.384671976298875 - 4.68769201986941*I, 1.05230065403931 + 3.33369693003141*I, -2.71384131939806 - 0.338775833812453*I, 0.351416575566727 - 2.09102210401398*I), (0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1)]
[(-2.49280942205649 - 4.81644886692793*I, -0.379182098239300 + 2.06663232471051*I, -1.12355339953957 - 1.58460739058412*I, 1.35038220883279 - 3.21653385778338*I, -0.615447814374629 + 3.64358590601441*I, -2.48337251521442 - 1.59226119986434*I), (1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1)]
[(-4.19911129750633 + 6.30091709764447*I, 4.17152895576753 - 1.40048200992536*I, -3.19894556521407 - 3.90032803023043*I, -2.15358119029796 + 0.178626773789533*I, -5.19366188998644 + 2.93422913520642*I, 0.867869163410370 + 0.732997220407551*I), (0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1)]
[(-5.46931783794993 - 0.0733312844019192*I, 3.50581154221689 - 4.80678393881540*I, -1.79953205184693 - 3.21187382791411*I, -3.34183729833080 + 6.47502533411858*I, 4.58617750891448 + 1.04374559123543*I, -1.08036596669757 - 5.85052953005085*I), (1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1)]
[(4.54210234780654 + 1.27651081898893*I, -1.74777721977524 + 0.848451720982322*I, 1.68666342712875 + 2.61177238954191*I, 2.09947106786836 - 8.31547556979628*I, -4.10300462875544 - 1.24662792989154*I, -2.47745499427305 + 4.82536857017472*I), (1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1)]
[(1.68626530639730 - 4.16553832079954*I, -0.562088435465761 + 1.38851277359981*I, 1.99042789076586 + 3.49917442434133*I, 4.50301113690597 - 0.816125764667743*I, 4.80087006809467 - 3.44338944365792*I, -0.874675711242582 - 2.99308491432243*I), (0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1)]
[(-5.07940079521524 + 3.96308086082759*I, 1.11168279467334 - 3.71895694809163*I, 2.30926389122033e-14 + 1.33226762955019e-15*I, 0.889709946084838 - 3.30736843533602*I, -3.21964677141295e-14 - 7.63833440942108e-14*I, 1.29256154463538 + 0.225666614733672*I), (0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1)]
[(1.47185194798313 + 0.488583658195972*I, -1.39725138766623 - 0.672867525968301*I, -0.473310825089906 - 3.47846166865195*I, -4.52096218130433 + 1.34947195753054*I, 2.30912191461236 + 4.11438082734237*I, 2.75975165209881 - 2.16967498399330*I), (1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1)]
[(-2.50924923357258 - 1.40683034507160*I, 2.37764253633304 + 0.524515638862053*I, -0.192540685464858 + 3.48958925914669*I, 3.78639918002253 - 0.666135814872709*I, -3.13810441461382 - 4.54841329100145*I, -1.96693911571627 + 3.30328717937081*I), (1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1)]
[(5.49804507588242 - 4.29913839603681*I, 0.381475158840690 + 6.19980391938019*I, -9.99200722162641e-16 + 5.44009282066327e-15*I, 0.147928584709941 + 3.54064831319911*I, 5.10702591327572e-14 - 1.88737914186277e-14*I, -2.38542105556669 - 1.06090751416879*I), (0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1)]
[(-0.0495495436654410 - 3.76706291487484*I, 2.67178737987669 + 2.65608176806259*I, 4.85295091191345 - 2.42298009344607*I, 4.74823668477037 + 3.61082716711721*I, -0.709004297884707 + 5.92293317123976*I, -5.11653000458217 + 1.80085696236221*I), (0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1)]
[(1.38352857591273 - 1.26511322163006*I, -0.998492672204618 + 3.35020660129279*I, 1.63448595766904 + 0.371984623128329*I, 2.24794272616553 - 5.06331535782718*I, -1.45858533058643 - 1.33068473991566*I, 0.460092658381770 + 4.68089134120845*I), (1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1)]
[(-0.543720098385594 + 1.09331036596764*I, -0.412405159051251 - 2.06025974429238*I, -2.68557722142854 + 0.226258119727840*I, -1.96907561206188 + 7.08338496082486*I, 2.35956281786784 + 1.68870073951208*I, 2.59918646593803 - 4.20147672326016*I), (1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1)]
[(0.562727041140219 + 2.36888981659363*I, -1.44704622274605 - 2.48627443481923*I, -3.27119187063601 + 2.01986618859176*I, -4.59834638516710 - 3.06446949810229*I, 0.605089503010495 - 3.79663303042028*I, 3.48603712569464 - 0.248697147933344*I), (0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1)]
[(1.43697263033816 - 1.35399508983802*I, 0.191312634288488 + 0.955743909474524*I, -0.384671976298914 + 4.68769201986942*I, 1.05230065403931 + 3.33369693003139*I, 2.71384131939808 + 0.338775833812430*I, 0.351416575566714 - 2.09102210401397*I), (0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1)]
[(-0.455932177357737 + 1.43418379900616*I, 0.479904701966403 - 0.331102511465715*I, -0.773453742744529 + 4.54314926182446*I, 3.98002685854798 - 1.62633461544001*I, -2.53645191580456 - 4.26429188069825*I, -2.26321229932956 + 1.79594966285742*I), (1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1)]
[(0.573407628343090 - 0.215548303921563*I, -0.334208935326023 - 0.129548021669618*I, 1.77249007622885 - 6.39021643613447*I, -3.53656346241450 + 0.657534762929175*I, 4.24883183422283 + 5.98088786537962*I, 1.55521663378972 - 2.85545681805848*I), (1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1)]
[(-3.98002685854797 + 1.62633461544002*I, 1.71681455921843 + 0.169615047417436*I, 0.773453742744542 - 4.54314926182449*I, 0.455932177357641 - 1.43418379900613*I, -3.30990565854912 + 0.278857381126288*I, 0.0239725246087188 + 1.10308128754047*I), (0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1)]
[(-2.18040410408160 - 3.43607277213866*I, 0.0433394283387605 + 4.87038718421979*I, -1.56046457750839 - 1.91546447977201*I, 0.533260669895626 - 8.22016607607289*I, 3.55034265649301 + 1.49052357928302*I, -3.50700322815429 + 3.37986360493674*I), (1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1)]
[(-1.24033831682455 - 0.502105444910449*I, 0.413446105608184 + 0.167368481636819*I, 1.70674656305206 - 4.21613264847161*I, 4.50614062341097 + 1.82414564788990*I, -2.35496190511137 + 5.81740253004644*I, -3.26580230658639 - 1.32204020297947*I), (0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1)]
[(0.412405159051288 + 2.06025974429228*I, 0.543720098385522 - 1.09331036596757*I, -2.59918646593801 + 4.20147672326025*I, -2.35956281786794 - 1.68870073951208*I, 1.96907561206197 - 7.08338496082505*I, 2.68557722142870 - 0.226258119727774*I), (0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1)]
[(0.0750567546736500 + 2.59579796154568*I, 1.17439329928727 - 4.30890671808010*I, 1.45858533058652 + 1.33068473991566*I, -0.613456768496598 + 5.43529998095562*I, -3.09307128825556 - 1.70266936304406*I, 0.998492672204734 - 3.35020660129283*I), (1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1)]
[(-0.666135814872734 - 3.78639918002254*I, -2.63715136449817 + 1.81946006430614*I, -3.48958925914679 - 0.192540685464741*I, 1.40683034507181 - 2.50924923357261*I, -1.05882403185473 + 3.33064510007869*I, -0.882314706209566 + 0.131606697239415*I), (1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1)]
[(0.808531811969696 + 0.327304429498366*I, -0.467037721974145 - 2.33318860477627*I, 2.29816166097407e-14 + 3.03645997234980e-14*I, 0.808531811969732 + 0.327304429498376*I, -2.77555756156289e-16 - 4.34097202628436e-14*I, 1.15002590196522 - 1.67857974577951*I), (0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1)]
[(-0.217302632686317 - 0.512897259303877*I, 1.39866658582880 + 3.30125893866706*I, 5.44009282066327e-15 - 2.94764213037979e-14*I, -0.512897259303898 + 0.217302632686284*I, -2.63122856836162e-14 + 3.33066907387547e-15*I, -2.78836167936317 + 1.18136395314252*I), (0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1)]
[(0.352599634612006 + 1.76148822850453*I, 1.47865301196857 - 1.02017280481540*I, 2.52534637118808 + 0.496919476915827*I, -2.12480168735873 + 3.47073132666964*I, 0.887891830106679 - 3.97144888555272*I, 2.15987975658391 + 1.39972236465323*I), (1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1)]
[(3.50355407809276 + 0.437357720817700*I, -2.50487763088257 - 3.98095680167495*I, 2.06235395069349 - 4.83917118392399*I, 3.56855513436586 + 2.68538469860805*I, -5.87789263389865 + 0.919926403771239*I, 3.37301500301606 - 4.90088320544613*I), (0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1)]
[(3.64358590601443 + 0.615447814374612*I, -2.05897851543032 - 1.73900121391419*I, 1.59226119986434 - 2.48337251521445*I, 2.06663232471055 + 0.379182098239332*I, -4.80879505764777 + 1.13299030638163*I, 2.74981654221742 - 2.87199152029580*I), (1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1)]
[(6.51320445518563 + 0.963897331982785*I, -5.54930712320278 - 7.47710178716842*I, 1.16360578629424 - 2.87442579452050*I, 5.34959866889126 + 3.83832312650332*I, -3.63877866066516 + 0.199708454311546*I, 3.83832312650333 - 5.34959866889128*I), (0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1)]
[(5.74728686065917 + 1.59766022253995*I, -5.25133456344075 - 6.61760472337739*I, -0.0953688654890975 - 1.13198347577129*I, 3.94000673868724 + 1.95942608639124*I, -1.55375120105452 - 0.264520184676192*I, 3.48463454217524 - 3.44562722040611*I), (1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1)]
[(4.51424707359370 + 0.844850083624900*I, -3.30169565701376 - 5.64081245055359*I, 1.45372865914757 - 3.59110895228061*I, 3.83073602636625 + 2.53331004844458*I, -4.27306983102604 + 0.360003331022855*I, 2.46512351363485 - 4.28890452509384*I), (0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1)]
[(4.01159872897208 + 1.42463448522384*I, -2.60476838390032 - 3.93388371879646*I, 0.360305236384170 - 1.36370049699853*I, 2.95528086615402 + 1.14554324921040*I, -2.25926823972021 + 0.497248483801749*I, 2.11514189467285 - 3.05155386406520*I), (1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1)]
[(6.26727342737997 + 0.495832187052765*I, -4.96828144561438 - 6.35646531645774*I, 2.33807211254677 - 4.85669535718743*I, 2.54289329041091 + 1.06757087292027*I, -6.61319954595018 + 0.642708376389676*I, 3.03122612475795 - 2.71421702152746*I), (0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1)]
[(5.82957180662200 + 0.959883754868513*I, -4.76272690163913 - 4.84161877789824*I, 1.49794151282569 - 2.73491976634340*I, 1.37928334232092 - 0.584370253632208*I, -5.25913928598810 + 0.127898118176236*I, 2.75856668464196 - 1.16874050726443*I), (1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1)]
[(-5.60707371689385 + 0.476810254258740*I, 4.81907279476856 - 4.58558990892923*I, 1.67669071663838 + 3.04252878590190*I, 1.72971333913276 + 0.317364789780263*I, -4.91931621322698 - 0.287934505916422*I, 2.98331421064693 + 0.547373293533880*I), (0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1)]
[(-2.52998180395881 + 0.472752929814969*I, 3.09579362670056 - 2.98356161274108*I, 1.11098114681224 + 2.62223783621124*I, 2.09955894802279 - 1.48867574870719*I, -3.76706291487480 + 0.0495495436654897*I, 2.19735953598801 + 1.34011728240999*I), (1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1)]
[(-5.02242082966097 + 1.23424905105628*I, 4.22834244031011 - 6.34477947575914*I, 0.248697147933379 + 3.48603712569465*I, 1.68848325877039 + 2.90110481193473*I, -3.31316664603554 + 1.11230925947242*I, 4.29214231181494 + 0.569739407582764*I), (0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1)]
[(-2.55298369312249 + 1.04321048584424*I, 2.77714297971461 - 5.10585229550439*I, -0.333746584299730 + 2.82872668579602*I, 2.21923710882277 + 1.78551619995182*I, -1.32333391386263 + 1.69461024214986*I, 3.65215832039302 + 1.32482108166603*I), (1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1)]
[(-5.50339875852629 + 1.40864293542999*I, 5.33510749505822 - 6.27631462535546*I, 0.537512446603253 + 2.51701879825284*I, 1.13392510574552 + 1.68949797060906*I, -3.95663933857258 + 0.951715974956642*I, 2.45349304969198 - 0.290561053893213*I), (0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1)]
[(-1.72706495296392 + 1.23008686575465*I, 3.34025573029169 - 4.33145549971888*I, -0.294087290389560 + 2.09985230782765*I, 1.43297766257420 + 0.869765442073043*I, -1.85963802537338 + 1.81260778663575*I, 1.97351220100938 + 0.0586739815739215*I), (1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1)]
[(-6.25847837236315 + 0.596669283540798*I, 4.86530018659659 - 6.43562941261138*I, 2.41596052330833 + 4.81842357476081*I, 2.52537611432311 - 1.10837238161717*I, -6.62268984253900 - 0.536154400491680*I, 3.07453139067428 + 2.66506333641851*I), (0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1)]
[(-3.99280651594808 + 0.491376028185934*I, 3.28585982306039 - 4.99299185649743*I, 1.66980318864211 + 3.94121998635790*I, 3.13052385714063 - 2.52661327763974*I, -4.77612158067916 - 0.300806804536851*I, 2.74218394234171 + 3.63933316950425*I), (1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1)]
[(4.23456928692478 - 0.413319141448900*I, -3.21517645579197 + 3.73432974488546*I, -2.40358686063729 - 3.42429349023650*I, 2.65730036603048 - 3.98737449989485*I, 6.64658083897033 - 0.272140708430914*I, -1.68205296069323 + 2.52398079219016*I), (0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1)]
[(3.76706291487476 - 0.0495495436654865*I, -2.65608176806252 + 2.67178737987669*I, -2.19735953598796 - 1.34011728241000*I, 3.09579362670058 - 2.98356161274104*I, 4.29691848401075 - 0.148558466297212*I, -0.565811822741731 + 2.51080868292605*I), (1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1)]
[(5.43518879335112 + 0.997238970061274*I, -3.10382338899920 + 1.60642008298355*I, -3.11901629517608 - 4.12550833966835*I, 1.66685576087848 - 6.71090408843141*I, 7.49945119710196 + 1.37598623933202*I, -2.57644644328659 + 3.47980061818244*I), (0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1)]
[(4.40227875519971 + 1.95612742494574*I, -2.13795888377839 - 0.228141034561650*I, -3.07453139067423 - 2.66506333641843*I, 1.84985985032865 - 6.38165345547512*I, 5.59990750499713 + 1.55669095480122*I, -1.58880360742701 + 3.54529468347393*I), (1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1)]
[(6.00271036855006 - 0.0432328286421689*I, -4.22177479301072 + 5.13070169555164*I, -3.22556738883548 - 5.06261946686223*I, 2.77714297971457 - 5.10585229550435*I, 8.00780523068157 + 0.981594228607214*I, -0.224159286592100 + 4.06264180966015*I), (0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1)]
[(4.77612158067909 + 0.300806804536881*I, -3.10631839203701 + 3.64041318182105*I, -2.74218394234162 - 3.63933316950420*I, 3.28585982306046 - 4.99299185649749*I, 5.87270779948248 + 1.11271989186451*I, 0.706946692887483 + 4.50161582831156*I), (1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1)]
[(4.87038718421976 - 0.0433394283387216*I, -3.43607277213862 + 2.18040410408154*I, -3.37986360493675 - 3.50700322815439*I, 1.49052357928309 - 3.55034265649309*I, 8.22016607607288 + 0.533260669895730*I, -1.91546447977206 + 1.56046457750843*I), (0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1)]
[(4.30890671808014 + 1.17439329928724*I, -2.59579796154568 + 0.0750567546736706*I, -3.35020660129281 - 0.998492672204674*I, 1.70266936304404 - 3.09307128825552*I, 5.43529998095566 + 0.613456768496588*I, -1.33068473991569 + 1.45858533058649*I), (1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1)]
[(-5.46742835223731 + 0.161376277507082*I, 3.58274504355796 + 4.74971834500287*I, -1.74758854024806 + 3.24042950641702*I, -3.44565027512658 - 6.42038346109581*I, 4.56877908536900 - 1.11744649607541*I, -0.986034041811217 + 5.86716484107827*I), (0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1)]
[(-3.25012346002386 - 1.26740666828044*I, 2.66649219600052 + 4.15908599448010*I, 0.356802454730069 + 1.90946192216793*I, -1.72605847724704 - 5.14130339851179*I, 2.68887183950979 + 0.182991747601666*I, -0.0223796435092165 + 3.97609424687848*I), (1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1)]
[(-3.63877866066516 + 0.199708454311385*I, 2.47517287437080 + 2.67471734020900*I, -3.83832312650336 + 5.34959866889124*I, -5.54930712320280 - 7.47710178716843*I, 9.18792179539455 - 1.51127554238806*I, -0.963897331982729 + 6.51320445518562*I), (0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1)]
[(-2.15617790837838 - 0.143931563392444*I, 1.30022228013699 + 0.890806233203704*I, -3.13573675576867 + 3.95132464764983*I, -4.30001006971019 - 6.23249591741741*I, 8.37596577459291 - 1.10109232805486*I, 0.106474410105495 + 4.89935587955364*I), (1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1)]
[(-6.00262840023615 + 0.0534147437474899*I, 4.30383048500402 + 5.06206730970534*I, -3.14364255978702 + 5.11389404490032*I, -2.85898584044918 - 5.06047930115285*I, 7.99096395331179 - 1.11039044441033*I, 0.289537637843504 + 4.05850635278991*I), (0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1)]
[(-4.51556690451342 - 0.743522759380183*I, 3.68919239451645 + 3.75030177909697*I, -1.93383417758896 + 3.53076623608701*I, -1.75311076089664 - 4.13785002696286*I, 6.78951962333901 - 0.165115760569197*I, 1.16874050726446 + 2.75856668464190*I), (1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1)]
[(-4.27306983102619 + 0.360003331022957*I, 2.81934117187869 + 3.23110562125780*I, -2.46512351363498 + 4.28890452509383*I, -3.30169565701374 - 5.64081245055357*I, 6.29585954000110 - 1.75559447664911*I, -1.21255141657998 + 4.79596236692867*I), (0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1)]
[(-1.96694460308011 - 0.698518795470560*I, 1.27715543381364 + 1.92883981489701*I, -0.734845315957314 + 2.78127770954550*I, -2.31670854810781 - 4.89641960421834*I, 4.60779504652841 - 1.01414212808957*I, -0.603238618717820 + 3.66359241575510*I), (1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1)]
[(-1.67052186125457 + 5.06762048538488*I, 1.82529044287842 - 1.87402627071914*I, -2.18661421940825 - 2.33274850279367*I, 1.17690151584280 + 1.65984708938475*I, -2.61602772088450 + 0.00765687746721178*I, -0.803157508659553 + 0.340279145438114*I), (1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1)]
[(0.148558466297140 + 4.29691848401078*I, -1.48867574870718 - 2.09955894802279*I, -2.51080868292611 - 0.565811822741754*I, 2.67178737987670 + 2.65608176806259*I, -0.472752929814983 - 2.52998180395883*I, -2.62223783621126 + 1.11098114681226*I), (1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1)]
[(-0.928439423646881 + 3.40648986358359*I, 0.869765442073029 - 1.43297766257425*I, -3.10136863396422 - 1.61319077732777*I, 3.91246009446350 + 2.15372531576290*I, -1.23008686575463 - 1.72706495296385*I, -2.09985230782768 - 0.294087290389614*I), (1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1)]
[(-0.613456768496601 + 5.43529998095555*I, -0.385035903708043 - 2.08509337966273*I, -1.45858533058643 - 1.33068473991572*I, 0.0750567546735597 + 2.59579796154566*I, -1.63448595766905 - 0.371984623128257*I, -1.24945005396089 + 1.71310875653444*I), (1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1)]
[(2.56944820260571 + 1.00197294836292*I, -2.85898584044919 - 5.06047930115283*I, 1.69879791523212 - 5.11548205345288*I, 4.84732139352480 + 4.00350360048996*I, -6.00262840023615 + 0.0534147437474681*I, 3.14364255978702 - 5.11389404490034*I), (0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1)]
[(4.86975023880752 + 0.0899012897346346*I, -3.54989306692092 - 5.61526551851681*I, 1.30878668465869 - 3.23306247718865*I, 3.56096355414879 + 3.32296376692329*I, -3.29417780087958 + 0.547911385406711*I, 2.89542960981447 - 4.88755155364076*I), (0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1)]
[(4.00020003010540 + 0.427029265995433*I, -3.36581972784244 - 4.93944329003952*I, 1.60613422056593 - 3.96759253643743*I, 3.17079588503535 + 2.47588524174998*I, -4.77065964672044 + 0.377662047652812*I, 2.68323627801749 - 3.68300987897397*I), (0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1)]
[(4.43168431693767 + 0.553218620017565*I, -3.44565027512658 - 6.42038346109581*I, 1.88468330867940 - 4.91109462250981*I, 2.82119054512108 + 2.12298301034148*I, -5.46742835223718 + 0.161376277507064*I, 1.74758854024796 - 3.24042950641702*I), (0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1)]
[(-6.95033111014585 + 0.316870133758230*I, 4.73673492951311 - 4.48098855516001*I, 1.36514445965042 + 2.41634120162660*I, 1.33526157055304 + 2.85543892067769*I, -3.97691684919228 - 0.729677774497851*I, 3.49010699962153 - 0.377983926404652*I), (0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1)]
[(-5.27328107385797 + 0.675516263994132*I, 4.39304972680251 - 5.33885126209560*I, 1.10837238161713 + 2.52537611432302*I, 0.708935911472881 + 1.32774736452548*I, -3.77343571803557 + 0.549155276351271*I, 2.83635877200113 + 0.261056242901501*I), (0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1)]
[(-5.81336238034100 + 1.05361383165636*I, 4.68416089268279 - 4.91766984064139*I, 1.54177881455262 + 2.71044885418972*I, 1.38851277359980 + 0.562088435465744*I, -5.26051677875984 - 0.0432108602309978*I, 2.77702554719972 + 1.12417687093149*I), (0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1)]
[(-7.52324578206406 + 0.339851274825298*I, 5.66812855114716 - 6.92971178951904*I, 1.68848325877012 + 2.90110481193469*I, 0.627444417204010 + 1.42177472194395*I, -4.37420548760174 - 0.367020830518313*I, 1.79131735941230 - 0.324658368648243*I), (0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1)]
[(2.23307580382617 + 8.28059690910392*I, 0.321745183376261 - 3.49574008679167*I, -5.16387606422986 + 1.66022561115999*I, 0.505697427243727 - 0.348897786406560*I, -2.20060332895882 + 2.73515332403935*I, -0.385108805960001 + 0.951324493730533*I), (1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1)]
[(3.54989306692073 + 5.61526551851677*I, -4.86975023880738 - 0.0899012897346657*I, -2.89542960981445 + 4.88755155364064*I, 3.29417780087952 - 0.547911385406754*I, -3.56096355414874 - 3.32296376692332*I, -1.30878668465868 + 3.23306247718864*I), (1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1)]
[(2.34844363981799 + 7.11196501552627*I, -0.834531571938337 - 2.62901866297221*I, -2.94123058349324 + 3.63164975149264*I, 2.95219320878232 - 2.03681810525023*I, -2.49572107332628 - 1.84303783841686*I, -2.13958688742205 + 1.47617347573767*I), (1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1)]
[(2.66168883702612 + 5.06704928227860*I, -3.07499850396898 - 0.412063526983074*I, -4.20606951121503 + 2.16742174391062*I, 0.193774123932918 + 0.968040816809864*I, -2.42835359220467 + 1.30815935804657*I, 0.510205943259987 + 2.54884485105742*I), (1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1)]
[(3.02852752775876 - 0.703000387478417*I, -2.24226624763199 + 3.36460092057231*I, -1.45165406646360 - 4.48693556335387*I, 1.57687346129520 - 5.18993595083233*I, 6.51415852950102 - 0.285753174040996*I, -2.69936972161559 + 2.24435331965663*I), (0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1)]
[(4.06264180966010 + 0.224159286592168*I, -3.01943132381586 + 2.32882440653030*I, -2.73782072799406 - 3.87631760698515*I, 1.32482108166606 - 3.65215832039300*I, 6.89136849545613 + 0.557905870891878*I, -1.78551619995180 + 2.21923710882280*I), (0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1)]
[(3.68875570275876 - 0.166633972146778*I, -2.77916502035075 + 3.39773744239565*I, -3.44367466382423 - 5.91682569908054*I, 0.894397776231249 - 2.50082495240284*I, 8.92122591904548 + 0.748541822127857*I, -1.47933008999095 + 1.06103884156606*I), (0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1)]
[(4.50301113690587 - 0.816125764667716*I, -3.62833542566330 + 3.80921067899008*I, -1.99042789076591 - 3.49917442434135*I, 1.68626530639728 - 4.16553832079954*I, 6.79129795886051 + 0.0557849806834343*I, -1.12417687093149 + 2.77702554719971*I), (0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1)]
[(-3.68680446297366 - 4.68948795682310*I, 5.40505330679739 - 0.455372196512067*I, 2.34453489235124 - 4.89133123241773*I, 3.76737240378240 - 0.0111055446164130*I, 3.56621584168984 + 4.08706124949915*I, -1.06861985318751 + 2.63978445855017*I), (1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1)]
[(-2.30912191461234 - 4.11438082734231*I, 1.83581108952246 + 0.635919158690369*I, 2.75975165209875 - 2.16967498399326*I, 1.39725138766608 + 0.672867525968321*I, 1.76121052920557 + 0.820203026462756*I, 0.0746005603169095 - 0.184283867772324*I), (1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1)]
[(-2.25676207068345 - 3.11248785229043*I, 3.14158294592979 - 0.628855181041203*I, 2.28914505128128 - 2.64085593081213*I, 2.78127770954563 + 0.734845315957330*I, 3.12928402276239 + 1.55624118246325*I, -0.708311549601071 + 0.542304630492527*I), (1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1)]
[(-3.13810441461381 - 4.54841329100148*I, 3.33064510007865 + 1.05882403185478*I, 1.96693911571628 - 3.30328717937090*I, 2.37764253633307 + 0.524515638862142*I, 1.81946006430619 + 2.63715136449819*I, 0.131606697239504 + 0.882314706209587*I), (1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1)]
[(-1.04654790825615 - 2.97341426095356*I, 2.79432512803137 + 2.12496253997122*I, 1.82533503025992 - 0.665392786336868*I, 2.71676731754659 + 1.94190360532559*I, -0.417247213437421 + 3.48563100174223*I, -3.21157234146873 + 1.36066846177111*I), (1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1)]
[(-0.373744007183289 - 2.00012623482286*I, 1.17690151584281 + 1.65984708938476*I, 0.803157508659524 - 0.340279145438135*I, 1.17690151584280 + 1.65984708938476*I, 0.373744007183259 + 2.00012623482290*I, -0.803157508659548 + 0.340279145438129*I), (1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1)]
[(-0.730841979834587 - 2.22983409950237*I, 2.96067607933697 + 1.49899211966777*I, 0.362673130105746 - 0.153656165142162*I, 1.09351510994033 + 2.07617793436021*I, 0.577185814692471 + 1.86716096939661*I, -2.07617793436021 + 1.09351510994037*I), (1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1)]
[(-0.577185814692418 - 1.86716096939666*I, 0.939858944798165 + 1.71350480425447*I, 2.07617793436019 - 1.09351510994033*I, 2.96067607933694 + 1.49899211966774*I, -0.982662824419789 + 3.16969304430052*I, -2.22983409950235 + 0.730841979834651*I), (1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1)]
[(-6.61319954595025 + 0.642708376389600*I, 4.27512743340334 + 4.21398698079779*I, -3.03122612475778 + 2.71421702152736*I, -4.96828144561419 - 6.35646531645779*I, 5.57411941516871 - 1.64664614860716*I, -1.29899198176568 + 5.86063312940500*I), (0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1)]
[(-3.29417780087959 + 0.547911385406788*I, 1.98539111622091 + 2.68515109178186*I, -2.89542960981453 + 4.88755155364065*I, -3.54989306692085 - 5.61526551851682*I, 6.45639316396324 - 1.56458778671732*I, -1.31985717188659 + 5.52536422878218*I), (0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1)]
[(-5.87789263389865 + 0.919926403771222*I, 3.81553868320525 + 3.91924478015275*I, -3.37301500301609 + 4.90088320544611*I, -2.50487763088257 - 3.98095680167487*I, 6.94157013738185 - 2.21549850683803*I, -0.998676447210219 + 3.54359908085725*I), (0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1)]
[(-4.77065964672043 + 0.377662047652763*I, 3.16452542615444 + 3.58993048878466*I, -2.68323627801737 + 3.68300987897411*I, -3.36581972784245 - 4.93944329003961*I, 5.85403216305291 - 1.20712463722416*I, -0.634380302263037 + 4.51241402404410*I), (0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1)]
[(0.998681236646087 + 1.44750282657307*I, -2.72115157770655 - 3.94407590302985*I, -0.965793360779014 + 3.33699211215410*I, -4.30195561195402 - 3.62764408370290*I, 4.24067477228162 + 0.345090182690692*I, -2.34814516060283 + 3.46254675183483*I), (0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1)]
[(-0.392849340188413 + 1.99646160344880*I, -1.54748992439953 - 3.52588548492360*I, -1.39972236465324 + 2.15987975658388*I, -4.88755155364059 - 2.89542960981445*I, 4.87045369132292 - 0.0350780692252257*I, -3.32296376692332 + 3.56096355414871*I), (1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1)]
[(2.53726508654659 + 0.431959652748991*I, -3.14342689717120 - 2.93333349932842*I, -1.06861985318756 + 2.63978445855022*I, -2.12325409235588 - 1.45468048735987*I, 3.76737240378243 - 0.0111055446164043*I, -2.17549922269528 + 1.37532046922289*I), (0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1)]
[(0.398251180363570 + 1.62828526462669*I, -1.75224627020155 - 3.06525789496484*I, -1.69277092365046 + 1.27686868905991*I, -2.09102210401402 - 0.351416575566801*I, 4.28944083950592 - 1.24361328832769*I, -3.33369693003141 + 1.05230065403933*I), (1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1)]
[(4.15354776746209 - 3.31841173609329*I, -6.89136849545613 - 0.557905870891860*I, -1.04321048584432 - 2.55298369312250*I, -0.460695118285750 - 1.43292121157013*I, -3.01943132381588 + 2.32882440653040*I, 1.78551619995185 - 2.21923710882277*I), (0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1)]
[(4.24299397833295 - 3.69643419866739*I, -6.64658083897029 + 0.272140708430874*I, -1.01939283113286 - 3.32101060343657*I, 0.975247405337105 - 1.46339370770460*I, -3.21517645579192 + 3.73432974488537*I, 1.68205296069316 - 2.52398079219024*I), (1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1)]
[(4.59232453795623 - 3.14594420725898*I, -8.10697909709038 - 0.990095542056844*I, -0.827232745764991 - 0.625961092361415*I, 3.51357454681722 - 1.71246258506283*I, -0.686154464640484 + 0.0668648615243674*I, 0.461615340266167 - 4.39656678086544*I), (0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1)]
[(4.84030247113617 - 2.97374255825868*I, -8.22016607607293 - 0.533260669895652*I, -0.663096287390157 - 1.56509962282862*I, 5.50339875852632 - 1.40864293543005*I, -1.62873012966743 + 1.61307409648764*I, -0.168291263468059 - 4.86767168992544*I), (1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1)]
[(-3.32296376692326 + 3.56096355414870*I, -1.56458778671741 - 6.45639316396319*I, 3.23306247718865 + 1.30878668465873*I, 0.0899012897347627 - 4.86975023880744*I, -2.68515109178180 + 1.98539111622088*I, 5.52536422878207 + 1.31985717188655*I), (0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1)]
[(-2.12298301034157 + 2.82119054512092*I, -1.11744649607546 - 4.56877908536901*I, 4.91109462251007 + 1.88468330867932*I, 0.553218620017496 - 4.43168431693792*I, -4.74971834500289 + 3.58274504355793*I, 5.86716484107826 + 0.986034041811181*I), (1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1)]
[(-1.84303783841683 + 2.49572107332613*I, -1.78861191307573 - 5.43695165681926*I, 1.47617347573760 + 2.13958688742202*I, 2.62901866297216 - 0.834531571938320*I, 0.560644629512616 + 0.812606321360191*I, 4.48294635255389 - 1.51391206787962*I), (0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1)]
[(-1.32606510279839 + 2.43800646872253*I, -1.31252359025268 - 4.08240247944812*I, 2.16967498399322 + 2.75975165209876*I, 3.49574008679166 + 0.321745183376275*I, -0.820203026462701 + 1.76121052920557*I, 4.78485682231220 - 2.55482098720246*I), (1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1)]
[(4.59232453795636 - 3.14594420725895*I, -8.10697909709030 - 0.990095542056892*I, 0.827232745764924 + 0.625961092361485*I, -3.51357454681725 + 1.71246258506288*I, 0.686154464640637 - 0.0668648615242778*I, -0.461615340266142 + 4.39656678086540*I), (0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1)]
[(3.49010699962145 - 0.377983926404709*I, -8.31547556979619 - 2.09947106786831*I, -0.945001048814570 + 0.400374952436670*I, -2.69936972161552 + 2.24435331965639*I, 0.340710978072885 - 0.511249041760399*I, -1.57687346129522 + 5.18993595083226*I), (1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1)]
[(4.15354776746207 - 3.31841173609325*I, -6.89136849545618 - 0.557905870891870*I, 1.04321048584425 + 2.55298369312248*I, 0.460695118285710 + 1.43292121157023*I, 3.01943132381589 - 2.32882440653034*I, -1.78551619995178 + 2.21923710882280*I), (0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1)]
[(2.64211364511394 + 0.792096939219298*I, -7.14885253144650 - 2.23363859993105*I, -1.44153539609423 + 2.16307556065589*I, 1.88297938008549 + 2.46572520850424*I, 1.98902462507439 - 2.98460278373904*I, -3.58382606212150 + 2.99931792567104*I), (1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1)]
[(4.80879505764767 - 1.13299030638169*I, -3.21653385778340 - 1.35038220883272*I, -2.74981654221739 + 2.87199152029577*I, -2.05897851543025 - 1.73900121391419*I, 4.81644886692796 - 2.49280942205658*I, -1.58460739058406 + 1.12355339953954*I), (0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1)]
[(2.60898460646174 - 1.29059749505028*I, -1.91578583329328 - 0.515320001128475*I, -4.38856506785342 + 0.532339014346026*I, -1.77958046139172 - 0.758258480704282*I, 6.04423812855316 - 4.07302834233772*I, -2.74205474892291 + 0.976513351108705*I), (1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1)]
[(5.25913928598808 - 0.127898118176236*I, -3.76119777316237 - 2.60702164816710*I, -2.75856668464191 + 1.16874050726450*I, -4.76272690163907 - 4.84161877789827*I, 4.13785002696291 - 1.75311076089674*I, -1.06684490498286 + 3.88173502302969*I), (0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1)]
[(3.96465379584945 - 0.793610457996841*I, -2.63858869305105 - 1.64439601072562*I, -3.49574008679169 - 0.321745183376341*I, -4.80826367704428 - 4.40414766282428*I, 4.78485682231216 - 2.55482098720238*I, -2.14626812926116 + 4.19921699792800*I), (1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1)]
[(-3.90798504668055e-14 + 5.55111512312578e-15*I, 4.16888745746746e-14 + 1.55431223447522e-14*I, -1.07354942687835 + 0.754408639747126*I, -1.84362123429461 - 3.41577811957847*I, -0.635993285464408 - 3.72219122442119*I, 2.63297862987375 - 2.97822197816444*I), (0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1)]
[(0.326014403560729 - 1.91495885923993*I, 2.35956281786785 + 1.68870073951210*I, 0.956125257436807 + 0.966949378324750*I, -0.630110853876099 - 2.88190823756469*I, -0.412405159051256 - 2.06025974429235*I, 2.59918646593800 - 4.20147672326017*I), (1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1)]
[(9.32587340685131e-15 + 1.07025499573865e-13*I, -3.25295346215171e-14 - 6.88338275267597e-14*I, -2.43692230185680 + 0.936572506895792*I, -4.65366706509095 - 4.11417972174995*I, -0.171295435582852 - 3.33558763357578*I, 5.50142210841972 - 2.81347514777289*I), (0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1)]
[(0.153141811298542 - 2.95518936810452*I, 2.96567529610301 + 2.03578071663676*I, 0.413158969871411 - 0.0748809341046921*I, -4.54715656270171 - 3.96827854647348*I, -0.557876089761623 - 0.253044755009453*I, 5.77190512772773 - 3.26522562275322*I), (1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1)]
[(0.522009469825272 + 1.23209379975911*I, -1.89645683429915 - 4.47618834928909*I, 0.348006313216899 + 0.821395866505943*I, 1.59062625581065 - 0.673911327731984*I, -0.522009469825424 - 1.23209379975890*I, 4.18810805461737 - 1.77440391761530*I), (0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1)]
[(1.90946192216792 - 0.356802454730037*I, -1.72647017456631 - 2.33206938477968*I, 0.982217404031668 + 0.940433718753458*I, 2.89167932619962 + 0.583631264023404*I, -2.06663232471052 - 0.379182098239270*I, 4.15908599448015 - 2.66649219600056*I), (1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1)]
[(-0.169615047417448 + 1.71681455921841*I, -1.62633461544001 - 3.98002685854798*I, 1.10308128754046 - 0.0239725246086699*I, -0.278857381126220 - 3.30990565854920*I, -1.43418379900618 - 0.455932177357721*I, 4.54314926182444 + 0.773453742744568*I), (0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1)]
[(0.955743909474559 - 0.191312634288579*I, -1.35399508983804 - 1.43697263033805*I, 2.09102210401394 + 0.351416575566781*I, 0.338775833812437 - 2.71384131939811*I, -3.33369693003137 + 1.05230065403922*I, 4.68769201986934 + 0.384671976298851*I), (1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1)]
[(6.16173778666962e-15 - 1.55431223447522e-15*I, 1.11022302462516e-16 + 1.66533453693773e-15*I, 0.968990097771367 + 2.79035532630804*I, -4.61966015829123 - 1.45956975363436*I, 2.16502443321262 - 4.33408272272461*I, 1.33053000633784 + 2.63717928075994*I), (0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1)]
[(-1.24593611799466 + 1.94915166765652*I, 1.95544371098547 - 0.730095522777077*I, 0.662143253541633 + 3.65340560733134*I, -4.62352524163652 - 0.939826466284056*I, 2.23757728688579 - 4.93308334844060*I, 0.779527871767117 + 2.76908642572554*I), (1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1)]
[(4.44089209850063e-15 - 9.41469124882133e-14*I, -9.38138455808257e-15 + 5.17363929475323e-14*I, -0.300806804537010 + 4.77612158067914*I, -7.58163316817922 - 1.43651520339501*I, 4.24202679089509 - 6.44592476932130*I, 3.64041318182119 + 3.10631839203711*I), (0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1)]
[(-1.28571202688762 + 0.911623994197103*I, 2.15358119029799 - 0.178626773789529*I, -0.0275823417388397 + 4.90043508771918*I, -8.39260745520057 - 0.966098895024131*I, 4.19911129750649 - 6.30091709764452*I, 3.19894556521404 + 3.90032803023053*I), (1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1)]
[(3.09651499122911 + 3.30218337963021*I, -1.80591749617882 - 0.693198773168411*I, -0.758258480704259 + 1.77958046139168*I, -1.27357848183268 + 3.69536629468494*I, -0.976513351108715 - 2.74205474892294*I, 2.78243084728746 + 3.43525352209137*I), (1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1)]
[(2.68887183950968 + 0.182991747601544*I, -3.04567429423988 - 2.09245366976951*I, -0.0223796435091270 + 3.97609424687845*I, -2.66649219600038 - 4.15908599448008*I, 1.74843812075623 + 1.16520915163321*I, -0.583631264023382 + 2.89167932619959*I), (0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1)]
[(3.04567429423983 + 2.09245366976954*I, -2.68887183950972 - 0.182991747601660*I, -0.583631264023367 + 2.89167932619961*I, 1.74843812075621 + 1.16520915163339*I, -2.66649219600046 - 4.15908599448010*I, -0.0223796435092093 + 3.97609424687850*I), (1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1)]
[(4.60779504652853 - 1.01414212808960*I, -3.87294973057120 - 1.76713558145596*I, -0.603238618717836 + 3.66359241575514*I, -1.27715543381366 - 1.92883981489703*I, 2.91994716682566 + 1.23282718846331*I, -0.689789169266512 + 1.23032101942647*I), (0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1)]
[(2.15852628940143 - 1.67942491061977*I, -5.20122094179183 - 1.90727806771733*I, -1.23008686575462 - 1.72706495296384*I, -0.811091460499236 - 0.540534538435080*I, -1.87128176820963 + 0.113874175636035*I, 0.869765442073093 - 1.43297766257421*I), (0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1)]
[(-1.48867574870721 - 2.09955894802280*I, 0.148558466297168 + 4.29691848401079*I, -2.62223783621128 + 1.11098114681226*I, -0.472752929814995 - 2.52998180395881*I, 2.67178737987668 + 2.65608176806261*I, -2.51080868292607 - 0.565811822741765*I), (1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1)]
[(2.14327479106955 - 2.53763868142613*I, -4.80885205561953 - 1.22176735598143*I, -0.796947393332770 - 0.763045123906903*I, 1.33390716708332 - 1.09403526664304*I, 0.105219037958381 - 0.573468700209043*I, 0.330404578844516 - 2.87026094939693*I), (0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1)]
[(0.317364789780283 - 1.72971333913278*I, -0.864738083314084 + 4.71302754977970*I, -3.04252878590196 + 1.67669071663838*I, -0.476810254258717 - 5.60707371689381*I, 2.75459427998549 + 3.24262549658857*I, -4.10877965467050 + 0.788000922125239*I), (1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1)]
[(-4.48267902864628 + 4.04097217934697*I, -1.34104723391369 - 7.21284853093179*I, 0.414310983013874 + 0.0682194842521758*I, -0.200699690454534 - 2.95234080857486*I, 0.139418850782139 - 0.330213092437342*I, 3.13321510468954 + 0.869077399060900*I), (0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1)]
[(3.04567429423991 + 2.09245366976960*I, -2.68887183950982 - 0.182991747601686*I, 0.583631264023326 - 2.89167932619961*I, -1.74843812075623 - 1.16520915163327*I, 2.66649219600058 + 4.15908599448010*I, 0.0223796435092534 - 3.97609424687853*I), (1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1)]
[(-2.50280365219377 + 2.18385228119249*I, -1.29903018594158 - 4.78855867051769*I, 0.775776858042110 + 0.784559287361025*I, 1.07241793515490 - 1.35134794461428*I, 0.571700376271661 - 0.114438087362178*I, 2.86456951604496 - 0.376572159220650*I), (0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1)]
[(3.09651499122905 + 3.30218337963019*I, -1.80591749617877 - 0.693198773168427*I, 0.758258480704228 - 1.77958046139165*I, 1.27357848183275 - 3.69536629468501*I, 0.976513351108657 + 2.74205474892300*I, -2.78243084728744 - 3.43525352209139*I), (1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1)]
[(3.06796584842702 - 0.461516741371235*I, -2.57976577287353 + 5.10924499816740*I, -0.469104122132105 + 2.55672867193571*I, 2.44909985808555 + 1.26889399082176*I, -0.178163820904718 + 0.971035059632948*I, 4.24041925490427 + 2.09942427626856*I), (1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1)]
[(4.39304972680269 - 5.33885126209562*I, -5.27328107385809 + 0.675516263994157*I, 2.83635877200119 + 0.261056242901617*I, -3.77343571803569 + 0.549155276351305*I, 0.708935911472734 + 1.32774736452555*I, 1.10837238161713 + 2.52537611432298*I), (0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1)]
[(4.86767168992536 - 0.168291263468157*I, -3.45902875449534 + 5.67169002199439*I, 1.36066846177106 + 3.21157234146865*I, 3.50700322815429 - 3.37986360493664*I, -3.30257206709665 - 0.494805023922111*I, 2.97374255825873 + 4.84030247113616*I), (1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1)]
[(4.92818125553537 - 6.51278963084546*I, -5.45460719676350 + 1.11070695780502*I, 3.47960464609177 + 2.72676359222329*I, -0.525345928911187 + 0.446419661337980*I, 3.67438308254640 - 1.33290778524910*I, -0.125758622687037 + 1.02972135727882*I), (0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1)]
[(5.41842907404372 - 1.08461474834881*I, -3.12928402276243 - 1.55624118246331*I, -0.884820875246374 + 3.74134303333160*I, -2.07296615994445 - 1.27714994644982*I, 3.14158294592979 - 0.628855181041138*I, -0.708311549601130 + 0.542304630492532*I), (0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1)]
[(-2.86437540353290e-14 - 6.82787160144471e-14*I, 6.99440505513849e-14 + 1.82076576038526e-14*I, -1.96614119410185 + 6.13432877984268*I, 1.32265082734916 + 0.857151393740545*I, -4.99282745592488 - 6.11092192511055*I, 0.116814518479966 + 3.45879171951381*I), (1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1)]
[(4.87045369132289 - 0.0350780692251409*I, -3.47073132666963 - 2.12480168735877*I, -0.741315423689164 + 1.83125264658057*I, -3.47452940863698 - 3.41323820129485*I, 1.76148822850455 - 0.352599634612040*I, -0.496919476915814 + 2.52534637118818*I), (0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1)]
[(-7.54951656745106e-15 - 2.25375273998907e-14*I, 4.44089209850063e-15 + 7.99360577730113e-15*I, -2.77837563374097 + 3.25608453629530*I, -2.77837563374100 + 3.25608453629533*I, -3.25608453629530 - 2.77837563374099*I, 3.25608453629533 + 2.77837563374096*I), (1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1)]
[(-0.502105444910418 + 1.24033831682462*I, 1.82414564788992 - 4.50614062341099*I, 0.334736963273561 - 0.826892211216380*I, -1.60126988157480 - 0.648215342059386*I, -0.502105444910450 + 1.24033831682458*I, -4.21613264847165 - 1.70674656305211*I), (1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1)]
[(-0.324194463517765 + 1.76693668005192*I, -1.49488586403393 - 0.996234678677787*I, -2.51701879825281 + 0.537512446603252*I, -2.18040410408156 - 3.43607277213866*I, -0.951715974956622 - 3.95663933857267*I, 2.13706467574286 - 1.43431441208111*I), (0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1)]
[(-1.33390716708336 + 1.09403526664292*I, 1.66431174592785 - 3.96429621603990*I, -0.796947393332760 - 0.763045123906840*I, -2.14327479106936 + 2.53763868142616*I, 0.691728355374401 + 1.33651382411579*I, -2.66557726454996 - 3.75940603740765*I), (1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1)]
[(-0.335856717579216 + 3.36684542358664*I, -2.65237190032675 - 2.10080249986190*I, -4.62737445099853 + 1.73666805016644*I, -4.04000048804523 - 3.68962008797788*I, 0.159728523412408 - 5.46894753456485*I, 4.46656591526915 - 2.11622284998014*I), (0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1)]
[(-4.74620343027254e-14 + 1.40443212615082e-14*I, 2.54934962029552e-14 + 7.10542735760100e-15*I, -1.08555605477144 - 0.737027014175917*I, 1.78838920590492 - 3.44501719385198*I, -0.575984610587410 + 3.73194811039490*I, -2.68058591866596 - 2.93544574966794*I), (1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1)]
[(-0.820203026462715 + 1.76121052920552*I, -1.34947195753055 - 4.52096218130434*I, 0.184283867772356 + 0.0746005603169404*I, 0.635919158690472 - 1.83581108952246*I, 0.488583658195950 - 1.47185194798314*I, 3.47846166865189 - 0.473310825089932*I), (0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1)]
[(1.67921232474555e-15 + 2.43971509661378e-14*I, -5.33600941210466e-15 - 1.83048021185073e-14*I, -0.444645785810860 - 0.978784580617824*I, -0.444645785810873 - 0.978784580617811*I, 0.543365453051373 + 3.09610972467792*I, -0.543365453051372 - 3.09610972467791*I), (1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1)]
[(-1.55624118246339 + 3.12928402276250*I, -1.08461474834878 - 5.41842907404376*I, -0.542304630492485 - 0.708311549601136*I, -0.628855181041199 - 3.14158294592986*I, 1.27714994644975 - 2.07296615994445*I, 3.74134303333167 + 0.884820875246424*I), (0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1)]
[(1.71350480425448 - 0.939858944798186*I, -1.86716096939662 + 0.577185814692413*I, 0.730841979834602 + 2.22983409950238*I, -3.16969304430061 - 0.982662824419835*I, 1.49899211966779 - 2.96067607933695*I, 1.09351510994037 + 2.07617793436023*I), (0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1)]
[(4.20147672326016 + 2.59918646593802*I, -1.31956848569548 - 3.22929731981414*I, 3.97521860353233 - 0.0863907554905106*I, 0.226258119727874 + 2.68557722142852*I, -5.16842610158491 - 1.64306120850122*I, 1.91495885923992 + 0.326014403560706*I), (1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1)]
[(1.46379512169345 - 0.512216740788746*I, -1.38623731120877 + 0.695275675434230*I, -0.417247213437401 + 3.48563100174232*I, -4.54210234780660 - 1.27651081898888*I, 2.24258224369733 - 4.15102378807922*I, 2.79432512803138 + 2.12496253997123*I), (0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1)]
[(3.80921067899012 + 3.62833542566335*I, -0.816125764667792 - 4.50301113690590*I, 2.77702554719971 + 1.12417687093144*I, -0.0557849806833346 + 6.79129795886049*I, -4.16553832079954 - 1.68626530639719*I, 3.49917442434122 - 1.99042789076586*I), (1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1)]
[(1.44901674942879 + 0.561676344983417*I, -2.48610126748617 + 0.934544441154220*I, 3.24532884764844 + 0.857452923255643*I, 5.07942696800681 - 5.56004925005435*I, 0.107224433034558 - 3.69096036774592*I, -5.97150103089080 - 3.34796908313613*I), (0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1)]
[(1.44015255558763 + 0.437565774729517*I, -3.63035571677450 + 1.38344810720369*I, 2.56944820260564 + 1.00197294836296*I, 3.25111067535565 - 4.20643493749984*I, -0.289537637843493 - 4.05850635278988*I, -3.91989335461796 - 2.67505824558623*I), (1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1)]
[(0.200699690454452 + 2.95234080857489*I, 2.93251541423509 - 2.08326340951391*I, -0.414310983013841 - 0.0682194842521924*I, 4.48267902864629 - 4.04097217934712*I, 0.553729833795873 - 0.261993608185136*I, -5.82372626255997 - 3.17187635158479*I), (0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1)]
[(-1.07241793515489 + 1.35134794461421*I, 3.93698745119987 - 1.72792010383491*I, -0.775776858042047 - 0.784559287361003*I, 2.50280365219370 - 2.18385228119260*I, 1.34747723431376 + 0.670121199998869*I, -3.80183383813535 - 2.60470638932512*I), (1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1)]
[(-0.0668648615243678 - 0.686154464640429*I, -0.559096230837043 + 1.51338721040547*I, -4.39656678086538 - 0.461615340266215*I, -0.990095542056885 + 8.10697909709027*I, 6.10902936592818 + 3.97518988708343*I, 4.13603974931578 - 3.51465455913411*I), (0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1)]
[(-4.63201525746637e-14 + 2.91728446955020e-14*I, 2.04124911418191e-14 - 1.84470494435374e-14*I, -4.27831195663512 - 0.291161434407547*I, -1.25559975813718 + 6.84331633564415*I, 5.78966805588412 + 3.85840031943337*I, 2.76695585738612 - 3.27607745061836*I), (1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1)]
[(-1.33290778524912 - 3.67438308254646*I, -1.39385580697419 + 7.15398772863826*I, -1.02972135727871 - 0.125758622687026*I, 1.11070695780504 + 5.45460719676348*I, 1.47614101861686 + 0.651104551598104*I, 5.40208267304046 - 0.526425941228080*I), (0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1)]
[(-1.51135609924900 - 3.56723888502581*I, -1.25559975813715 + 6.84331633564420*I, -3.69652225495898e-14 - 1.98257209260699e-14*I, 1.51135609924892 + 3.56723888502584*I, -4.03175756669150e-14 + 7.52783252400135e-14*I, 4.27831195663517 + 0.291161434407547*I), (1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1)]
[(0.437396754282849 + 4.36772961813605*I, 2.49051615988047 - 2.72617218324242*I, 0.295776578272186 - 1.79631209821965*I, -6.83755834228278 + 5.77896034542605*I, 1.13591554975339 + 2.40078501505588*I, 6.61887328190918 + 1.74878186792811*I), (0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1)]
[(-0.488332834346892 + 3.78178789444764*I, 3.03122612475788 - 2.71421702152738*I, -0.306686995805077 - 2.83178822161375*I, -5.26743241936379 + 4.47843437022097*I, 1.64567594361178 + 3.51925588502171*I, 4.67690206836968 + 0.805038863494291*I), (1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1)]
[(1.44901674942876 + 0.561676344983432*I, -2.48610126748610 + 0.934544441154223*I, 3.24532884764838 + 0.857452923255612*I, -5.07942696800676 + 5.56004925005430*I, 0.107224433034490 - 3.69096036774585*I, 5.97150103089081 + 3.34796908313605*I), (0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1)]
[(1.44015255558765 + 0.437565774729454*I, -3.63035571677450 + 1.38344810720369*I, 2.56944820260568 + 1.00197294836298*I, -3.25111067535563 + 4.20643493749997*I, -0.289537637843415 - 4.05850635278993*I, 3.91989335461801 + 2.67505824558620*I), (1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1)]
[(-1.33290778524905 - 3.67438308254640*I, -1.39385580697418 + 7.15398772863816*I, -1.02972135727888 - 0.125758622687024*I, -1.11070695780503 - 5.45460719676341*I, 1.47614101861691 + 0.651104551598276*I, -5.40208267304039 + 0.526425941228095*I), (0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1)]
[(-1.51135609924905 - 3.56723888502589*I, -1.25559975813718 + 6.84331633564430*I, 8.03751596528679e-14 - 5.74037345435485e-14*I, -1.51135609924908 - 3.56723888502597*I, -9.32157996624827e-14 - 3.84223902694103e-14*I, -4.27831195663521 - 0.291161434407448*I), (1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1)]
[(0.958700116787312 + 0.175900627082558*I, -1.33068473991568 + 1.45858533058647*I, -2.08509337966279 + 0.385035903708134*I, -0.382424016618746 - 2.70803538454738*I, 3.35020660129284 + 0.998492672204647*I, -4.68089134120849 + 0.460092658381764*I), (0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1)]
[(9.82547376793264e-15 - 1.55292445569444e-14*I, 3.44169137633799e-15 + 7.45931094670027e-15*I, -0.985816395002678 - 0.428829995963958*I, -0.985816395002700 - 0.428829995963943*I, 3.10445647403784 + 0.493448521752026*I, -3.10445647403782 - 0.493448521752036*I), (1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1)]
[(0.129548021669741 - 0.334208935326168*I, 0.215548303921404 + 0.573407628343169*I, -2.85545681805860 - 1.55521663378977*I, 5.98088786537974 - 4.24883183422277*I, 0.657534762929280 + 3.53656346241456*I, -6.39021643613445 - 1.77249007622879*I), (0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1)]
[(-0.331102511465724 - 0.479904701966353*I, 1.43418379900616 + 0.455932177357677*I, -1.79594966285744 - 2.26321229932960*I, 4.26429188069826 - 2.53645191580462*I, 1.62633461544001 + 3.98002685854805*I, -4.54314926182453 - 0.773453742744532*I), (1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1)]
[(-0.200699690454593 - 2.95234080857482*I, -2.93251541423503 + 2.08326340951385*I, 0.414310983013900 + 0.0682194842521411*I, 4.48267902864630 - 4.04097217934696*I, -0.553729833795978 + 0.261993608185182*I, -5.82372626255990 - 3.17187635158480*I), (0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1)]
[(1.07241793515481 - 1.35134794461412*I, -3.93698745119981 + 1.72792010383481*I, 0.775776858042081 + 0.784559287360955*I, 2.50280365219367 - 2.18385228119255*I, -1.34747723431384 - 0.670121199998806*I, -3.80183383813526 - 2.60470638932508*I), (1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1)]
[(0.0668648615244298 + 0.686154464640502*I, 0.559096230837020 - 1.51338721040554*I, 4.39656678086529 + 0.461615340266193*I, -0.990095542056789 + 8.10697909709023*I, -6.10902936592805 - 3.97518988708329*I, 4.13603974931576 - 3.51465455913404*I), (0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1)]
[(-6.66133814775094e-16 + 1.96509475358653e-14*I, 5.32907051820075e-15 - 4.88498130835069e-15*I, 4.27831195663515 + 0.291161434407465*I, -1.25559975813713 + 6.84331633564416*I, -5.78966805588416 - 3.85840031943335*I, 2.76695585738610 - 3.27607745061834*I), (1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1)]
[(0.113874175636031 + 1.87128176820959*I, 1.61319077732777 - 3.10136863396420*I, 1.43297766257418 + 0.869765442073056*I, -1.90727806771743 + 5.20122094179183*I, -1.97351220100933 - 0.0586739815737984*I, 3.58670297833712 - 3.04269465239034*I), (0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1)]
[(-1.42736962119947 + 1.56698031348387*I, 1.80506278510226 - 2.57349757813247*I, 2.16493489801906e-14 - 3.57491813929300e-14*I, -2.18275594900505 + 3.58001484278105*I, 3.19744231092045e-14 - 3.10862446895044e-15*I, 1.80506278510223 - 2.57349757813249*I), (1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1)]
[(-0.437396754282741 - 4.36772961813602*I, -2.49051615988047 + 2.72617218324238*I, -0.295776578272258 + 1.79631209821969*I, -6.83755834228275 + 5.77896034542620*I, -1.13591554975331 - 2.40078501505584*I, 6.61887328190925 + 1.74878186792806*I), (0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1)]
[(0.488332834346915 - 3.78178789444761*I, -3.03122612475787 + 2.71421702152742*I, 0.306686995805088 + 2.83178822161375*I, -5.26743241936385 + 4.47843437022090*I, -1.64567594361189 - 3.51925588502176*I, 4.67690206836971 + 0.805038863494284*I), (1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1)]
[(0.129548021669708 - 0.334208935326114*I, 0.215548303921454 + 0.573407628343207*I, -2.85545681805856 - 1.55521663378982*I, -5.98088786537983 + 4.24883183422288*I, 0.657534762929250 + 3.53656346241449*I, 6.39021643613458 + 1.77249007622885*I), (0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1)]
[(-0.331102511465741 - 0.479904701966345*I, 1.43418379900621 + 0.455932177357692*I, -1.79594966285745 - 2.26321229932961*I, -4.26429188069834 + 2.53645191580462*I, 1.62633461544001 + 3.98002685854806*I, 4.54314926182454 + 0.773453742744573*I), (1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1)]
[(0.113874175636096 + 1.87128176820955*I, 1.61319077732773 - 3.10136863396415*I, 1.43297766257420 + 0.869765442073047*I, 1.90727806771737 - 5.20122094179179*I, -1.97351220100928 - 0.0586739815738104*I, -3.58670297833708 + 3.04269465239034*I), (0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1)]
[(-1.42736962119941 + 1.56698031348394*I, 1.80506278510221 - 2.57349757813252*I, -3.23074900165921e-14 - 3.06421554796543e-14*I, 2.18275594900504 - 3.58001484278107*I, 4.21884749357559e-14 + 6.90558721316847e-14*I, -1.80506278510222 + 2.57349757813250*I), (1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1)]
[(-0.958700116787304 - 0.175900627082537*I, 1.33068473991570 - 1.45858533058645*I, 2.08509337966274 - 0.385035903708201*I, -0.382424016618874 - 2.70803538454730*I, -3.35020660129282 - 0.998492672204611*I, -4.68089134120839 + 0.460092658381802*I), (0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1)]
[(4.44089209850063e-16 - 1.65423230669148e-14*I, -1.17128529097954e-14 - 3.27515792264421e-15*I, 0.985816395002699 + 0.428829995963960*I, -0.985816395002617 - 0.428829995963972*I, -3.10445647403785 - 0.493448521752004*I, -3.10445647403788 - 0.493448521752044*I), (1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1)]
[(-4.58682675794190 + 4.18856923402272*I, -0.959178485199252 - 6.91310836297558*I, -2.45168501210151 - 0.897217346799145*I, 6.21724893790088e-15 + 4.32986979603811e-14*I, 2.56925621218784 - 2.44069577376379*I, -7.21644966006352e-15 - 2.66453525910038e-14*I), (1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1)]
[(-4.52096218130429 + 1.34947195753054*I, 1.76121052920556 + 0.820203026462740*I, -0.473310825089903 - 3.47846166865194*I, -1.47185194798315 - 0.488583658195947*I, -1.83581108952246 - 0.635919158690377*I, 0.0746005603169105 - 0.184283867772321*I), (1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1)]
[(-4.88498130835069e-15 + 5.84532422465145e-14*I, 6.57807142090405e-15 - 2.22322160681188e-14*I, 2.45168501210152 + 0.897217346799126*I, 4.58682675794186 - 4.18856923402274*I, 0.117571200086305 - 3.33791312056295*I, -5.54600524314113 - 2.72453912895282*I), (0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1)]
[(2.09923416534889 + 4.03641441848126*I, 0.304299790423630 - 1.54645250830005*I, -1.83741910575463e-14 - 2.34257058195908e-14*I, 4.85768917195487 - 4.98303606866099*I, -6.80566714095221e-14 + 5.37347943918576e-14*I, -5.77460643850228 - 2.85475414961757*I), (0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1)]
[(1.32774736452553 - 0.708935911472750*I, -1.58880360742716 + 3.54529468347399*I, -2.52537611432293 + 1.10837238161711*I, 0.675516263994191 + 5.27328107385806*I, 3.07453139067427 + 2.66506333641850*I, 4.66333499810145 - 0.880231347055433*I), (0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1)]
[(-2.32882440653031 - 3.01943132381589*I, -0.224159286592166 + 4.06264180966010*I, -2.21923710882276 - 1.78551619995174*I, -0.557905870891874 + 6.89136849545609*I, 3.65215832039300 + 1.32482108166603*I, 3.87631760698504 - 2.73782072799405*I), (0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1)]
[(0.291161434407554 - 4.27831195663510*I, 3.27607745061834 + 2.76695585738613*I, 3.56723888502586 - 1.51135609924898*I, -3.27607745061835 - 2.76695585738617*I, -0.291161434407551 + 4.27831195663520*I, 3.56723888502592 - 1.51135609924899*I), (1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1)]
[(3.85840031943337 - 5.78966805588411*I, -3.56723888502586 + 1.51135609924897*I, 3.27607745061834 + 2.76695585738614*I, -8.31192753514287e-15 + 3.06178693509906e-16*I, 3.56723888502586 - 1.51135609924901*I, -4.93442092741603e-15 + 1.48613760186933e-14*I), (1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1)]
[(2.09923416534890 + 4.03641441848128*I, 0.304299790423664 - 1.54645250830005*I, -7.07767178198537e-15 - 4.14113188185183e-14*I, -4.85768917195492 + 4.98303606866096*I, -4.64073224293315e-14 + 3.08642000845794e-14*I, 5.77460643850234 + 2.85475414961758*I), (0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1)]
[(-1.47437617670221e-13 - 2.53130849614536e-14*I, 6.75015598972095e-14 + 3.55271367880050e-15*I, 3.45879171951386 - 0.116814518479982*I, -6.11092192511060 + 4.99282745592483*I, 0.857151393740480 - 1.32265082734937*I, 6.13432877984271 + 1.96614119410187*I), (0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1)]
[(2.12480168735868 - 3.47073132666954*I, 0.0350780692251539 + 4.87045369132281*I, 2.52534637118807 + 0.496919476915798*I, -0.352599634612027 - 1.76148822850451*I, -3.41323820129478 + 3.47452940863687*I, 1.83125264658056 + 0.741315423689179*I), (1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1)]
[(4.59556274162123 - 1.53375582530285*I, -3.30766303750556 - 1.12450281688634*I, -0.923940562576338 + 2.80559414268366*I, -1.16850973341798e-14 + 2.00950367457153e-14*I, 3.15846191687179 + 1.49307055243103*I, 2.36477504245158e-14 + 4.77395900588817e-15*I), (1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1)]
[(1.00651726464861 + 0.377693163902761*I, -3.58001484278106 - 2.18275594900503*I, -1.00651726464854 - 0.377693163902731*I, 7.36077865326479e-14 - 3.90798504668055e-14*I, -1.56698031348391 - 1.42736962119949*I, -4.41868763800812e-14 - 6.93889390390723e-15*I), (1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1)]
[(-1.65984708938476 + 1.17690151584277*I, 2.00012623482287 - 0.373744007183275*I, -0.340279145438098 - 0.803157508659503*I, -2.00012623482288 + 0.373744007183250*I, -1.65984708938476 + 1.17690151584277*I, 0.340279145438101 + 0.803157508659538*I), (1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1)]
[(-0.197233301165050 - 1.71386128959337*I, -1.56204650141958 + 4.00569454696008*I, -1.10332426934499 - 0.00621011532666027*I, 0.225532677303693 - 3.31396619158561*I, 1.42665753461391 - 0.478963045141776*I, -4.53010803878179 + 0.846496936998183*I), (0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1)]
[(1.32774736452547 - 0.708935911472740*I, -1.58880360742713 + 3.54529468347398*I, -2.52537611432295 + 1.10837238161707*I, -0.675516263994235 - 5.27328107385814*I, 3.07453139067423 + 2.66506333641852*I, -4.66333499810144 + 0.880231347055490*I), (0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1)]
[(-3.33066907387547e-15 + 1.36557432028894e-14*I, 5.49560397189452e-15 - 3.24185123190546e-14*I, -2.45168501210147 - 0.897217346799175*I, 4.58682675794195 - 4.18856923402272*I, -0.117571200086328 + 3.33791312056299*I, -5.54600524314118 - 2.72453912895284*I), (0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1)]
[(-0.147928584709905 - 3.54064831319914*I, -2.23749247085670 + 2.47974079903035*I, 7.49400541621981e-16 - 7.99360577730113e-15*I, 5.49804507588237 - 4.29913839603682*I, 3.48610029732299e-14 - 2.62012633811537e-14*I, -5.87952023472311 - 1.90066552334332*I), (0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1)]
[(-1.95855771393492 + 1.35127531628109*I, 0.808531811969680 + 0.327304429498384*I, 0.341494089995553 - 2.00588417527787*I, 1.65978342181461e-14 + 1.89015469942433e-14*I, -0.808531811969660 - 0.327304429498392*I, -9.43689570931383e-16 - 1.27953203588049e-14*I), (1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1)]
[(-2.12480168735880 + 3.47073132666964*I, -0.0350780692250967 - 4.87045369132289*I, -2.52534637118815 - 0.496919476915838*I, -0.352599634612070 - 1.76148822850454*I, 3.41323820129478 - 3.47452940863695*I, 1.83125264658062 + 0.741315423689187*I), (1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1)]
[(1.65984708938478 - 1.17690151584279*I, -2.00012623482288 + 0.373744007183276*I, 0.340279145438110 + 0.803157508659533*I, -2.00012623482287 + 0.373744007183277*I, 1.65984708938476 - 1.17690151584279*I, 0.340279145438108 + 0.803157508659514*I), (1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1)]
[(0.493448521752039 - 3.10445647403787*I, -0.0646185257880603 + 2.11864007903517*I, 0.493448521751999 - 3.10445647403784*I, 1.28785870856518e-14 - 1.54043444666740e-14*I, -0.922278517715942 + 4.09027286904056*I, -3.33066907387547e-15 + 7.66053886991358e-15*I), (1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1)]
[(-0.573468700209081 - 0.105219037958431*I, 1.33651382411591 - 0.691728355374374*I, 2.87026094939693 + 0.330404578844539*I, -1.22176735598144 + 4.80885205561949*I, -3.96429621603997 - 1.66431174592782*I, 3.75940603740756 - 2.66557726454998*I), (0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1)]
[(2.32882440653037 + 3.01943132381589*I, 0.224159286592113 - 4.06264180966011*I, 2.21923710882272 + 1.78551619995176*I, -0.557905870891831 + 6.89136849545609*I, -3.65215832039291 - 1.32482108166602*I, 3.87631760698509 - 2.73782072799402*I), (0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1)]
[(4.52096218130430 - 1.34947195753053*I, -1.76121052920552 - 0.820203026462713*I, 0.473310825089871 + 3.47846166865191*I, -1.47185194798311 - 0.488583658195917*I, 1.83581108952243 + 0.635919158690419*I, 0.0746005603169440 - 0.184283867772342*I), (1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1)]
[(2.23749247085671 - 2.47974079903029*I, 0.147928584709884 + 3.54064831319910*I, 5.87952023472306 + 1.90066552334331*I, 3.37507799486048e-14 + 6.88338275267597e-14*I, -5.49804507588236 + 4.29913839603678*I, 5.32907051820075e-15 - 1.15463194561016e-14*I), (1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1)]
[(-0.147928584709913 - 3.54064831319912*I, -2.23749247085670 + 2.47974079903033*I, -2.59792187762287e-14 - 1.35447209004269e-14*I, -5.49804507588236 + 4.29913839603680*I, 2.36477504245158e-14 + 2.79776202205539e-14*I, 5.87952023472311 + 1.90066552334335*I), (0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1)]
[(-6.10622663543836e-14 - 7.77156117237610e-16*I, 4.21884749357559e-14 + 1.38777878078145e-14*I, -3.45879171951380 + 0.116814518479924*I, -6.11092192511064 + 4.99282745592491*I, -0.857151393740607 + 1.32265082734927*I, 6.13432877984273 + 1.96614119410189*I), (0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1)]
[(0.197233301165131 + 1.71386128959326*I, 1.56204650141954 - 4.00569454695997*I, 1.10332426934498 + 0.00621011532672089*I, 0.225532677303722 - 3.31396619158554*I, -1.42665753461380 + 0.478963045141733*I, -4.53010803878170 + 0.846496936998192*I), (0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1)]
[(-0.573468700209028 - 0.105219037958409*I, 1.33651382411594 - 0.691728355374346*I, 2.87026094939691 + 0.330404578844496*I, 1.22176735598135 - 4.80885205561946*I, -3.96429621603997 - 1.66431174592779*I, -3.75940603740750 + 2.66557726455003*I), (0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1)]
[(-1.31956794394663 + 1.98005902450229*I, -0.340279145438112 - 0.803157508659508*I, -2.00012623482285 + 0.373744007183272*I, -2.22044604925031e-15 + 3.08086889333481e-15*I, -0.340279145438106 - 0.803157508659499*I, -5.44009282066327e-15 - 2.27595720048157e-15*I), (1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1)]
[(-0.291161434407476 + 4.27831195663514*I, -3.27607745061839 - 2.76695585738616*I, -3.56723888502587 + 1.51135609924903*I, -3.27607745061833 - 2.76695585738604*I, 0.291161434407534 - 4.27831195663517*I, 3.56723888502592 - 1.51135609924902*I), (1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1)]
[(-1.38851277359981 - 0.562088435465708*I, 4.16553832079950 + 1.68626530639720*I, -1.54177881455264 - 2.71044885418974*I, -5.81336238034105 + 1.05361383165638*I, -3.71873796420723 + 2.66723799395876*I, 1.12920148765824 + 3.86405600898499*I), (0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1)]
[(-1.33526157055306 - 2.85543892067776*I, 4.82536857017465 + 2.47745499427303*I, -1.36514445965041 - 2.41634120162666*I, -6.95033111014586 + 0.316870133758339*I, -2.61177238954190 + 1.68666342712881*I, 2.21359618063280 + 4.16411842140178*I), (1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1)]
[(2.06025974429234 - 0.412405159051169*I, -4.85595815121098 - 2.41494284323926*I, 1.63203643606925 + 2.45741568507607*I, 3.63320512595523 - 0.674028767529758*I, 3.19437618793852 - 1.40199248861415*I, -1.60249090886605 - 1.09789603829878*I), (0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1)]
[(1.71246258506276 + 3.51357454681721*I, -6.10902936592812 - 3.97518988708339*I, 0.722183698318900 + 1.79452312551530*I, 4.52456300880186 + 0.145429512114207*I, 1.90724102151743 - 0.546096830655187*I, -2.75742094777276 - 0.932240466707996*I), (1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1)]
[(0.289537637843481 + 4.05850635278995*I, 2.27991056476219 - 3.05653340442691*I, -3.91989335461799 - 2.67505824558626*I, -3.63035571677450 + 1.38344810720374*I, 0.668782679262258 + 6.88149318308610*I, 2.19020316118692 - 1.82101388193316*I), (0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1)]
[(-0.812606321360164 + 0.560644629512501*I, 2.95219320878224 - 2.03681810525017*I, -1.51391206787961 - 4.48294635255398*I, -5.43695165681947 + 1.78861191307574*I, 2.34844363981799 + 7.11196501552626*I, 2.94123058349327 - 3.63164975149263*I), (1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1)]
[(-0.583388880555098 - 1.50418976794809*I, -0.0558092990146801 + 0.687142038588993*I, 4.19208864347208 + 3.44760993780230*I, 6.04423812855306 - 4.07302834233761*I, -1.12048732770674 - 8.08998809711769*I, -4.38856506785333 + 0.532339014346025*I), (0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1)]
[(0.120588621283838 + 0.602426707323996*I, -0.505697427243797 + 0.348897786406511*I, 2.55482098720245 + 4.78485682231226*I, 7.36447939318873 - 4.39537893519937*I, -2.23307580382617 - 8.28059690910388*I, -5.16387606422988 + 1.66022561115997*I), (1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1)]
[(-2.65608176806262 + 2.67178737987668*I, 3.76706291487488 - 0.0495495436654420*I, 0.565811822741757 - 2.51080868292613*I, -4.29691848401079 + 0.148558466297131*I, -3.09579362670061 + 2.98356161274106*I, 2.19735953598797 + 1.34011728241003*I), (0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1)]
[(-2.59579796154565 + 0.0750567546736621*I, 4.30890671808012 + 1.17439329928729*I, 1.33068473991568 - 1.45858533058645*I, -5.43529998095559 - 0.613456768496619*I, -1.70266936304409 + 3.09307128825552*I, 3.35020660129283 + 0.998492672204692*I), (1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1)]
[(3.21517645579195 - 3.73432974488535*I, -4.23456928692481 + 0.413319141448784*I, -1.68205296069315 + 2.52398079219018*I, 6.64658083897020 - 0.272140708430859*I, 2.65730036603026 - 3.98737449989477*I, -2.40358686063726 - 3.42429349023653*I), (0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1)]
[(3.43607277213868 - 2.18040410408154*I, -4.87038718421986 + 0.0433394283387329*I, -1.91546447977203 + 1.56046457750845*I, 8.22016607607299 + 0.533260669895646*I, 1.49052357928308 - 3.55034265649315*I, -3.37986360493680 - 3.50700322815439*I), (1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1)]
[(-1.60613422056606 + 3.96759253643752*I, 6.37679386728634 - 4.34525458409024*I, 1.06780036202014e-13 - 1.16108294853645e-13*I, -1.60613422056607 + 3.96759253643734*I, -1.59830482182599e-13 + 3.36380229226663e-14*I, 3.16452542615452 + 3.58993048878476*I), (0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1)]
[(-1.33314003786370 + 4.19353565960469*I, 6.23249591741741 - 4.30001006971024*I, 0.746874669811275 + 0.855955628241411*I, -2.85023231959493 + 5.24022901882425*I, 0.143931563392493 - 2.15617790837843*I, 3.95132464764984 + 3.13573675576868*I), (1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1)]
[(1.49307055243093 - 3.15846191687177*I, -4.29866469511462 + 2.23452135429546*I, 6.31439345255558e-14 - 2.09832151654155e-14*I, 1.12450281688631 - 3.30766303750565*I, -6.92224055853785e-14 - 4.91828799908944e-14*I, -2.65825864218924 - 1.28789970411556*I), (0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1)]
[(1.23282718846324 - 2.91994716682568*I, -4.89641960421840 + 2.31670854810789*I, -1.23032101942644 - 0.689789169266565*I, 1.76713558145585 - 3.87294973057118*I, -0.698518795470654 + 1.96694460308015*I, -2.78127770954556 - 0.734845315957290*I), (1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1)]
[(0.323333265268848 - 0.485173160468403*I, -1.42665753461384 + 0.478963045141704*I, 1.75927980258466 - 2.29183325736672*I, 4.30457536147807 + 2.46746925458728*I, -1.56204650141955 + 4.00569454695999*I, -4.53010803878173 + 0.846496936998300*I), (0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1)]
[(1.26511322163003 + 1.38352857591281*I, -3.35020660129283 - 0.998492672204685*I, 0.371984623128350 - 1.63448595766902*I, 5.06331535782725 + 2.24794272616563*I, -1.33068473991570 + 1.45858533058644*I, -4.68089134120846 + 0.460092658381759*I), (1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1)]
[(-0.167368481636791 + 0.413446105608153*I, 0.502105444910411 - 1.24033831682457*I, -1.32204020297951 + 3.26580230658645*I, -5.81740253004658 - 2.35496190511149*I, 1.82414564788996 - 4.50614062341106*I, 4.21613264847169 + 1.70674656305216*I), (0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1)]
[(-1.09331036596759 - 0.543720098385553*I, 2.06025974429235 - 0.412405159051276*I, 0.226258119727811 + 2.68557722142856*I, -7.08338496082483 - 1.96907561206191*I, 1.68870073951216 - 2.35956281786783*I, 4.20147672326013 + 2.59918646593805*I), (1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1)]
[(-0.583388880555129 - 1.50418976794812*I, -0.0558092990146984 + 0.687142038588998*I, -4.19208864347212 - 3.44760993780232*I, 6.04423812855313 - 4.07302834233769*I, 1.12048732770673 + 8.08998809711775*I, -4.38856506785338 + 0.532339014345989*I), (0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1)]
[(0.0110704872279370 - 2.29230175159355*I, -1.58664292515578 + 1.65448907645209*I, -3.56096355414870 - 3.32296376692328*I, 6.18960741069400 - 5.43546293904745*I, 0.665533944334167 + 8.21051532056398*I, -4.86975023880738 - 0.0899012897347395*I), (1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1)]
[(0.289537637843486 + 4.05850635278984*I, 2.27991056476219 - 3.05653340442693*I, 3.91989335461785 + 2.67505824558630*I, -3.63035571677436 + 1.38344810720371*I, -0.668782679262213 - 6.88149318308601*I, 2.19020316118684 - 1.82101388193324*I), (0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1)]
[(-0.345090182690721 + 4.24067477228152*I, 3.68208229484477 - 3.27488141150253*I, 3.46254675183472 + 2.34814516060281*I, -3.94407590302983 + 2.72115157770654*I, 0.165097331868123 - 6.65010077255674*I, 2.49657307645678 - 1.72247034106045*I), (1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1)]
[(-1.98902462507449 + 2.98460278373899*I, 0.547489228980184 - 0.821527223083106*I, 3.58382606212146 - 2.99931792567086*I, 7.14885253144636 + 2.23363859993096*I, -1.70084668203584 + 5.46504313417510*I, -4.50673888633242 - 1.44154166071168*I), (0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1)]
[(-1.27651081898885 + 4.54210234780655*I, -0.848451720982366 - 1.74777721977521*I, 2.61177238954193 - 1.68666342712880*I, 8.31547556979635 + 2.09947106786837*I, -1.24662792989156 + 4.10300462875544*I, -4.82536857017472 - 2.47745499427311*I), (1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1)]
[(0.494805023922085 - 3.30257206709678*I, 2.71676731754658 + 1.94190360532572*I, -4.84030247113614 + 2.97374255825868*I, -5.67169002199442 - 3.45902875449547*I, 1.46043886619940 - 6.48074578641311*I, 5.50339875852634 - 1.40864293542995*I), (0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1)]
[(0.0733312844020477 - 5.46931783794999*I, 4.80678393881535 + 3.50581154221695*I, -3.21187382791419 + 1.79953205184691*I, -6.47502533411854 - 3.34183729833076*I, 1.04374559123549 - 4.58617750891452*I, 5.85052953005088 - 1.08036596669761*I), (1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1)]
[(-2.44069577376375 - 2.56925621218777*I, 3.33791312056295 + 0.117571200086250*I, -6.07291994469961e-14 + 6.21724893790088e-15*I, 6.91310836297561 - 0.959178485199216*I, 8.70414851306123e-14 + 8.34887714518118e-14*I, -2.72453912895284 + 5.54600524314118*I), (0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1)]
[(-0.330213092437276 - 0.139418850782062*I, 0.261993608185125 + 0.553729833795973*I, -0.869077399060967 + 3.13321510468961*I, 7.21284853093179 - 1.34104723391360*I, -2.08326340951393 - 2.93251541423503*I, -3.17187635158478 + 5.82372626255994*I), (1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1)]
[(2.99492109621900 + 1.66154066535876*I, -3.73194811039490 - 0.575984610587350*I, 2.60902410786912e-14 + 3.26405569239796e-14*I, -6.38046294351981 + 0.892196712761100*I, -2.02060590481778e-14 - 3.01980662698043e-14*I, 2.93544574966792 - 2.68058591866602*I), (0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1)]
[(1.08441492067888 - 0.561251620514110*I, -2.06663232471060 - 0.379182098239357*I, 0.182991747601609 - 2.68887183950972*I, -7.05076532067973 + 2.08286093197717*I, 1.72647017456630 + 2.33206938477964*I, 4.15908599448014 - 2.66649219600053*I), (1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1)]
[(-6.04136903073175 - 0.380493855205471*I, 3.21093144296864 - 2.83043758776315*I, 7.77156117237610e-15 - 6.16173778666962e-15*I, -0.380493855205530 + 6.04136903073173*I, 2.68673971959288e-14*I, 3.21093144296865 - 2.83043758776310*I), (1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1)]
[(-0.996234678677787 + 1.49488586403390*I, 1.76693668005192 + 0.324194463517809*I, -1.43431441208114 - 2.13706467574282*I, -3.95663933857266 + 0.951715974956664*I, -3.43607277213868 + 2.18040410408158*I, 0.537512446603225 + 2.51701879825279*I), (0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1)]
[(2.20635938458539 - 3.14841768836085*I, -3.15130016242102 - 0.578195063282964*I, 2.33136540435187 + 2.60365905304484*I, 2.76908642572557 - 0.779527871767129*I, 3.10382338899924 - 1.60642008298351*I, -0.716950699968999 - 0.530830723833811*I), (0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1)]
[(6.95844354943322 - 0.0886336406614467*I, -4.89379619589970 + 6.19051302982501*I, -5.92859095149834e-14 + 2.34257058195908e-14*I, 1.36979329337056 - 4.33855872060391*I, -3.01980662698043e-14 + 5.48450174164827e-14*I, -0.0611137926464687 + 3.46022411052423*I), (1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1)]
[(1.50885236545470 + 7.13061981677636*I, 1.27357848183274 - 3.69536629468497*I, -5.40985782629018 - 0.439385681706370*I, -1.46546709519945 + 0.674785622878008*I, -1.02274534001088 + 5.47178230438555*I, 1.02756321731771 - 0.142320550982277*I), (0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1)]
[(-2.68515109178190 + 1.98539111622086*I, -0.547911385406717 - 3.29417780087960*I, -5.52536422878210 - 1.31985717188666*I, 1.56458778671729 + 6.45639316396325*I, 5.61526551851686 - 3.54989306692076*I, -4.88755155364065 - 2.89542960981449*I), (1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1)]
[(3.51688566786726 - 0.703980067193014*I, -0.968040816809885 + 0.193774123932986*I, 4.65498575529547 + 0.413309666942915*I, -3.47558110195711 - 6.63442310341969*I, -5.06704928227848 + 2.66168883702604*I, 2.16742174391055 + 4.20606951121499*I), (1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1)]
[(-1.64567594361178 - 3.51925588502168*I, 1.33898894780674 + 0.687467663407931*I, 4.67690206836971 + 0.805038863494278*I, 3.03122612475787 - 2.71421702152741*I, 0.590530350994118 - 5.28347323371526*I, -2.54289329041096 - 1.06757087292019*I), (0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1)]
[(-2.23757728688586 + 4.93308334844074*I, 2.89972054042747 - 1.27967774110927*I, -0.779527871767171 - 2.76908642572563*I, -1.95544371098554 + 0.730095522777100*I, -3.84399736986945 + 1.82925995944155*I, 0.709507592990840 + 1.21905614487948*I), (0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1)]
[(-3.22929731981422 + 1.31956848569533*I, 2.59918646593812 - 4.20147672326013*I, 0.326014403560758 - 1.91495885924001*I, -1.64306120850133 + 5.16842610158492*I, 2.68557722142864 - 0.226258119727774*I, -0.0863907554905343 - 3.97521860353235*I), (1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1)]
[(1.71905142130185 - 0.990278886743810*I, -0.932240466707981 + 2.75742094777284*I, -1.24842629486007 + 2.62942471983633*I, 1.39385580697418 - 7.15398772863824*I, -1.79452312551528 + 0.722183698318967*I, -2.72676359222331 + 3.47960464609183*I), (1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1)]
[(1.64306120850123 - 5.16842610158494*I, -1.72945196399179 + 1.19320749805254*I, -0.326014403560662 + 1.91495885924006*I, 3.22929731981431 - 1.31956848569551*I, 3.01159162498931 - 2.14121697896788*I, -0.630110853876253 - 2.88190823756477*I), (0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1)]
[(0.584370253632177 + 1.37928334232102*I, -1.75311076089661 - 4.13785002696288*I, 0.826374509996917 - 3.00677901971682*I, 4.85568544574995 + 3.36565047551780*I, -4.51556690451343 - 0.743522759380115*I, 1.93383417758900 - 3.53076623608695*I), (1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1)]
[(-0.635919158690381 + 1.83581108952241*I, 4.11438082734234 - 2.30912191461232*I, 0.184283867772318 + 0.0746005603169349*I, -0.820203026462693 + 1.76121052920556*I, -0.672867525968239 + 1.39725138766619*I, 2.16967498399323 + 2.75975165209875*I), (0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1)]
[(0.694847546767218 - 2.24131144590477*I, -2.93615899267198 + 1.54646389913755*I, 0.365099945995066 + 0.147797313308807*I, 1.05994749276230 - 2.09351413259597*I, 0.547050233458436 - 1.87621149990969*I, -2.09351413259598 - 1.05994749276231*I), (0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1)]
[(-1.74843812075629 - 1.16520915163336*I, 1.72605847724705 + 5.14130339851183*I, -0.583631264023314 + 2.89167932619974*I, -3.04567429423979 - 2.09245366976962*I, 3.25012346002395 + 1.26740666828046*I, 0.356802454730048 + 1.90946192216786*I), (1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1)]
[(-0.779527871767077 - 2.76908642572563*I, 1.31035859560087 + 2.05213572575656*I, 2.60365905304479 - 2.33136540435186*I, 3.14841768836084 + 2.20635938458532*I, -0.997238970061139 + 5.43518879335106*I, -3.72661275164380 + 0.944940777835718*I), (0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1)]
[(0.0646185257880443 - 2.11864007903518*I, -0.493448521752008 + 3.10445647403785*I, 3.33066907387547e-15 - 9.38138455808257e-15*I, 0.922278517715945 - 4.09027286904053*I, 2.39808173319034e-14 + 8.99280649946377e-15*I, -0.493448521752025 + 3.10445647403785*I), (1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1)]
[(1.70954271234268 + 2.96778258467405*I, -0.635993285464336 - 3.72219122442118*I, 1.88737914186277e-14 + 6.55031584528842e-15*I, -0.789357395579190 + 6.39400009774291*I, -4.79616346638068e-14 - 9.32587340685131e-15*I, 2.63297862987375 - 2.97822197816446*I), (1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1)]
[(0.695275675434209 + 1.38623731120883*I, -0.512216740788703 - 1.46379512169349*I, -2.12496253997115 + 2.79432512803121*I, -4.15102378807892 - 2.24258224369728*I, 1.27651081898881 - 4.54210234780635*I, 3.48563100174211 + 0.417247213437347*I), (0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1)]
[(-4.91404296039689 + 0.367096811193269*I, 3.28655342590146 + 2.70203189047618*I, -2.97411498856340 + 0.595332878921258*I, -4.89227492330885 - 4.50740984257201*I, 4.69849465647551 - 0.940504439536438*I, -0.721748579391659 + 4.12093371604673*I), (1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1)]
[(-1.34747723431377 - 0.670121199998880*I, 0.571700376271712 - 0.114438087362128*I, -3.80183383813537 - 2.60470638932515*I, 3.93698745119988 - 1.72792010383493*I, 1.29903018594165 + 4.78855867051774*I, -2.86456951604501 + 0.376572159220720*I), (0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1)]
[(1.66291286666901 + 3.07499474563108*I, 0.0837323000099701 - 1.87287257597662*I, 3.63522464808179 + 2.98455537065005*I, -1.97231178141273 + 0.0904393749811074*I, -1.99076907941496 - 5.16984017019632*I, 1.41878895393317 - 0.892723254910820*I), (0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1)]
[(3.76737240378243 - 0.0111055446164163*I, -2.69875255059487 - 2.62867891393380*I, 2.17549922269525 - 1.37532046922297*I, 3.14342689717122 + 2.93333349932850*I, -4.29875331505114 - 0.0793600181368637*I, -0.606161810624596 - 2.50137384657943*I), (1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1)]
[(1.71905142130183 - 0.990278886743811*I, -0.932240466707946 + 2.75742094777287*I, 1.24842629486014 - 2.62942471983635*I, 1.39385580697417 - 7.15398772863815*I, 1.79452312551519 - 0.722183698318962*I, -2.72676359222326 + 3.47960464609172*I), (1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1)]
[(-1.33651382411588 + 0.691728355374343*I, 0.573468700209018 + 0.105219037958452*I, 3.75940603740751 - 2.66557726454994*I, 3.96429621604002 + 1.66431174592784*I, -1.22176735598135 + 4.80885205561944*I, -2.87026094939695 - 0.330404578844567*I), (0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1)]
[(0.557876089761567 + 0.253044755009565*I, -0.144717119890260 - 0.327925689114247*I, -5.77190512772760 + 3.26522562275312*I, -2.96567529610300 - 2.03578071663683*I, 1.22474856502584 - 7.23350416922653*I, 3.11881710740136 - 0.919408651467737*I), (0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1)]
[(-3.22929731981410 + 1.31956848569542*I, 2.59918646593799 - 4.20147672326013*I, -0.326014403560707 + 1.91495885923998*I, -1.64306120850117 + 5.16842610158488*I, -2.68557722142856 + 0.226258119727847*I, -0.0863907554905357 - 3.97521860353232*I), (1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1)]
[(-3.80372360572438 - 4.40697821814378*I, 5.46566712530499 - 0.247756356882647*I, 1.21776918281810 - 3.00822425609598*I, 5.79822286403805 - 0.519982598635067*I, 2.14323266771755 + 2.61820579273220*I, -2.04403809844756 + 4.50005760833318*I), (0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1)]
[(-0.571700376271767 + 0.114438087362167*I, 1.34747723431382 + 0.670121199998816*I, 2.86456951604499 - 0.376572159220723*I, -1.29903018594166 - 4.78855867051766*I, -3.93698745119987 + 1.72792010383494*I, 3.80183383813538 + 2.60470638932513*I), (1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1)]
[(0.410697933253027 - 0.174003156608430*I, -1.23209379975903 + 0.522009469825345*I, -3.24409454952997 + 1.37444736447388*I, 2.44831524534738 + 5.77873431042792*I, 4.47618834928899 - 1.89645683429920*I, -1.77440391761535 - 4.18810805461728*I), (1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1)]
[(3.47452940863692 + 3.41323820129480*I, -3.97144888555275 - 0.887891830106672*I, -0.741315423689133 + 1.83125264658057*I, -4.87045369132292 + 0.0350780692251682*I, -1.02017280481541 - 1.47865301196858*I, 1.39972236465329 - 2.15987975658389*I), (0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1)]


==> anc/genus7quadrics_coors.txt <==
4 4 1 3 5 1 2 6 1
3 4 1 2 5 2 1 6 1
2 4 3 1 5 1 0 6 -1
3 3 3 1 5 2 0 6 1
2 3 1 1 4 -1 0 5 -1
0 3 1 5 5 2 4 6 -1
2 2 2 1 3 -1 0 4 1
0 2 1 4 5 -1 3 6 1
0 1 1 3 5 -3 2 6 -1
0 0 1 2 5 -4 1 6 -3


==> anc/quartics_genus6.txt <==
[
    x0^4 - x3^4 - 11/2*x2^2*x4^2 + 33/4*x2*x4^3 - 21/2*x4^4 - 8*x3^3*x5 + 27/2*x3^2*x5^2 - 9/2*x2*x4*x5^2 + 7*x4^2*x5^2 - 47/4*x3*x5^3 + 
        7/2*x5^4,
    x0^3*x1 - 7/2*x2^2*x4^2 + 27/4*x2*x4^3 - 15/2*x4^4 - x3^3*x5 - 7*x2^2*x5^2 + 5/2*x3^2*x5^2 + 7/2*x2*x4*x5^2 - x4^2*x5^2 - 9/4*x3*x5^3 + 
        1/2*x5^4,
    x0^2*x1^2 - 5/2*x2^2*x4^2 + 21/4*x2*x4^3 - 9/2*x4^4 - 7*x2^2*x5^2 + 1/2*x3^2*x5^2 + 5/2*x2*x4*x5^2 - 3*x4^2*x5^2 + 1/4*x3*x5^3 - 1/2*x5^4,
    x0*x1^3 - 3/2*x2^2*x4^2 + 11/4*x2*x4^3 - 3/2*x4^4 - 5*x2^2*x5^2 - 3/2*x3^2*x5^2 + 3/2*x2*x4*x5^2 - 5*x4^2*x5^2 + 11/4*x3*x5^3 - 3/2*x5^4,
    x1^4 - 1/2*x2^2*x4^2 + 1/4*x2*x4^3 + 1/2*x4^4 - 3*x2^2*x5^2 - 9/2*x3^2*x5^2 + 5/2*x2*x4*x5^2 - 7*x4^2*x5^2 + 21/4*x3*x5^3 - 5/2*x5^4,
    x0^3*x2 - x0*x2*x3^2 + 11/2*x0*x2*x4^2 - 6*x0*x4^3 + 6*x1*x4^3 - 4*x0*x2*x3*x5 + 13/2*x0*x2*x5^2 - 6*x0*x4*x5^2 + 2*x1*x4*x5^2,
    x0^2*x1*x2 + 2*x0*x2*x4^2 - 3/2*x0*x4^3 + 3*x1*x4^3 - x0*x2*x3*x5 + 2*x0*x2*x5^2 - 5/2*x0*x4*x5^2 + x1*x4*x5^2,
    x0*x1^2*x2 + x0*x2*x4^2 - 3/2*x0*x4^3 + 3*x1*x4^3 + 2*x0*x2*x5^2 - 5/2*x0*x4*x5^2 + x1*x4*x5^2,
    x1^3*x2 + x0*x2*x4^2 - 5/2*x0*x4^3 + 3*x1*x4^3 + 3*x0*x2*x5^2 - 5/2*x0*x4*x5^2 + x1*x4*x5^2,
    x0^2*x2^2 + 3*x3^4 + 11/2*x2^2*x4^2 - 6*x2*x4^3 + 6*x4^4 + 18*x3^3*x5 - 61/4*x2^2*x5^2 - 121/4*x3^2*x5^2 + 99/4*x2*x4*x5^2 - 41/2*x4^2*x5^2
        + 101/4*x3*x5^3 - 15/2*x5^4,
    x0*x1*x2^2 + 2*x2^2*x4^2 - 3/2*x2*x4^3 + 3*x4^4 + 3*x3^3*x5 - 3/2*x2^2*x5^2 - 9/2*x3^2*x5^2 + 2*x2*x4*x5^2 - 2*x4^2*x5^2 + 7/2*x3*x5^3 - 
        x5^4,
    x1^2*x2^2 + x2^2*x4^2 - 3/2*x2*x4^3 + 3*x4^4 + 2*x2^2*x5^2 - 5/2*x2*x4*x5^2 + x4^2*x5^2,
    x0*x2^3 + 3*x0*x2*x3^2 - 31/4*x0*x2*x4^2 + 51/4*x0*x4^3 - 21/2*x1*x4^3 + 6*x0*x2*x3*x5 - 49/4*x0*x2*x5^2 + 45/4*x0*x4*x5^2 - 
        7/2*x1*x4*x5^2,
    x1*x2^3 - 7/2*x0*x2*x4^2 + 9/2*x0*x4^3 - 3*x1*x4^3 + 3*x0*x2*x3*x5 - 9/2*x0*x2*x5^2 + 7/2*x0*x4*x5^2 - x1*x4*x5^2,
    x2^4 - 9*x3^4 - 31/4*x2^2*x4^2 + 51/4*x2*x4^3 - 21/2*x4^4 - 36*x3^3*x5 + 32*x2^2*x5^2 + 255/4*x3^2*x5^2 - 54*x2*x4*x5^2 + 46*x4^2*x5^2 - 
        219/4*x3*x5^3 + 33/2*x5^4,
    x0^3*x3 - x0*x3^3 - 4*x0*x3^2*x5 + 11/2*x0*x2*x4*x5 - 6*x0*x4^2*x5 + 6*x1*x4^2*x5 + 13/2*x0*x3*x5^2 - 6*x0*x5^3 + 2*x1*x5^3,
    x0^2*x1*x3 - x0*x3^2*x5 + 2*x0*x2*x4*x5 - 3/2*x0*x4^2*x5 + 3*x1*x4^2*x5 + 2*x0*x3*x5^2 - 5/2*x0*x5^3 + x1*x5^3,
    x0*x1^2*x3 + x0*x2*x4*x5 - 3/2*x0*x4^2*x5 + 3*x1*x4^2*x5 + 2*x0*x3*x5^2 - 5/2*x0*x5^3 + x1*x5^3,
    x1^3*x3 + x0*x2*x4*x5 - 5/2*x0*x4^2*x5 + 3*x1*x4^2*x5 + 3*x0*x3*x5^2 - 5/2*x0*x5^3 + x1*x5^3,
    x0^2*x2*x3 - x2*x3^3 - 4*x2*x3^2*x5 + 11/2*x2^2*x4*x5 - 6*x2*x4^2*x5 + 6*x4^3*x5 + 13/2*x2*x3*x5^2 - 6*x2*x5^3 + 2*x4*x5^3,
    x0*x1*x2*x3 - x2*x3^2*x5 + 2*x2^2*x4*x5 - 3/2*x2*x4^2*x5 + 3*x4^3*x5 + 2*x2*x3*x5^2 - 5/2*x2*x5^3 + x4*x5^3,
    x1^2*x2*x3 + x2^2*x4*x5 - 3/2*x2*x4^2*x5 + 3*x4^3*x5 + 2*x2*x3*x5^2 - 5/2*x2*x5^3 + x4*x5^3,
    x0*x2^2*x3 + 3*x0*x3^3 + 6*x0*x3^2*x5 - 31/4*x0*x2*x4*x5 + 51/4*x0*x4^2*x5 - 21/2*x1*x4^2*x5 - 49/4*x0*x3*x5^2 + 45/4*x0*x5^3 - 
        7/2*x1*x5^3,
    x1*x2^2*x3 + 3*x0*x3^2*x5 - 7/2*x0*x2*x4*x5 + 9/2*x0*x4^2*x5 - 3*x1*x4^2*x5 - 9/2*x0*x3*x5^2 + 7/2*x0*x5^3 - x1*x5^3,
    x2^3*x3 + 3*x2*x3^3 + 6*x2*x3^2*x5 - 31/4*x2^2*x4*x5 + 51/4*x2*x4^2*x5 - 21/2*x4^3*x5 - 49/4*x2*x3*x5^2 + 45/4*x2*x5^3 - 7/2*x4*x5^3,
    x0^2*x3^2 - x3^4 - 4*x3^3*x5 + 11/2*x2^2*x5^2 + 13/2*x3^2*x5^2 - 6*x2*x4*x5^2 + 6*x4^2*x5^2 - 6*x3*x5^3 + 2*x5^4,
    x0*x1*x3^2 - x3^3*x5 + 2*x2^2*x5^2 + 2*x3^2*x5^2 - 3/2*x2*x4*x5^2 + 3*x4^2*x5^2 - 5/2*x3*x5^3 + x5^4,
    x1^2*x3^2 + x2^2*x5^2 + 2*x3^2*x5^2 - 3/2*x2*x4*x5^2 + 3*x4^2*x5^2 - 5/2*x3*x5^3 + x5^4,
    x1*x2*x3^2 - x0*x2*x3*x5,
    x2^2*x3^2 + 3*x3^4 + 6*x3^3*x5 - 31/4*x2^2*x5^2 - 49/4*x3^2*x5^2 + 51/4*x2*x4*x5^2 - 21/2*x4^2*x5^2 + 45/4*x3*x5^3 - 7/2*x5^4,
    x1*x3^3 - x0*x3^2*x5,
    x0^3*x4 + 2*x0*x2*x4^2 - 3/2*x0*x4^3 + 3*x1*x4^3 - x0*x2*x3*x5 + 2*x0*x2*x5^2 - 5/2*x0*x4*x5^2 + x1*x4*x5^2,
    x0^2*x1*x4 + x0*x2*x4^2 - 3/2*x0*x4^3 + 3*x1*x4^3 + 2*x0*x2*x5^2 - 5/2*x0*x4*x5^2 + x1*x4*x5^2,
    x0*x1^2*x4 + x0*x2*x4^2 - 5/2*x0*x4^3 + 3*x1*x4^3 + 3*x0*x2*x5^2 - 5/2*x0*x4*x5^2 + x1*x4*x5^2,
    x1^3*x4 + x0*x2*x4^2 - 5/2*x0*x4^3 + 2*x1*x4^3 + 3*x0*x2*x5^2 - 3/2*x0*x4*x5^2 + x1*x4*x5^2,
    x0^2*x2*x4 + 2*x2^2*x4^2 - 3/2*x2*x4^3 + 3*x4^4 + 3*x3^3*x5 - 3/2*x2^2*x5^2 - 9/2*x3^2*x5^2 + 2*x2*x4*x5^2 - 2*x4^2*x5^2 + 7/2*x3*x5^3 - 
        x5^4,
    x0*x1*x2*x4 + x2^2*x4^2 - 3/2*x2*x4^3 + 3*x4^4 + 2*x2^2*x5^2 - 5/2*x2*x4*x5^2 + x4^2*x5^2,
    x1^2*x2*x4 + x2^2*x4^2 - 5/2*x2*x4^3 + 3*x4^4 + 3*x2^2*x5^2 - 5/2*x2*x4*x5^2 + x4^2*x5^2,
    x0*x2^2*x4 - 7/2*x0*x2*x4^2 + 9/2*x0*x4^3 - 3*x1*x4^3 + 3*x0*x2*x3*x5 - 9/2*x0*x2*x5^2 + 7/2*x0*x4*x5^2 - x1*x4*x5^2,
    x1*x2^2*x4 - x0*x2*x4^2,
    x2^3*x4 - 7/2*x2^2*x4^2 + 9/2*x2*x4^3 - 3*x4^4 - 9*x3^3*x5 + 6*x2^2*x5^2 + 27/2*x3^2*x5^2 - 10*x2*x4*x5^2 + 8*x4^2*x5^2 - 21/2*x3*x5^3 + 
        3*x5^4,
    x0^2*x3*x4 - x2*x3^2*x5 + 2*x2^2*x4*x5 - 3/2*x2*x4^2*x5 + 3*x4^3*x5 + 2*x2*x3*x5^2 - 5/2*x2*x5^3 + x4*x5^3,
    x0*x1*x3*x4 + x2^2*x4*x5 - 3/2*x2*x4^2*x5 + 3*x4^3*x5 + 2*x2*x3*x5^2 - 5/2*x2*x5^3 + x4*x5^3,
    x1^2*x3*x4 + x2^2*x4*x5 - 5/2*x2*x4^2*x5 + 3*x4^3*x5 + 3*x2*x3*x5^2 - 5/2*x2*x5^3 + x4*x5^3,
    x0*x2*x3*x4 + 3*x0*x3^2*x5 - 7/2*x0*x2*x4*x5 + 9/2*x0*x4^2*x5 - 3*x1*x4^2*x5 - 9/2*x0*x3*x5^2 + 7/2*x0*x5^3 - x1*x5^3,
    x1*x2*x3*x4 - x0*x2*x4*x5,
    x2^2*x3*x4 + 3*x2*x3^2*x5 - 7/2*x2^2*x4*x5 + 9/2*x2*x4^2*x5 - 3*x4^3*x5 - 9/2*x2*x3*x5^2 + 7/2*x2*x5^3 - x4*x5^3,
    x0*x3^2*x4 - x0*x2*x3*x5,
    x1*x3^2*x4 - x0*x2*x5^2,
    x2*x3^2*x4 + 3*x3^3*x5 - 7/2*x2^2*x5^2 - 9/2*x3^2*x5^2 + 9/2*x2*x4*x5^2 - 3*x4^2*x5^2 + 7/2*x3*x5^3 - x5^4,
    x3^3*x4 - x2*x3^2*x5,
    x0^2*x4^2 + x2^2*x4^2 - 3/2*x2*x4^3 + 3*x4^4 + 2*x2^2*x5^2 - 5/2*x2*x4*x5^2 + x4^2*x5^2,
    x0*x1*x4^2 + x2^2*x4^2 - 5/2*x2*x4^3 + 3*x4^4 + 3*x2^2*x5^2 - 5/2*x2*x4*x5^2 + x4^2*x5^2,
    x1^2*x4^2 + x2^2*x4^2 - 5/2*x2*x4^3 + 2*x4^4 + 3*x2^2*x5^2 - 3/2*x2*x4*x5^2 + x4^2*x5^2,
    x1*x2*x4^2 - x0*x4^3,
    x0*x3*x4^2 - x0*x2*x4*x5,
    x1*x3*x4^2 - x0*x4^2*x5,
    x2*x3*x4^2 - x2^2*x4*x5,
    x3^2*x4^2 - x2^2*x5^2,
    x3*x4^3 - x2*x4^2*x5,
    x0^3*x5 - x0*x3^2*x5 + 2*x0*x2*x4*x5 - 3/2*x0*x4^2*x5 + 3*x1*x4^2*x5 + 2*x0*x3*x5^2 - 5/2*x0*x5^3 + x1*x5^3,
    x0^2*x1*x5 + x0*x2*x4*x5 - 3/2*x0*x4^2*x5 + 3*x1*x4^2*x5 + 2*x0*x3*x5^2 - 5/2*x0*x5^3 + x1*x5^3,
    x0*x1^2*x5 + x0*x2*x4*x5 - 5/2*x0*x4^2*x5 + 3*x1*x4^2*x5 + 3*x0*x3*x5^2 - 5/2*x0*x5^3 + x1*x5^3,
    x1^3*x5 + x0*x2*x4*x5 - 5/2*x0*x4^2*x5 + 2*x1*x4^2*x5 + 3*x0*x3*x5^2 - 3/2*x0*x5^3 + x1*x5^3,
    x0^2*x2*x5 - x2*x3^2*x5 + 2*x2^2*x4*x5 - 3/2*x2*x4^2*x5 + 3*x4^3*x5 + 2*x2*x3*x5^2 - 5/2*x2*x5^3 + x4*x5^3,
    x0*x1*x2*x5 + x2^2*x4*x5 - 3/2*x2*x4^2*x5 + 3*x4^3*x5 + 2*x2*x3*x5^2 - 5/2*x2*x5^3 + x4*x5^3,
    x1^2*x2*x5 + x2^2*x4*x5 - 5/2*x2*x4^2*x5 + 3*x4^3*x5 + 3*x2*x3*x5^2 - 5/2*x2*x5^3 + x4*x5^3,
    x0*x2^2*x5 + 3*x0*x3^2*x5 - 7/2*x0*x2*x4*x5 + 9/2*x0*x4^2*x5 - 3*x1*x4^2*x5 - 9/2*x0*x3*x5^2 + 7/2*x0*x5^3 - x1*x5^3,
    x1*x2^2*x5 - x0*x2*x4*x5,
    x2^3*x5 + 3*x2*x3^2*x5 - 7/2*x2^2*x4*x5 + 9/2*x2*x4^2*x5 - 3*x4^3*x5 - 9/2*x2*x3*x5^2 + 7/2*x2*x5^3 - x4*x5^3,
    x0^2*x3*x5 - x3^3*x5 + 2*x2^2*x5^2 + 2*x3^2*x5^2 - 3/2*x2*x4*x5^2 + 3*x4^2*x5^2 - 5/2*x3*x5^3 + x5^4,
    x0*x1*x3*x5 + x2^2*x5^2 + 2*x3^2*x5^2 - 3/2*x2*x4*x5^2 + 3*x4^2*x5^2 - 5/2*x3*x5^3 + x5^4,
    x1^2*x3*x5 + x2^2*x5^2 + 3*x3^2*x5^2 - 5/2*x2*x4*x5^2 + 3*x4^2*x5^2 - 5/2*x3*x5^3 + x5^4,
    x1*x2*x3*x5 - x0*x2*x5^2,
    x2^2*x3*x5 + 3*x3^3*x5 - 7/2*x2^2*x5^2 - 9/2*x3^2*x5^2 + 9/2*x2*x4*x5^2 - 3*x4^2*x5^2 + 7/2*x3*x5^3 - x5^4,
    x1*x3^2*x5 - x0*x3*x5^2,
    x0^2*x4*x5 + x2^2*x4*x5 - 3/2*x2*x4^2*x5 + 3*x4^3*x5 + 2*x2*x3*x5^2 - 5/2*x2*x5^3 + x4*x5^3,
    x0*x1*x4*x5 + x2^2*x4*x5 - 5/2*x2*x4^2*x5 + 3*x4^3*x5 + 3*x2*x3*x5^2 - 5/2*x2*x5^3 + x4*x5^3,
    x1^2*x4*x5 + x2^2*x4*x5 - 5/2*x2*x4^2*x5 + 2*x4^3*x5 + 3*x2*x3*x5^2 - 3/2*x2*x5^3 + x4*x5^3,
    x1*x2*x4*x5 - x0*x4^2*x5,
    x0*x3*x4*x5 - x0*x2*x5^2,
    x1*x3*x4*x5 - x0*x4*x5^2,
    x2*x3*x4*x5 - x2^2*x5^2,
    x3^2*x4*x5 - x2*x3*x5^2,
    x3*x4^2*x5 - x2*x4*x5^2,
    x0^2*x5^2 + x2^2*x5^2 + 2*x3^2*x5^2 - 3/2*x2*x4*x5^2 + 3*x4^2*x5^2 - 5/2*x3*x5^3 + x5^4,
    x0*x1*x5^2 + x2^2*x5^2 + 3*x3^2*x5^2 - 5/2*x2*x4*x5^2 + 3*x4^2*x5^2 - 5/2*x3*x5^3 + x5^4,
    x1^2*x5^2 + x2^2*x5^2 + 3*x3^2*x5^2 - 5/2*x2*x4*x5^2 + 2*x4^2*x5^2 - 3/2*x3*x5^3 + x5^4,
    x1*x2*x5^2 - x0*x4*x5^2,
    x1*x3*x5^2 - x0*x5^3,
    x3*x4*x5^2 - x2*x5^3
]

==> anc/quartics_genus7.txt <==
[
    x0^4 - 4*x0*x4*x5^2 + 10*x5^3*x6 - 8*x4*x5*x6^2 + 3*x3*x6^3,
    x0^3*x1 + 6*x0*x5^3 - 4*x0*x4*x5*x6 - 2*x5^2*x6^2 + x4*x6^3,
    x0^2*x1^2 + 6*x1*x5^3 + 6*x0*x5^2*x6 + 4*x1*x3*x6^2 - x0*x4*x6^2,
    x0*x1^3 + 27*x2*x5^3 + 7/2*x1^2*x2*x6 + 12*x1*x5^2*x6 + 3/2*x1*x4*x6^2 - 3/2*x0*x5*x6^2,
    x0^3*x2 + 4/3*x1*x5^3 + 7/6*x0*x5^2*x6 + 9/4*x1*x3*x6^2 + 1/4*x0*x4*x6^2,
    x0^2*x1*x2 + 6*x2*x5^3 + 4/3*x1*x5^2*x6 + x1*x4*x6^2 - 1/3*x0*x5*x6^2,
    x0*x1^2*x2 + 9/2*x3*x5^3 + 7/4*x1^2*x3*x6 + 3*x2*x5^2*x6 + 5/6*x1*x5*x6^2 - 1/12*x0*x6^3,
    x0^2*x2^2 + x3*x5^3 - 3*x2*x5^2*x6 - 4/3*x1*x5*x6^2 + 1/3*x0*x6^3,
    x0*x1*x2^2 + 3/2*x4*x5^3 + 7/4*x1^2*x4*x6 + 4*x3*x5^2*x6 + 3/2*x2*x5*x6^2 - 1/4*x1*x6^3,
    x1^2*x2^2 - 1/2*x1^3*x3 + 9/2*x5^4 + 7/12*x1^2*x5*x6 - 3*x4*x5^2*x6 + 5/4*x3*x5*x6^2 + 1/6*x2*x6^3,
    x0*x2^3 - 1/2*x5^4 - 7/12*x1^2*x5*x6 + x4*x5^2*x6 + 1/4*x3*x5*x6^2 + 1/3*x2*x6^3,
    x1*x2^3 - 1/2*x1^3*x4 - 3*x0*x4*x5^2 - 13/2*x5^3*x6 - 7/4*x1^2*x6^2 + 4*x4*x5*x6^2 - 3/4*x3*x6^3,
    x2^4 + 1/6*x1^3*x5 + x0*x5^3 + x0*x4*x5*x6 - 7/6*x1*x2*x6^2 + x5^2*x6^2 - 1/2*x4*x6^3,
    x0^3*x3 + 8*x2*x5^3 + 22/3*x1*x5^2*x6 - 3*x1*x4*x6^2 - 4/3*x0*x5*x6^2,
    x0^2*x1*x3 + 6*x3*x5^3 + 8*x2*x5^2*x6 + 10/3*x1*x5*x6^2 - 1/3*x0*x6^3,
    x0*x1^2*x3 + 9*x4*x5^3 + 7/2*x1^2*x4*x6 + 12*x3*x5^2*x6 + 5*x2*x5*x6^2 - 3/2*x1*x6^3,
    x0^2*x2*x3 + 2*x4*x5^3 - x3*x5^2*x6 - x2*x5*x6^2 - x1*x6^3,
    x0*x1*x2*x3 - 3*x5^4 - 7/6*x1^2*x5*x6 + 2*x4*x5^2*x6 - 3/2*x3*x5*x6^2 - 1/3*x2*x6^3,
    x1^2*x2*x3 - x1^3*x4 - 9/2*x0*x4*x5^2 - 33/4*x5^3*x6 - 21/8*x1^2*x6^2 + 5*x4*x5*x6^2 - 7/8*x3*x6^3,
    x0*x2^2*x3 + 1/2*x0*x4*x5^2 + 11/4*x5^3*x6 + 7/8*x1^2*x6^2 - 2*x4*x5*x6^2 + 5/8*x3*x6^3,
    x1*x2^2*x3 + 1/3*x1^3*x5 + 3/2*x0*x5^3 + 7/8*x0*x4*x5*x6 - 35/24*x1*x2*x6^2 + 3/4*x5^2*x6^2 - 3/8*x4*x6^3,
    x2^3*x3 - 1/6*x1*x5^3 - 1/4*x1^3*x6 - 5/6*x0*x5^2*x6 - 1/2*x1*x3*x6^2 + 1/4*x0*x4*x6^2,
    x0^2*x3^2 - 4*x5^4 + 4*x4*x5^2*x6 + x3*x5*x6^2 + x2*x6^3,
    x0*x1*x3^2 + 3*x0*x4*x5^2 + 7/2*x5^3*x6 + 7/4*x1^2*x6^2 - 2*x4*x5*x6^2 + 1/4*x3*x6^3,
    x1^2*x3^2 + 2/3*x1^3*x5 + 3/2*x0*x4*x5*x6 - 7/6*x1*x2*x6^2 + x5^2*x6^2 - 1/2*x4*x6^3,
    x0*x2*x3^2 - x0*x5^3 - 5/4*x0*x4*x5*x6 + 7/4*x1*x2*x6^2 - 1/2*x5^2*x6^2 + 1/4*x4*x6^3,
    x1*x2*x3^2 - x1*x5^3 - 1/2*x1^3*x6 - 3/2*x0*x5^2*x6 - 5/4*x1*x3*x6^2 + 1/4*x0*x4*x6^2,
    x2^2*x3^2 - x2*x5^3 - 1/2*x1^2*x2*x6 - 1/3*x1*x5^2*x6 - 1/2*x1*x4*x6^2 - 1/6*x0*x5*x6^2,
    x0*x3^3 - 4/3*x1*x5^3 - 5/3*x0*x5^2*x6 - 1/2*x1*x3*x6^2 + 1/2*x0*x4*x6^2,
    x1*x3^3 - 6*x2*x5^3 - x1^2*x2*x6 - 10/3*x1*x5^2*x6 + 1/3*x0*x5*x6^2,
    x2*x3^3 - x3*x5^3 - 1/2*x1^2*x3*x6 - 2*x2*x5^2*x6 - 2/3*x1*x5*x6^2 + 1/6*x0*x6^3,
    x3^4 - 2*x4*x5^3 - x1^2*x4*x6 - 4*x3*x5^2*x6 - 2*x2*x5*x6^2,
    x0^3*x4 + 4*x3*x5^3 + 14*x2*x5^2*x6 + 6*x1*x5*x6^2 - x0*x6^3,
    x0^2*x1*x4 + 6*x4*x5^3 + 4*x3*x5^2*x6 + 2*x2*x5*x6^2 - x1*x6^3,
    x0*x1^2*x4 - 9*x5^4 - 7/6*x1^2*x5*x6 + 6*x4*x5^2*x6 - 5/2*x3*x5*x6^2 - 1/3*x2*x6^3,
    x0^2*x2*x4 - 2*x5^4 - 2*x3*x5*x6^2 - x2*x6^3,
    x0*x1*x2*x4 + 3/2*x0*x4*x5^2 + 19/4*x5^3*x6 + 7/8*x1^2*x6^2 - 3*x4*x5*x6^2 + 5/8*x3*x6^3,
    x1^2*x2*x4 + 1/3*x1^3*x5 - 3/2*x0*x4*x5*x6 + 7/6*x1*x2*x6^2 - x5^2*x6^2 + 1/2*x4*x6^3,
    x0*x2^2*x4 - 1/2*x0*x5^3 - 9/8*x0*x4*x5*x6 + 7/8*x1*x2*x6^2 - 5/4*x5^2*x6^2 + 5/8*x4*x6^3,
    x1*x2^2*x4 - 1/2*x1*x5^3 - 1/4*x1^3*x6 + 1/4*x1*x3*x6^2,
    x2^3*x4 - 1/2*x2*x5^3 - 1/4*x1^2*x2*x6 + 1/4*x1*x4*x6^2 + 1/4*x0*x5*x6^2,
    x0^2*x3*x4 + 2*x0*x4*x5^2 - 2*x5^3*x6 + 2*x4*x5*x6^2 - x3*x6^3,
    x0*x1*x3*x4 - 3*x0*x5^3 - 1/4*x0*x4*x5*x6 + 7/4*x1*x2*x6^2 - 1/2*x5^2*x6^2 + 1/4*x4*x6^3,
    x1^2*x3*x4 - 3*x1*x5^3 - 1/2*x1^3*x6 - 3*x0*x5^2*x6 - 2*x1*x3*x6^2 + 1/2*x0*x4*x6^2,
    x0*x2*x3*x4 - 2/3*x1*x5^3 + 1/6*x0*x5^2*x6 - 1/4*x1*x3*x6^2 - 1/4*x0*x4*x6^2,
    x1*x2*x3*x4 - 3*x2*x5^3 - 1/2*x1^2*x2*x6 - 2/3*x1*x5^2*x6 - 1/2*x1*x4*x6^2 + 1/6*x0*x5*x6^2,
    x2^2*x3*x4 - 1/2*x3*x5^3 - 1/4*x1^2*x3*x6 - 1/6*x1*x5*x6^2 - 1/12*x0*x6^3,
    x0*x3^2*x4 - 4*x2*x5^3 - 8/3*x1*x5^2*x6 + x1*x4*x6^2 + 2/3*x0*x5*x6^2,
    x1*x3^2*x4 - 3*x3*x5^3 - 1/2*x1^2*x3*x6 - 4*x2*x5^2*x6 - 5/3*x1*x5*x6^2 + 1/6*x0*x6^3,
    x2*x3^2*x4 - x4*x5^3 - 1/2*x1^2*x4*x6 - x3*x5^2*x6 + 1/2*x1*x6^3,
    x3^3*x4 + 2*x5^4 + 1/3*x1^2*x5*x6 - 2*x4*x5^2*x6 - 1/3*x2*x6^3,
    x0^2*x4^2 - 2*x0*x5^3 + 2*x0*x4*x5*x6 + 2*x5^2*x6^2 - x4*x6^3,
    x0*x1*x4^2 - 2*x1*x5^3 - 3*x0*x5^2*x6 - 5/2*x1*x3*x6^2 + 1/2*x0*x4*x6^2,
    x1^2*x4^2 - 9*x2*x5^3 - 1/2*x1^2*x2*x6 - 4*x1*x5^2*x6 - 1/2*x1*x4*x6^2 + 1/2*x0*x5*x6^2,
    x0*x2*x4^2 - 2*x2*x5^3 - 2/3*x1*x5^2*x6 - x1*x4*x6^2 - 1/3*x0*x5*x6^2,
    x1*x2*x4^2 - 3/2*x3*x5^3 - 1/4*x1^2*x3*x6 + x2*x5^2*x6 + 5/6*x1*x5*x6^2 - 1/12*x0*x6^3,
    x2^2*x4^2 - 1/2*x4*x5^3 - 1/4*x1^2*x4*x6 - 1/2*x2*x5*x6^2 - 1/4*x1*x6^3,
    x0*x3*x4^2 - 2*x3*x5^3 - 4*x2*x5^2*x6 - 4/3*x1*x5*x6^2 + 1/3*x0*x6^3,
    x1*x3*x4^2 - 3*x4*x5^3 - 1/2*x1^2*x4*x6 - 2*x3*x5^2*x6 - x2*x5*x6^2 + 1/2*x1*x6^3,
    x2*x3*x4^2 + x5^4 + 1/6*x1^2*x5*x6 + 1/2*x3*x5*x6^2 + 1/3*x2*x6^3,
    x3^2*x4^2 - x0*x4*x5^2 - 1/2*x5^3*x6 - 1/4*x1^2*x6^2 + 1/4*x3*x6^3,
    x0*x4^3 - 2*x4*x5^3 - 2*x3*x5^2*x6 + x1*x6^3,
    x1*x4^3 + 3*x5^4 + 1/6*x1^2*x5*x6 - 2*x4*x5^2*x6 + 3/2*x3*x5*x6^2 + 1/3*x2*x6^3,
    x2*x4^3 - 1/2*x0*x4*x5^2 - 5/4*x5^3*x6 - 1/8*x1^2*x6^2 + x4*x5*x6^2 - 3/8*x3*x6^3,
    x3*x4^3 + x0*x5^3 - 1/4*x0*x4*x5*x6 - 1/4*x1*x2*x6^2 - 1/2*x5^2*x6^2 + 1/4*x4*x6^3,
    x4^4 + 2/3*x1*x5^3 + 4/3*x0*x5^2*x6 + x1*x3*x6^2,
    x0^3*x5 - 4*x4*x5^3 - 5*x3*x5^2*x6 - 3*x2*x5*x6^2,
    x0^2*x1*x5 + 6*x5^4 - 4*x4*x5^2*x6 + x3*x5*x6^2,
    x0*x1^2*x5 - 9/2*x0*x4*x5^2 - 33/4*x5^3*x6 - 21/8*x1^2*x6^2 + 5*x4*x5*x6^2 - 7/8*x3*x6^3,
    x0^2*x2*x5 - x0*x4*x5^2 - 2*x5^3*x6 + x4*x5*x6^2,
    x0*x1*x2*x5 + 3/2*x0*x5^3 + 19/8*x0*x4*x5*x6 - 21/8*x1*x2*x6^2 + 7/4*x5^2*x6^2 - 7/8*x4*x6^3,
    x1^2*x2*x5 + 3/2*x1*x5^3 + 3/4*x1^3*x6 + 3/2*x0*x5^2*x6 + x1*x3*x6^2 - 1/4*x0*x4*x6^2,
    x0*x2^2*x5 + 1/3*x1*x5^3 - 5/6*x0*x5^2*x6 - 3/4*x1*x3*x6^2 + 1/4*x0*x4*x6^2,
    x1*x2^2*x5 + 3/2*x2*x5^3 + 3/4*x1^2*x2*x6 + 1/3*x1*x5^2*x6 + 1/4*x1*x4*x6^2 - 1/12*x0*x5*x6^2,
    x2^3*x5 + 1/4*x3*x5^3 + 3/8*x1^2*x3*x6 + 3/2*x2*x5^2*x6 + 11/12*x1*x5*x6^2 - 1/24*x0*x6^3,
    x0^2*x3*x5 + 2*x0*x5^3 - x0*x4*x5*x6,
    x0*x1*x3*x5 + 2*x1*x5^3 + 3/2*x0*x5^2*x6 + 3/4*x1*x3*x6^2 - 1/4*x0*x4*x6^2,
    x1^2*x3*x5 + 9*x2*x5^3 + 3/2*x1^2*x2*x6 + 4*x1*x5^2*x6 + 1/2*x1*x4*x6^2 - 1/2*x0*x5*x6^2,
    x0*x2*x3*x5 + 2*x2*x5^3 + 1/3*x1*x5^2*x6 - 1/3*x0*x5*x6^2,
    x1*x2*x3*x5 + 3/2*x3*x5^3 + 3/4*x1^2*x3*x6 + 2*x2*x5^2*x6 + 5/6*x1*x5*x6^2 - 1/12*x0*x6^3,
    x2^2*x3*x5 + 1/2*x4*x5^3 + 3/4*x1^2*x4*x6 + 2*x3*x5^2*x6 + 1/2*x2*x5*x6^2 - 1/4*x1*x6^3,
    x0*x3^2*x5 + 2*x3*x5^3 + 2*x2*x5^2*x6 + x1*x5*x6^2,
    x1*x3^2*x5 + 3*x4*x5^3 + 3/2*x1^2*x4*x6 + 5*x3*x5^2*x6 + 2*x2*x5*x6^2 - 1/2*x1*x6^3,
    x2*x3^2*x5 - x5^4 - 1/2*x1^2*x5*x6 + x4*x5^2*x6 - 1/2*x3*x5*x6^2,
    x3^3*x5 + x0*x4*x5^2 + 3/2*x5^3*x6 + 3/4*x1^2*x6^2 - x4*x5*x6^2 + 1/4*x3*x6^3,
    x0^2*x4*x5 + 4/3*x1*x5^3 + 19/6*x0*x5^2*x6 + 9/4*x1*x3*x6^2 - 3/4*x0*x4*x6^2,
    x0*x1*x4*x5 + 6*x2*x5^3 + 10/3*x1*x5^2*x6 - 1/3*x0*x5*x6^2,
    x1^2*x4*x5 + 9/2*x3*x5^3 + 3/4*x1^2*x3*x6 + 3*x2*x5^2*x6 + 5/6*x1*x5*x6^2 - 1/12*x0*x6^3,
    x0*x2*x4*x5 + x3*x5^3 - x2*x5^2*x6 - x1*x5*x6^2,
    x1*x2*x4*x5 + 3/2*x4*x5^3 + 3/4*x1^2*x4*x6 + x3*x5^2*x6 + 1/2*x2*x5*x6^2 - 1/4*x1*x6^3,
    x2^2*x4*x5 - 1/2*x5^4 - 1/4*x1^2*x5*x6 + 1/4*x3*x5*x6^2,
    x0*x3*x4*x5 + 2*x4*x5^3 + x3*x5^2*x6 + x2*x5*x6^2,
    x1*x3*x4*x5 - 3*x5^4 - 1/2*x1^2*x5*x6 + 2*x4*x5^2*x6 - 1/2*x3*x5*x6^2,
    x2*x3*x4*x5 + 1/2*x0*x4*x5^2 + 7/4*x5^3*x6 + 3/8*x1^2*x6^2 - x4*x5*x6^2 + 1/8*x3*x6^3,
    x3^2*x4*x5 - x0*x5^3 - 1/4*x0*x4*x5*x6 + 3/4*x1*x2*x6^2 - 1/2*x5^2*x6^2 + 1/4*x4*x6^3,
    x0*x4^2*x5 - 2*x5^4 + 2*x4*x5^2*x6 - x3*x5*x6^2,
    x1*x4^2*x5 + 3/2*x0*x4*x5^2 + 7/4*x5^3*x6 + 3/8*x1^2*x6^2 - x4*x5*x6^2 + 1/8*x3*x6^3,
    x2*x4^2*x5 - 1/2*x0*x5^3 - 5/8*x0*x4*x5*x6 + 3/8*x1*x2*x6^2 - 1/4*x5^2*x6^2 + 1/8*x4*x6^3,
    x3*x4^2*x5 - 2/3*x1*x5^3 - 5/6*x0*x5^2*x6 - 3/4*x1*x3*x6^2 + 1/4*x0*x4*x6^2,
    x4^3*x5 - 2*x2*x5^3 - 4/3*x1*x5^2*x6 + 1/3*x0*x5*x6^2,
    x0^2*x5^2 - 4*x2*x5^3 - 3*x1*x5^2*x6,
    x0*x1*x5^2 - 3*x3*x5^3 - x2*x5^2*x6,
    x1^2*x5^2 - 9/2*x4*x5^3 - 9/4*x1^2*x4*x6 - 6*x3*x5^2*x6 - 5/2*x2*x5*x6^2 + 3/4*x1*x6^3,
    x0*x2*x5^2 - x4*x5^3 + x3*x5^2*x6,
    x1*x2*x5^2 + 3/2*x5^4 + 3/4*x1^2*x5*x6 - x4*x5^2*x6 + 1/4*x3*x5*x6^2,
    x2^2*x5^2 - 1/4*x0*x4*x5^2 - 13/8*x5^3*x6 - 9/16*x1^2*x6^2 + x4*x5*x6^2 - 3/16*x3*x6^3,
    x0*x3*x5^2 + 2*x5^4 - x4*x5^2*x6,
    x1*x3*x5^2 - 3/2*x0*x4*x5^2 - 13/4*x5^3*x6 - 9/8*x1^2*x6^2 + 2*x4*x5*x6^2 - 3/8*x3*x6^3,
    x2*x3*x5^2 + 1/2*x0*x5^3 + 7/8*x0*x4*x5*x6 - 9/8*x1*x2*x6^2 + 3/4*x5^2*x6^2 - 3/8*x4*x6^3,
    x3^2*x5^2 + 2/3*x1*x5^3 + 1/3*x0*x5^2*x6,
    x1*x4*x5^2 + 3/2*x0*x5^3 + 7/8*x0*x4*x5*x6 - 9/8*x1*x2*x6^2 + 3/4*x5^2*x6^2 - 3/8*x4*x6^3,
    x2*x4*x5^2 + 1/3*x1*x5^3 - 1/3*x0*x5^2*x6,
    x3*x4*x5^2 + 2*x2*x5^3 + x1*x5^2*x6,
    x4^2*x5^2 + x3*x5^3 + x2*x5^2*x6,
    x0^3*x6 - 4*x4*x5^2*x6 - 5*x3*x5*x6^2 - 3*x2*x6^3,
    x0^2*x1*x6 + 6*x5^3*x6 - 4*x4*x5*x6^2 + x3*x6^3,
    x0*x1^2*x6 - 9/2*x0*x4*x5*x6 + 7/2*x1*x2*x6^2 - 3*x5^2*x6^2 + 3/2*x4*x6^3,
    x0^2*x2*x6 - x0*x4*x5*x6 - 2*x5^2*x6^2 + x4*x6^3,
    x0*x1*x2*x6 + 3/2*x0*x5^2*x6 + 7/4*x1*x3*x6^2 - 1/4*x0*x4*x6^2,
    x0*x2^2*x6 + 1/3*x1*x5^2*x6 + x1*x4*x6^2 + 2/3*x0*x5*x6^2,
    x1*x2^2*x6 - 1/2*x1^2*x3*x6 - 3*x2*x5^2*x6 - 5/3*x1*x5*x6^2 + 1/6*x0*x6^3,
    x2^3*x6 - 1/2*x1^2*x4*x6 - 2*x3*x5^2*x6 + 1/2*x1*x6^3,
    x0^2*x3*x6 + 2*x0*x5^2*x6 - x0*x4*x6^2,
    x0*x1*x3*x6 + 2*x1*x5^2*x6 - x1*x4*x6^2,
    x0*x2*x3*x6 + 2*x2*x5^2*x6 + 1/3*x1*x5*x6^2 - 1/3*x0*x6^3,
    x1*x2*x3*x6 - x1^2*x4*x6 - 3*x3*x5^2*x6 - x2*x5*x6^2,
    x2^2*x3*x6 + 1/3*x1^2*x5*x6 - x4*x5^2*x6 - 1/3*x2*x6^3,
    x0*x3^2*x6 + 2*x3*x5^2*x6 + 2*x2*x5*x6^2 + x1*x6^3,
    x1*x3^2*x6 + 2/3*x1^2*x5*x6 + x3*x5*x6^2 + 1/3*x2*x6^3,
    x2*x3^2*x6 - x5^3*x6 - 1/2*x1^2*x6^2 + x4*x5*x6^2 - 1/2*x3*x6^3,
    x3^3*x6 + x0*x4*x5*x6 - x1*x2*x6^2,
    x0^2*x4*x6 + 4/3*x1*x5^2*x6 - 3*x1*x4*x6^2 - 4/3*x0*x5*x6^2,
    x0*x1*x4*x6 + 6*x2*x5^2*x6 + 10/3*x1*x5*x6^2 - 1/3*x0*x6^3,
    x0*x2*x4*x6 + x3*x5^2*x6 - x2*x5*x6^2 - x1*x6^3,
    x1*x2*x4*x6 + 1/3*x1^2*x5*x6 - x3*x5*x6^2 - 1/3*x2*x6^3,
    x2^2*x4*x6 - 1/2*x5^3*x6 - 1/4*x1^2*x6^2 + 1/4*x3*x6^3,
    x0*x3*x4*x6 + 2*x4*x5^2*x6 + x3*x5*x6^2 + x2*x6^3,
    x1*x3*x4*x6 - 3*x5^3*x6 - 1/2*x1^2*x6^2 + 2*x4*x5*x6^2 - 1/2*x3*x6^3,
    x2*x3*x4*x6 + 1/2*x0*x4*x5*x6 - 1/2*x1*x2*x6^2 + x5^2*x6^2 - 1/2*x4*x6^3,
    x3^2*x4*x6 - x0*x5^2*x6 - 1/2*x1*x3*x6^2 + 1/2*x0*x4*x6^2,
    x0*x4^2*x6 - 2*x5^3*x6 + 2*x4*x5*x6^2 - x3*x6^3,
    x1*x4^2*x6 + 3/2*x0*x4*x5*x6 - 1/2*x1*x2*x6^2 + x5^2*x6^2 - 1/2*x4*x6^3,
    x2*x4^2*x6 - 1/2*x0*x5^2*x6 - 1/4*x1*x3*x6^2 - 1/4*x0*x4*x6^2,
    x3*x4^2*x6 - 2/3*x1*x5^2*x6 + x1*x4*x6^2 + 2/3*x0*x5*x6^2,
    x4^3*x6 - 2*x2*x5^2*x6 - 4/3*x1*x5*x6^2 + 1/3*x0*x6^3,
    x0^2*x5*x6 - 4*x2*x5^2*x6 - 3*x1*x5*x6^2,
    x0*x1*x5*x6 - 3*x3*x5^2*x6 - x2*x5*x6^2,
    x0*x2*x5*x6 - x4*x5^2*x6 + x3*x5*x6^2,
    x1*x2*x5*x6 + 3/2*x5^3*x6 + 3/4*x1^2*x6^2 - x4*x5*x6^2 + 1/4*x3*x6^3,
    x2^2*x5*x6 - 1/4*x0*x4*x5*x6 + 3/4*x1*x2*x6^2 - 1/2*x5^2*x6^2 + 1/4*x4*x6^3,
    x0*x3*x5*x6 + 2*x5^3*x6 - x4*x5*x6^2,
    x1*x3*x5*x6 - 3/2*x0*x4*x5*x6 + 3/2*x1*x2*x6^2 - x5^2*x6^2 + 1/2*x4*x6^3,
    x2*x3*x5*x6 + 1/2*x0*x5^2*x6 + 3/4*x1*x3*x6^2 - 1/4*x0*x4*x6^2,
    x3^2*x5*x6 + 2/3*x1*x5^2*x6 + 1/3*x0*x5*x6^2,
    x1*x4*x5*x6 + 3/2*x0*x5^2*x6 + 3/4*x1*x3*x6^2 - 1/4*x0*x4*x6^2,
    x2*x4*x5*x6 + 1/3*x1*x5^2*x6 - 1/3*x0*x5*x6^2,
    x3*x4*x5*x6 + 2*x2*x5^2*x6 + x1*x5*x6^2,
    x4^2*x5*x6 + x3*x5^2*x6 + x2*x5*x6^2,
    x0^2*x6^2 - 4*x2*x5*x6^2 - 3*x1*x6^3,
    x0*x1*x6^2 - 3*x3*x5*x6^2 - x2*x6^3,
    x0*x2*x6^2 - x4*x5*x6^2 + x3*x6^3,
    x2^2*x6^2 - 1/2*x1*x3*x6^2 + 1/2*x0*x4*x6^2,
    x0*x3*x6^2 + 2*x5^2*x6^2 - x4*x6^3,
    x2*x3*x6^2 - x1*x4*x6^2 - x0*x5*x6^2,
    x3^2*x6^2 + 2/3*x1*x5*x6^2 + 1/3*x0*x6^3,
    x2*x4*x6^2 + 1/3*x1*x5*x6^2 - 1/3*x0*x6^3,
    x3*x4*x6^2 + 2*x2*x5*x6^2 + x1*x6^3,
    x4^2*x6^2 + x3*x5*x6^2 + x2*x6^3
]

==> anc/run_me.sh <==
#!/bin/bash

mkdir output

cat genus7thetaHyperplanes.txt | sed 's/\[//;s/\]//;s/(//g;s/)//g;s/ //g;s/\*//g;s/I/_/g' > ./output/genus7thetaHyperplanes_semi_parsed.txt

cat genus6thetaHyperplanes.txt | sed 's/\[//;s/\]//;s/(//g;s/)//g;s/ //g;s/\*//g;s/I/_/g' > ./output/genus6thetaHyperplanes_semi_parsed.txt

cat genus7tangencyPoints.txt | sed 's/.*\[\[//;s/\[//g;s/\]//g;s/[m ]//g;s/i/_/g;s/$/,/;s/[0-9]),//' | awk 'BEGIN{FS=","};{print NF" "$0}' > ./output/genus7tangencyPoints_semi_parsed.txt

cat genus6tangencyPoints.txt | sed 's/.*\[\[//;s/\[//g;s/\]//g;s/[m ]//g;s/i/_/g;s/$/,/;s/[0-9]),//' | awk 'BEGIN{FS=","};{print NF" "$0}' > ./output/genus6tangencyPoints_semi_parsed.txt

cat quartics_genus7.txt | egrep -v "\[|\]" | sed 's/x0/a/g;s/x1/b/g;s/x2/c/g;s/x3/d/g;s/x4/e/g;s/x5/f/g;s/x6/g/g' | sed -E 's/([a-g])\^2/\1\1/g' | sed -E 's/([a-g])\^3/\1\1\1/g' | sed -E 's/([a-g])\^4/\1\1\1\1/g' | sed -E 's/([a-g])\*/\1/g'| sed 's/,//g' > ./output/quartics7_semi_parsed.txt

cat quartics_genus6.txt | egrep -v "\[|\]" | tr '\n' ' '| sed 's/x0/a/g;s/x1/b/g;s/x2/c/g;s/x3/d/g;s/x4/e/g;s/x5/f/g' | sed -E 's/([a-g])\^2/\1\1/g' | sed -E 's/([a-g])\^3/\1\1\1/g' | sed -E 's/([a-g])\^4/\1\1\1\1/g' | sed -E 's/([a-g])\*/\1/g'| sed 's/,/\n/g' > ./output/quartics6_semi_parsed.txt

clang++ -stdlib=libc++ -std=c++17 -O3 Wiman_sextic_dim_intersection_Steiner.cc -o ./output/Wiman_sextic -lblas -llapack

clang++ -stdlib=libc++ -std=c++17 -O3 FrickeMacbeath_dim_intersection_Steiner.cc -o ./output/FrickeMacbeath -lblas -llapack

./output/Wiman_sextic > ./output/Wiman_sextic_aux.txt

./output/FrickeMacbeath > ./output/FrickeMacbeath_aux.txt

